Technical Report: All Principal Congruence Link Groups

This is a technical report accompanying the paper "All Principal Congruence Link Groups" (arXiv:1802.01275) classifying all principal congruence link complements in S^3 by the same authors. It provides a complete overview of all cases (d,I) that had to be considered, as well as describes the necessary computations and computer programs written for the classification result.

==> anc/LinkComplementCertificates/pSL_0.5_plus_0.5_sqrt_minus_11.tri <==
% Triangulation
unnamed link
geometric_solution  16.59129969
oriented_manifold
CS_unknown

4 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

19
   1   17   18   15 
 0213 3012 2310 3201
   3    1    0    0 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -2  3  1  0 -3  2 -1  0  0  1  0  3 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

   0    7    2    3 
 0213 2031 2310 3120
   2    0    1    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -3  1  2  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

   5    1    4    3 
 1023 3201 3012 0132
   0    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

   1    8    2    7 
 3120 2031 0132 0132
   0    0    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

   6    2   16   11 
 2103 1230 1230 2031
   0    3    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

  10    2    6   12 
 1230 1023 0132 2031
   0    3    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

  13   14    4    5 
 3201 3120 2103 0132
   0    3    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -3  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.658312395178

   1    9    3   16 
 1302 3012 0132 0132
   0    0    2    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  3  0  0 -3 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

   3   15    9   16 
 1302 3012 0132 2310
   3    2    0    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

   7   18   12    8 
 1230 2031 0321 0132
   3    2    1    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

  16    5   12   13 
 1023 3012 2103 3120
   0    0    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.994987437107

  14    4   12   15 
 0132 1302 0132 3012
   3    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  3 -3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

  10    5    9   11 
 2103 1302 0321 0132
   3    0    0    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  2 -3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

  10   17   14    6 
 3120 0132 0132 2310
   0    0    3    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0 -1  1  0  0  0 -3  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

  11    6   17   13 
 0132 3120 2031 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  3  0 -3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

   8    0   11   18 
 1230 2310 1230 0132
   0    0    1    3 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -2  0  2  0 -3  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

   8   10    7    4 
 3201 1023 0132 3012
   0    0    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2 -1  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.620000000000   0.464327470650

   0   13   18   14 
 1230 0132 0132 1302
   0    0    0    3 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0  0  0 -3  3  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

   9    0   15   17 
 1302 3201 0132 0132
   0    0    3    1 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -1 -2  0  0  0  0 -2  2  0  0 -1  3 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785



==> anc/LinkComplementCertificates/pSL_0.5_plus_0.5_sqrt_minus_19.tri <==
% Triangulation
pSL_0.5_plus_0.5_sqrt_minus_19_(60)
geometric_solution  159.18888787
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

188
 130  168  136  129 
 1023 2310 1023 0321
   0    2    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.714285714286   1.037833081795

   2   78   85  174 
 3120 0321 2031 0213
   0    0    6    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882352941176   0.384608730312

  80  164   84    1 
 0321 2103 0321 3120
   0    0    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488235294118   0.692295714562

   5  152    4  134 
 3120 0321 0132 1302
   0    0    1    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.452745274527   0.710135651468

  85   51   16    3 
 1302 1302 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.304205946338   0.523131091484

   7  107   86    3 
 0132 3201 0213 3120
   0    0    1    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.391688311688   0.450608254423

   8  155    7    8 
 0132 1023 0132 2031
   0    0    5    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.022727272727   1.287856506046

   5  182  152    6 
 0132 0132 1302 0132
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.208394054212   0.586945879311

   6    6  126   81 
 0132 1302 3012 2103
   0    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.013698630137   0.776242277617

  12   56  112   10 
 1023 1302 0132 3120
   9    7    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.089724735885

   9   50   11  121 
 3120 2031 0132 0321
   3    7    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   0.871779788708

  68  118  125   10 
 2031 2031 1230 0132
   3    7    9    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571428571429   0.622699849077

  83    9   13   95 
 1230 1023 0132 0321
   7    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.179449471770

  16  154   67   12 
 2103 0132 0132 0132
   7    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.435889894354

  16   15  149   39 
 3012 3120 1302 1023
   8    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.357142857143   0.934049773616

  40   14  150  134 
 2031 3120 3201 1230
   0    0    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.542857142857   0.498159879262

   4  117   13   14 
 2103 1023 2103 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.261786536288

  18   25   23   79 
 3120 2031 3012 3201
   0    3    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909574468085   0.533269551603

  45  187   20   17 
 2103 1023 2103 3120
   0    3    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681297709924   0.058229566040

  22   76   20   79 
 1023 3201 0132 1230
   0    3    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.606060606061   0.924614927418

  18   74   80   19 
 2103 0213 1023 0132
   0    3    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.438152011923   0.682092979243

 134  150   27   22 
 3012 0132 1023 3120
   0    1    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.285714285714   1.868099547232

  21   19   23  123 
 3120 1023 0132 1302
   3    1    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   1.485988276207

  26   17  120   22 
 3012 1230 0132 0132
   3    1    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.257575757576   1.519010237901

  28   69   25  154 
 0132 3201 0132 1230
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714285714286   2.490799396309

  17   65  136   24 
 1302 0132 0213 0132
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.595744680851   0.973796572493

  28  180   27   23 
 3120 1230 0132 1230
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.680851063830   1.112910368564

  29  123   21   26 
 2103 3120 1023 0132
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.817293551914

  24   42   29   26 
 0132 2031 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.106382978723   0.370970122855

 168   91   27   28 
 1230 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.352941176471   1.025623280833

  32  161   34  143 
 1230 2103 1023 1302
   9    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.684914841849   1.203734866404

 157   36   32  105 
 2031 1230 0132 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.699006875477   1.478495898344

  33   30  179   31 
 2103 3012 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840833212368   0.391978210992

 108  185   32  156 
 0132 2310 2103 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613138686131   0.779511124940

 111   36   30  166 
 1302 0321 1023 0321
   0    9    4    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583636363636   0.641946935321

 111  101  151   59 
 3201 0213 3012 0213
   0    0    4    2 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.678571428571   0.622699849077

  90  159   31   34 
 0132 1023 3012 0321
   0    0    4    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.384135145061   0.726749952393

  40   44   38  183 
 0132 2031 0132 2103
   0    8    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.871779788708

  41   42  186   37 
 2103 0213 1302 0132
   0    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821428571429   0.467024886808

  41   83   40   14 
 3120 0321 0132 1023
   0    8    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.344123600806

  37   81   15   39 
 0132 3012 1302 0132
   0    8    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.542857142857   0.498159879262

 183   69   38   39 
 2103 0321 2103 3120
   0    8    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  1 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.089724735885

  28  184   38   43 
 1302 1230 0213 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.089724735885

  42  177   44   93 
 3120 3012 0132 3201
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714285714286   1.868099547232

  37  177  127   43 
 1302 3201 3012 0132
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.622699849077

  46  175   18   78 
 2103 0213 2103 0321
   0    3    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.960000000000   2.440983408383

 118  162   45   47 
 1230 1302 2103 1230
   6    3    9    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.081395348837   1.064382300167

  46   50  139   48 
 3012 0321 0213 3120
   0    6    3    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.029411764706   0.641014550521

  47  118   49   80 
 3120 0321 0132 3201
   0    6    3    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.940604508869

 138  116  174   48 
 1302 2031 2103 0132
   0    6    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.649068322981   0.636236802318

  10  125   57   47 
 1302 0213 3120 0321
   0    9    3    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0  0 -2 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.120000000000   1.394847661933

 117   64   52    4 
 1230 0321 0132 2031
   0    0    0   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.924754634678   0.323233509445

  56   60   82   51 
 1230 0132 0213 0132
   0    0   10    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.470454545455   0.723180961087

  55  139   54  162 
 0213 1230 0132 3201
   0    0    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.114285714286   0.996319758524

  96  146  156   53 
 3201 1023 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.117647058824   0.769217460625

  53   96   57   58 
 0213 3120 2103 0132
  10    9    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.600000000000   1.009429229030

  58   52   57    9 
 3120 3012 0132 2031
   0    9    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.285714285714   1.868099547232

  55  100   50   56 
 2103 3012 3120 0132
   0    9   10    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.430000000000   1.002546757014

 118  116   55   56 
 2310 0132 0132 3120
  10    9    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.740458015267   1.430783622689

  61   87   60   35 
 3120 3012 0132 0213
   0    4    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876623376623   0.481177156105

  62   52   63   59 
 2103 0132 2031 0132
   0    4    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.202290076336   0.615569698134

  90   89   62   59 
 2310 3012 0132 3120
   0    4    0    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.392857142857   0.155674962269

 101  100   60   61 
 0132 3201 2103 0132
   0    4    2   10 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.622699849077

  64  114  115   60 
 2103 0321 0213 1302
   4   10    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.072519083969   0.848487962292

 177  174   63   51 
 1302 2103 2103 0321
   0   10    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.275510204082   1.023006894913

  75   25   66   67 
 2031 0132 0132 3120
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.457142857143   0.747239818893

  71   70   68   65 
 0213 0213 2103 0132
   2    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.089361702128   0.908876800994

  65  113   68   13 
 3120 1230 0132 0132
   7    0    0    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   0.871779788708

  66  112   11   67 
 2103 1230 1302 0132
   7    0    2    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.396263540322

  70  178   24   41 
 3120 3012 2310 0321
   0    0    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.871779788708

  72  111   66   69 
 0132 1023 0213 3120
   2    0    0    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   1.307669683062

  66  109   72   74 
 0213 1023 0132 3120
   0    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100607902736   0.263653765886

  70  160  187   71 
 0132 2103 3120 0132
   0    0    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.775588801659   0.352534265023

  75   87   74   77 
 3120 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.162337662338   0.764222542049

  71   84   20   73 
 3120 1023 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.352284618068   0.442427482585

  79   85   65   73 
 2310 3012 1302 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690909090909   1.822812285481

  77   77   19  144 
 3120 1023 2310 2103
   0    0   11    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.594395310483

  76  145   73   76 
 1023 2103 0132 3120
   0    0   11    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   1.307669683062

  80   45   79    1 
 3120 0321 0132 0321
   0    0    6    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.179449471770

  19   17   75   78 
 3012 2310 3201 0132
   0    0    3    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.573539334676

   2   48   20   78 
 0321 2310 1023 3120
   3    0    6    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142857142857   2.490799396309

  40  152   82    8 
 1230 1230 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.634900990099   0.998015228410

  83   52   87   81 
 2103 0213 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.663636363636   0.485944236289

  84   12   82   39 
 3201 3012 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.728571428571   0.684969833985

  74  178    2   83 
 1023 1230 0321 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.761904761905   0.622699849077

  75    4   86    1 
 1230 2031 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.684010152284   0.547628166765

  87    5  151   85 
 2103 0213 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.049090909091   0.689498560160

  59   82   86   73 
 1230 1230 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.047945205479   2.716847971659

  90  151   89  107 
 3120 3012 0132 1230
   0    0    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.953509143900

  61   98  108   88 
 1230 2031 1023 0132
   0    0    2    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.018181818182   0.713274372579

  36  110   61   88 
 0132 0213 3201 3120
   2    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.525614630239

  29  119   92  164 
 1230 0213 2310 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.112244897959   0.578221288429

  94   91   93  130 
 1230 3201 0132 1023
   0    2    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.976190476190   0.518916540898

  99   43  127   92 
 1230 2310 2103 0132
   0    2    0   10 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.175324675325   0.651004387672

 100   92   95   99 
 1302 3012 2103 3120
   0    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   3.269174207656

  94   12  125  102 
 2103 0321 2310 2103
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.435889894354

  98   55   97   54 
 3120 3120 0132 2310
   0    0    0   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.850000000000   1.755030364110

  99  128  103   96 
 2103 2031 3120 0132
   0    0   10    0 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.678571428571   0.467024886808

  89  101   99   96 
 1302 2103 0132 3120
  10    0    0    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.320000000000   2.266627450641

  94   93   97   98 
 3120 3012 2103 0132
  10    0    2    0 
  0  1 -1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.089724735885

  57   94   62  128 
 1230 2031 2310 0321
   2   10    0    0 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.516185401209

  62   98   35  114 
 0132 2103 0213 2031
   0    4   10    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.660714285714   0.856212292481

 104  121  103   95 
 3120 2031 0132 2103
   0    0    7    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.594395310483

 106  122   97  102 
 1302 0213 3120 0132
   0    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.071428571429   0.622699849077

 105  182  107  102 
 0321 2310 0213 3120
   1    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.680851063830   1.112910368564

 104  181   31  153 
 0321 3012 1230 3201
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.438095238095   0.249079939631

 108  103  107  179 
 3120 2031 0132 1230
   1    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.025974025974   0.226436308755

  88  104    5  106 
 3012 0213 2310 0132
   1    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.205256570713   0.720118473776

  33  146   89  106 
 0132 3120 1023 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.509481694700

  71  112  110  178 
 1023 3120 0132 2031
   2    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.728571428571   0.684969833985

 159  111   90  109 
 1302 1230 0213 0132
   2    0    9    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.457142857143   0.809509803800

  70   34  110   35 
 1023 2031 3012 2310
   4    2    0    9 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357142857143   0.934049773616

 154  109   68    9 
 2031 3120 3012 0132
   9    7    0    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   0.871779788708

 182  155   67  153 
 2103 0213 3012 1023
   2    7    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.857142857143   0.934049773616

 116  101  115   63 
 3120 1302 0132 0321
   4    0    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.202040816327   0.702761258244

 117   63  170  114 
 2103 0213 3012 0132
   4    0   10    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.435889894354

  49   58  117  114 
 1302 0132 0132 3120
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.660714285714   0.856212292481

  16   51  115  116 
 1023 3012 2103 0132
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.857142857143   1.245399698154

  11   46   58   48 
 1302 3012 3201 0321
   0    0    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.105882352941   0.564092804458

 122  129   91  172 
 1230 0321 0213 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.549450549451   0.239499941953

 122  123  121   23 
 3120 1302 0132 0132
   3    1    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.628571428571   0.684969833985

 102   10  124  120 
 1302 0321 1023 0132
   3    1    0    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.396263540322

 180  119  103  120 
 0132 3012 0213 3120
   0    1    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.097959183673   1.040798319172

 124   27   22  120 
 3120 3120 2031 2031
   0    3    0    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   2.179449471770

 125  181  121  123 
 0132 0321 1023 3120
   1    3    0    7 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.089724735885

 124   95   50   11 
 0132 3201 0213 3012
   0    3    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   0.871779788708

 131    8  127  133 
 2031 1230 0132 1230
   0    2    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.650000000000   0.653834841531

  93   44  128  126 
 2103 1230 1023 0132
   0    2    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.517647058824   0.820498624666

  97  100  127  129 
 1302 0321 1023 3120
   2    0    0   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.085714285714   0.560429864170

 128    0  132  119 
 3120 0321 2103 0321
   0    0    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.844155844156   0.424568078916

 132    0  131   92 
 3120 1023 0132 1023
   2    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.071428571429   3.736199094463

 133  155  126  130 
 2103 0132 1302 0132
   2    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136170212766   0.222582073713

 129  135  133  130 
 2103 2310 0132 3120
   0    0    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.080952380952   0.892536450344

 126  155  131  132 
 3012 1302 2103 0132
   0    0    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   1.188790620966

  15  152    3   21 
 3012 2103 2031 1230
   1    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.495329425402

 137  153  136  132 
 3120 1023 0132 3201
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.270750988142   1.886559028924

 140   25    0  135 
 0132 0213 1023 0132
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.556122448980   0.289110644214

 163  143  141  135 
 3012 2031 2103 3120
   0    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.073770491803   0.893216996627

 140   49  139  149 
 3120 2031 0132 2031
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.521739130435   1.137104072228

 141   47   53  138 
 2103 0213 3012 0132
   0    0    6    9 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.789215686275   0.491444488733

 136  175  141  138 
 0132 1023 0132 3120
   6    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.770764119601   0.738550983789

 137  142  139  140 
 2103 2031 2103 0132
   6    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.963265306122   0.426994182224

 141  162  143  171 
 1302 3012 0132 1302
   0    9    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.315909090909   1.277949917538

 137  157   30  142 
 1302 2103 2031 0132
   0    9    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.436041641737   0.542450030068

 148  145  145   76 
 1230 0213 0132 2103
  11    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.871779788708

 146   77  144  144 
 2103 2103 0213 0132
  11    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.622699849077

  54  108  145  147 
 1023 3120 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.114285714286   0.747239818893

 149  146  148  186 
 3120 0321 0132 1302
   0    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.010204081633   0.845092652319

 150  144  158  147 
 2103 3012 2310 0132
   0    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.676470588235   0.512811640417

  14  138  150  147 
 2031 1302 0132 3120
   0    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.071428571429   1.556749622693

  15   21  148  149 
 2310 0132 2103 0132
   0    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.392000000000   0.488196681677

  88   35   86  178 
 1230 1230 1023 1023
   0    0    2    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.625679274192

   7  134   81    3 
 2031 2103 3012 0321
   0    0    1    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.229787234043   0.593552196567

 135  105  154  113 
 1023 2310 0132 1023
   7    2    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.033333333333   1.307669683062

  24   13  112  153 
 3012 0132 1302 0132
   7    2    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.198131770161

   6  131  113  133 
 1023 0132 0213 2031
   2    0    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   3.269174207656

 158   54  157   33 
 3120 1230 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.477272727273   1.287856506046

 185  143   31  156 
 1302 2103 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.788623141564   1.668046654542

 183  148  186  156 
 0321 3201 0213 3120
   0    0    0    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.485714285714   1.619019607601

  36  110  160  173 
 1023 2031 0132 3201
   9    0    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.081055900621   0.772960030050

 184   72  161  159 
 1023 2103 2103 0132
   9    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.425878320480   1.333442093268

 160   30  180  173 
 2103 2103 2310 1230
   0    0    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.575108946424   0.457567064184

 142   53  163   46 
 1230 2310 2310 2031
   9    6    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.129423660263   0.934364586482

 166  162  169  137 
 2031 3201 1023 1230
   0    0    9    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.720000000000   0.348711915483

  91    2  169  165 
 3201 2103 3012 1023
   6    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.792527080644

 167  172  166  164 
 1302 3120 0132 1023
   0    6    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.347826086957   0.758069381485

 171   34  163  165 
 1023 0321 1302 0132
   0    6    4    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.652173913043   0.758069381485

 171  165  169  170 
 3120 2031 2103 0132
   0    0    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.295454545455   0.693461195563

 170   29  169    0 
 3120 3012 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.814285714286   0.311349924539

 167  164  163  168 
 2103 1230 1023 0132
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.114707866935

 172  115  167  168 
 3120 1230 0132 3120
   0    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.871779788708

 173  166  142  167 
 2103 1023 2031 3120
   6    0    4    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.704545454545   0.693461195563

 119  165  173  170 
 3201 3120 0132 3120
   4    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.226086956522   0.492745097965

 161  159  171  172 
 3012 2310 2103 0132
   4    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.138461538462   1.072959739948

  49   64  175    1 
 2103 2103 0132 0213
   0    6    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.323529411765   1.666637831354

 140  176   45  174 
 1023 0132 0213 0132
   0    6    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.757142857143   0.809509803800

 187  175  177  183 
 3012 0132 0132 2031
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571428571429   0.622699849077

  43   64   44  176 
 1230 2031 2310 0132
   0    0    0   10 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.871779788708

  69  109   84  151 
 1230 1302 3012 1023
   0    0    2    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.678571428571   0.467024886808

 106   32  180  181 
 3012 0213 0132 2031
   0    1    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.298192771084   1.063466308514

 122  161   26  179 
 0132 3201 3012 0132
   0    1    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.778911564626   0.578221288429

 105  179  182  124 
 1230 1302 2103 0321
   1    7    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.178571428571   0.467024886808

 181    7  113  104 
 2103 0132 2103 3201
   0    7    1    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.115702479339   0.612407289588

 158  176   41   37 
 0321 1302 2103 2103
   0    8    0    0 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.571428571429   0.622699849077

 187  160   42  185 
 1230 1023 3012 3120
   0    0    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.657142857143   2.739879335940

 184  157  186   33 
 3120 2031 0132 3201
   0    0    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.646153846154   1.475319642429

  38  158  147  185 
 2031 0213 2031 0132
   0    0    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.696428571429   1.011887254751

  18  184   72  176 
 1023 3012 3120 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805732484076   0.430337156846



==> anc/LinkComplementCertificates/pSL_0.5_plus_0.5_sqrt_minus_7.tri <==
% Triangulation
unnamed link
geometric_solution  5.33348957
oriented_manifold
CS_unknown

3 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

6
   1    3    3    2 
 3120 0321 0213 2310
   0    2    2    1 
  0  1 -1  0  0  0 -1  1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  1  0 -2  1 -1  2  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   4    5    4    0 
 1230 2310 0321 3120
   1    2    2    1 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -1 -1  0  0  1 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

   0    5    4    5 
 3201 2031 1302 0132
   1    2    0    2 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  1  0 -1  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   4    0    5    0 
 3120 0213 3012 0321
   0    1    2    1 
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -1 -1  1  0 -2  1  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   2    1    1    3 
 2031 3012 0321 3120
   1    1    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

   2    3    2    1 
 1302 1230 0132 3201
   1    2    1    0 
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0 -1  0  0  1  2  0  0 -2 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766



==> anc/LinkComplementCertificates/pSL_0.5_plus_1.5_sqrt_minus_7.tri <==
% Triangulation
pSL_0.5_plus_1.5_sqrt_minus_7_(1536)
geometric_solution  1365.37332913
oriented_manifold
CS_unknown

96 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

1526
 969  627    6  724 
 1302 3012 3201 2103
   0   83   55    0 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.875000000000   1.653594569415

   6  249    2  490 
 3120 0321 0213 3201
   0    0   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

   7    1    4    5 
 0213 0213 2103 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

  62 1345    4   13 
 1023 3120 0132 1230
   0    0   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

   2 1276    9    3 
 2103 0321 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

   2  779   62    6 
 3120 3201 1023 2031
  83    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

   0    5    8    1 
 2310 1302 2103 3120
   0    0   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

   2    8    8    8 
 0213 0213 0132 0321
  53    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   6    7    7    7 
 2103 0321 0213 0132
  53    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 934    4   10  627 
 1302 1230 0132 2031
   0   15    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 676   14  646    9 
 1302 3012 2310 0132
   0   15    0   45 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.343750000000   0.673249217548

  12   94 1348 1276 
 3120 2031 0321 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.132287565553

 443 1361  228   11 
 2103 0213 1230 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   3  504  743   14 
 3012 3012 1023 0132
  78    0    0   63 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

  10 1443   13 1460 
 1230 0132 0132 0132
  78    0   45    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

 770 1420  455  868 
 2031 1023 2310 0132
  52    0    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.398437500000   1.178186130708

 772  635   18 1296 
 1230 2031 2103 1023
  41   36    0   83 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1297 1383   18  772 
 2031 2103 0132 1230
   0   36    0   41 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.623529213608

  16 1413  773   17 
 2103 3120 0132 0132
   0   36   41   83 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

 279  216  215 1195 
 1302 1023 0132 2031
  29   33   88   56 
  0 -1  1  0  1  0 -2  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 514 1500   21  140 
 1230 3120 0132 2103
  93   67   73   12 
  0  2 -3  1  0  0 -1  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0 -1  0  1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  22 1306  233   20 
 0132 3201 3012 0132
  93   67   12   75 
  0 -1 -2  3  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  21  745   24 1017 
 0132 1230 1023 0132
  33   67   75   12 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1196  945   24  715 
 2031 1302 0132 0132
  67   33    0   61 
  0  1  0 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  25  514   22   23 
 2103 2310 1023 0132
  67   33   61   12 
  0  0  0  0 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 486  518   24 1195 
 1230 3120 2103 1023
  61   33   29   12 
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  76  949   27  514 
 3201 2310 0132 2310
  67   73   61   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  28  643  161   26 
 2103 1302 0213 0132
  67   73   26    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421875000000   0.620097963531

 726  591   27   31 
 2031 1023 2103 3120
  26   73    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509881422925   0.878431265334

  31 1462   30  787 
 3120 3201 0132 2031
   0   73    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  32 1461  695   29 
 2103 0132 1023 0132
   0   73   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

  28 1501   32   29 
 3120 3012 0132 3120
  83   73    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.681818181818   1.563398501993

  76 1494   30   31 
 0213 0213 2103 0132
  83   73   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

  35  407   34   48 
 3120 1302 0132 3120
   0   83    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

  36  338 1507   33 
 2103 0213 1023 0132
   0   83   71    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

  41  897   36   33 
 0321 2103 0132 3120
  71   83    0   65 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

 460 1118   34   35 
 0132 1302 2103 0132
  71   83   65    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.681818181818   1.563398501993

  41 1111   39 1108 
 3120 1302 3120 2031
   0   65    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   2.044444194914

 798 1028   39   42 
 2031 0213 0132 2103
   0   65   89   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.886363636364   1.142483520687

  40 1102   37   38 
 2103 3012 3120 0132
   0   65   51    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.484375000000   0.868137148943

1070  315   39  797 
 3012 1230 2103 1023
  51   65    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.484848484848   1.523311360916

  35 1176   42   37 
 0321 0321 2103 3120
   0   65    0   83 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   1.202614232302

  41  321  459   38 
 2103 2103 0321 2103
  89   65    0   83 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.344827586207   0.821095234468

 195  770 1220  351 
 1302 3120 0321 2031
   0   75   58    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1510 1185  117   91 
 1023 0321 0213 3012
  72    0    0   48 
  0 -1 -1  2  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

1035  114  261 1178 
 1230 2031 2031 2103
  33   83    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  48  194   47 1176 
 3120 1302 0132 3120
  75   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1504  196 1178   46 
 1230 2031 3120 0132
  75   83    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

  33  852 1504   46 
 3120 0132 3201 3120
   0   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

1034  685   50  795 
 1230 3120 0132 1023
   0    0   62   55 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1510  415  181   49 
 3012 2310 2031 0132
   0    0   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1427 1431  979 1293 
 3012 2103 3201 1023
   0   12    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.362676056338   0.698701930739

 979 1037 1446 1294 
 1230 2103 3120 3012
  74   12    0   79 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.881917103688

 517  975 1065 1455 
 1023 1023 3012 0321
  79   78   12    0 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

  56 1204   55 1165 
 0132 1023 0132 0321
   0   83   90   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 928 1203 1006   54 
 2103 0132 2310 0132
   0   83   61   62 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

  54 1271   82  927 
 0132 1302 2310 2103
  84   83   61   90 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

  58 1053  716 1379 
 0132 1302 1302 3201
  76   54    0   83 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

  57 1008 1000   60 
 0132 2031 3201 3012
  74   54   83    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

1412 1515   60  716 
 1230 3120 0132 3201
  54   83    0   89 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.984375000000   1.198856062826

  63 1136   58   59 
 0132 3201 1230 0132
  54   83   89   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  63  247   62  313 
 3120 3120 0132 0321
   0   83   74   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

  65    3    5   61 
 3012 1023 1023 0132
   0   83   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  60 1342   66   61 
 0132 1230 1023 3120
  63   83   74   89 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 279 1433  570  661 
 3012 0321 0132 0321
   0   88    0   56 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.496078370825

  69 1416   66   62 
 1023 0132 0132 1230
  83   63    0   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 799 1412   63   65 
 3012 2310 1023 0132
  83   63   14   89 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 797  796   69   70 
 0213 2310 2103 0132
   0    0   51   14 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.545454545455   0.721568539381

  70 1345   69   75 
 3120 2310 0132 2103
  63    0   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

  67   65   72   68 
 2103 1023 2103 0132
  63    0    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   0.248039185412

  73  473   67   68 
 0132 0132 0132 3120
   0    0   93   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

  75  534   72  661 
 0132 1023 0132 3120
  88    0    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

  69  799  804   71 
 2103 3201 2103 0132
  88    0   63   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

  70  768   74 1391 
 0132 3120 0132 1023
  71    0   51   93 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

  75  314 1392   73 
 2103 3201 1302 0132
  71    0   93    0 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

  71 1346   74   68 
 0132 1302 2103 2103
  93    0   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

  32  138  289   26 
 0213 3120 0321 2310
  61   26   73    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1031 1167   79  400 
 1023 2103 0321 0321
  45    0   62   69 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

  80 1268   79 1036 
 3120 0321 0132 3120
  45   69    0   26 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.385838732864

 971 1266   77   78 
 1302 3012 0321 0132
  45   69   26    0 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.440958551844

1029  447  972   78 
 1230 0321 0213 3120
  26   69    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.126436781609   0.669040561419

 398 1177   83  411 
 0321 1230 2103 0321
  83   80   72    0 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

1170   56   83  380 
 2031 3201 0132 2103
  90   80   84   83 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  81  321   84   82 
 2103 1230 3201 0132
  90   80   83    0 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  83  374 1277 1232 
 2310 0213 1302 2031
  62    0   80   90 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.661437827766

 551  992   86  991 
 1230 2103 2103 3120
  92   62    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.590909090909   0.498225896239

  85  401 1231  402 
 2103 1302 2310 3201
   0   62   92    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.007812500000   0.599428031413

1429  620 1221 1406 
 3120 1230 3012 3012
  72   65    0   74 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.300653558076

 506  782   89   90 
 1023 3201 2103 3120
   0    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

  88  781   92 1403 
 2103 0321 1023 1023
  64    0    0   45 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.359375000000   1.116176334355

  88  783   91   96 
 3120 2310 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

1403  620   44   90 
 1023 2031 1230 0132
   0    0    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 924  384   89   93 
 0213 0213 1023 3120
   0   64    0   45 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.601562500000   1.178186130708

  92 1348  100   94 
 3120 1302 3012 1023
   0   64    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.620097963531

  11  923 1018   93 
 1302 2103 0213 1023
  64    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.836363636364   0.481045692921

 110  505   96 1121 
 1023 2103 0132 3201
   0   89   29    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

 181   90   98   95 
 2310 2310 3120 0132
   0   89    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.826797284708

 783  783   98  783 
 2031 0132 3012 1230
   0    0   30    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 190   97   96  782 
 1230 1230 3120 3201
   0   89    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.803174505145

 100  228  445  972 
 0132 0132 3012 3012
   0   26    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.277777777778   0.440958551844

  99   93  558 1404 
 0132 1230 1230 1302
  64   26    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.311139564661   0.914664345695

 398  341  444 1404 
 1023 3120 3012 0321
   0   26   72   80 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

1450  672 1427 1394 
 1230 0132 2310 0132
   0    0   78   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   0.601307116151

1478 1015  104  921 
 1302 2310 0132 1302
  46   65    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.742424242424   0.761655680458

1480  943  845  103 
 3120 0321 1023 0132
  46   65    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

 110 1121  109  226 
 3120 1302 2103 0213
  73   70   29   89 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 108 1124  107  426 
 3120 1302 0132 3201
  51   70    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 109 1514 1028  106 
 2103 2310 3201 0132
  51   70    0   89 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

1499 1016  109  106 
 2031 1302 0132 3120
   0   70    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.440958551844

 105 1014  107  108 
 2103 1302 2103 0132
   0   70   73   89 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 329   95  375  105 
 3012 1023 2310 3120
  89   70   29    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0 -1  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

1397  734  240  442 
 0213 0132 3012 0321
   0    0    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.773109149337

1246  980  113  763 
 1230 3120 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   1.157516198591

 114  527  761  112 
 2103 2310 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.663043478261   0.718954160615

  45  917  113 1241 
 1302 2103 2103 1230
   0    0   33    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.218750000000   0.909477013178

 116  238 1246 1300 
 3120 0213 1302 2103
  48    0   41    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

1299  235  763  115 
 0213 3012 0213 3120
   0    0   41   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 119   44  118  362 
 3120 0213 0132 1302
  72   78    0   48 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 237 1386 1152  117 
 1302 3201 2103 0132
  72   78   48   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 259  271  238  117 
 3012 0132 0213 3120
  48   78    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.133893419028

 709 1397  973  948 
 1023 1302 1302 3120
   0   67   15    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.619318181818   0.586274438247

 125 1301  173  122 
 0321 0132 2031 3120
  75    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 121  195  123 1153 
 3120 1023 0132 3201
   0    0    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   1.803921348453

 173  632 1388  122 
 1023 0213 3120 0132
   0    0   75    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.344861660079   0.478431314155

1298 1301  126  174 
 0213 3012 2103 0132
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 121  126  126  126 
 0321 0213 0132 0321
  20    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 124  125  125  125 
 2103 0321 0213 0132
  20    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 129  131  128 1087 
 3120 1302 0132 1023
  62   66   79    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 130 1228 1088  127 
 2103 1230 1302 0132
  62   66    8    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.440958551844

 343  342  130  127 
 2310 3012 0132 3120
   8   66   79    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   0.661437827766

 809  419  128  129 
 1302 1230 2103 0132
   8   66    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.500000000000   3.968626966597

 373  494 1471  127 
 1023 0132 0213 2031
  79   62    8   70 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 133  133  133 1525 
 1302 3012 0132 1302
   0    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 132  132  139  132 
 1230 2031 2103 0132
   0    0    5    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 139  812  152  135 
 2103 1230 0213 2031
  91    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.590909090909   0.257703049779

1440  134  136  575 
 2031 1302 0132 3012
   0   87   91   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 137  511  524  135 
 2103 1302 3201 0132
   0   87   41   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.566946709514

 523  519  136 1439 
 0321 0321 2103 1023
  41   87   82   73 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 511   76  475  519 
 1023 3120 0213 3012
   0   41   73   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

 133 1525  134  512 
 2103 2103 2103 0132
  41    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 142  219  141   20 
 0132 1023 0132 2103
  73   67   93   69 
  0  1  0 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 143  218  161  140 
 2103 1023 2031 0132
  73   67   69   91 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 140  211  233  974 
 0132 2310 1023 3201
   0   67   69   93 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   1.074836470120

 810 1032  141  973 
 1023 2103 2103 0321
  69   67    0   91 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   2.645751311065

1330  219  667 1252 
 1023 0321 2310 0132
   0   46   93   73 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 147  417  146 1032 
 3120 0213 0132 3012
  91    0   55   77 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 148  808  810  145 
 1302 1023 3201 0132
  91    0   77    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.597701149425   0.364931215319

1512  300  149  145 
 2310 0321 0213 3120
  77    0   55   48 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 150  146  149  294 
 3120 2031 0132 1230
  77    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 151  147  297  148 
 2103 0213 1230 0132
  77    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421875000000   0.372058778118

 841  840  151  148 
 0321 3012 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 839  836  149  150 
 2103 2031 2103 0132
   0    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.034090909091   0.450980337113

1524  134  808  153 
 3201 0213 1230 2103
  91   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 417  576 1463  152 
 1302 2310 0321 2103
   0   77   91   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 739 1394  177 1428 
 1302 1302 1023 2103
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.413398642354

 157  575  156  524 
 3120 0132 0132 2031
  87    0    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1082  736  292  155 
 1302 0321 0321 0132
  87    0   63    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 453  525 1083  155 
 3120 3201 0213 3120
  63    0    0   62 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.359375000000   1.116176334355

 597 1516  159 1086 
 2310 2103 0132 0213
  66    0   79    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.637931034483   0.593013224894

 254 1236  165  158 
 1023 2310 0213 0132
  66    0    0   91 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   0.781699250996

 236  222  161  255 
 2310 3120 1302 2031
  91    0   41   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.243243243243   0.429040753146

 160   27  165  141 
 2031 0213 1302 1302
  67   91   73    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 165  168  645  163 
 3201 3120 3201 3120
   0    0   66   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

 162 1516  164 1513 
 3120 1023 0132 1023
   0    0   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.437500000000   0.826797284708

 645 1515 1000  163 
 1230 1023 0132 0132
   0    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 161  159  811  162 
 2031 0213 3012 2310
  66   67    0   91 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 612  872 1238 1219 
 2031 2310 0213 3120
  41    0   43   47 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

1142  173  169  170 
 2103 3012 2103 0132
   0    0    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 170  162  169  811 
 3120 3120 0132 0132
  67    0   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.659090909091   0.781699250996

 167 1017  178  168 
 2103 1023 2310 0132
  67    0    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   1.074836470120

 172  175  167  168 
 0321 0321 0132 3120
   0    0   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.437500000000   0.496078370825

 175 1523  172 1475 
 0132 2103 0132 1023
  65    0   41   66 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 170 1088 1141  171 
 0321 0132 3201 0132
  65    0   66    0 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

 167  123  174  121 
 1230 1023 0132 1302
   0    0   75    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.208333333333   0.992156741649

 175 1238  124  173 
 2103 2310 0132 0132
   0    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.716557646747

 171 1236  174  170 
 0132 1023 2103 0321
   0    0   66   41 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126760563380   0.372641029727

 179  839  177  227 
 0132 2031 0132 1023
  87    0   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.049528301887   0.542878217129

 180  840  154  176 
 2103 0213 1023 0132
  87    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.527027027027   0.393287357050

 180  169  179  232 
 3120 3201 0132 3201
  75    0   67    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687617850409   1.007746885296

 176 1142  634  178 
 0132 3012 3201 0132
  75    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.035472972973   0.764228841541

 946  810  177  178 
 2310 1302 2103 3120
   0    0   67    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.819767441860   0.630673277637

1261  780   96   50 
 2031 0132 3201 1302
   0    0    0   89 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603448275862   0.775478832553

 565  677  188 1435 
 0213 0132 3012 0321
   0    0   15   41 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.303159004393

 186  306  188  184 
 0132 3120 1023 3120
  73    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   3.086709862909

 183 1123  185  191 
 3120 3201 0132 1023
  75    0    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.703125000000   1.612254705180

 187 1109 1075  184 
 3012 1230 3012 0132
  75    0   73   40 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 183  302  894 1436 
 0132 0132 0213 3201
  83    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.031250000000   0.248039185412

1367 1375  188  185 
 2031 2310 0132 1230
   0   73   40   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.635135135135   0.679314525814

 189  182  183  187 
 2103 1230 1023 0132
   0   73   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653320312500   0.472824697192

 906  766  188 1366 
 0321 2031 2103 1023
  41   73    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

1093   98  193 1123 
 2103 3012 2103 0321
   0   75   89    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.398437500000   1.178186130708

 193 1430  192  184 
 3120 1230 2103 1023
   0   75    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 191  312  323 1076 
 2103 1023 0132 3201
  31   75    0   74 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 190  620  608  191 
 2103 0132 1023 3120
  74   75    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

1120  467 1109   46 
 3120 3012 2103 2031
   0   75    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.104166666667   0.937036922669

 122   43  196  826 
 1023 2031 0132 1302
  58    0    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

  47  887  885  195 
 1302 0132 3012 0132
  58    0   75    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 200  754 1248  963 
 1302 2103 3012 2031
   0   93   77   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 206  330  202  337 
 3201 3120 3201 2031
  78    0    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 202  609  201  211 
 3120 2103 2103 0321
  93   74    0   81 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 212  197  201  599 
 1230 2031 0132 1230
  77   74   88   93 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 199  615  600  200 
 2103 2103 1023 0132
  77   74   93   81 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 198  362  614  199 
 2310 2103 1230 3120
  81   74    0   78 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.360784269691

 205  445  204  443 
 3120 2031 0132 1230
   0    0    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   2.645751311065

 207  446  750  203 
 1023 0213 3012 0132
   0    0   83   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.765625000000   0.537418235060

1505 1506  206  203 
 0213 0132 3012 3120
  83    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.625000000000   2.315032397182

 209  205  207  198 
 0132 1230 0132 2310
   0   74    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 210  204 1456  206 
 2103 1023 3012 0132
   0   74   83   47 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 210 1030  209  568 
 3120 0132 0132 0132
  69   74   91   83 
  0 -1  1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 206 1029  211  208 
 0132 2310 1302 0132
  69   74   83    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 250  970  207  208 
 1230 0213 2103 3120
  83   74   91   47 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 209  199  212  142 
 2031 0321 0132 3201
  93   69    0   74 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.420914981306

 567  200 1166  211 
 3012 3012 0321 0132
  93   69   74   88 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 529  406 1424 1242 
 3201 2031 0132 2031
  88   12    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 215  771  559  777 
 0132 2031 2031 1023
  64   33   83   56 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 214  223  481   19 
 0132 2310 2310 0132
  29   33   56   83 
  0  1  0 -1 -1  0 -1  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  19  569  225 1399 
 1023 3120 3120 0213
   0   29   88   56 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 220  748  218  223 
 0132 2031 0132 1302
  56   73   83   69 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 141  568  222  217 
 1023 2103 1023 0132
  56   73   69   91 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 140 1166  220  144 
 1023 2103 0132 0321
   0   73   93   69 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.984313483298

 217 1169  304  219 
 0132 1023 0321 0132
   0   73   69   83 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 426 1473  225  226 
 3120 2103 2103 3120
  41   29   70    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.881917103688

 584  160  218  224 
 2103 3120 1023 0132
  73   56   41   91 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 224 1122  217  215 
 3120 3201 2031 3201
  83   56   29   73 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 225  226  222  223 
 3012 0213 0132 3120
  73   56   29   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 221 1291  216  224 
 2103 2310 3120 1230
  56   29   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 221  235  224  105 
 3120 0321 0213 0213
  73   29   70   41 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 942  633 1194  176 
 0132 3012 2031 1023
   0   87   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.159090909091   1.864052060068

 230   99  229   12 
 3120 0132 0132 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

1348  231  386  228 
 1230 1230 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.291666666667   0.551198189805

1349 1349 1349  228 
 1302 3012 0132 3120
   0    0    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 232  634  229  256 
 0132 0132 3012 2031
   0    0   75    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.275862068966   1.459724861277

 231  178  233  974 
 0132 2310 0132 2310
  67    0    0   75 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.175781250000   0.589093065354

 608   21  142  232 
 1302 1230 1023 0132
  67    0   75   93 
  0  1  0 -1  0  0  0  0 -1  0  0  1 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.102396379610

 239  255  236  815 
 3201 0213 3201 2031
   0    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.554054054054   0.536300941432

 116 1499  236  226 
 1230 1302 0132 0321
  73   41   70    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 234  725  160  235 
 2310 0321 3201 0132
  73   41    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.348484848485   1.082352809072

 502  118  238 1326 
 1230 2031 0132 2031
  48   41   39   78 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 241  119  115  237 
 0132 0213 0213 0132
  48   41   78    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 241  831  240  234 
 3120 2031 0132 2310
   0   41    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.623529213608

1452  111  430  239 
 3012 1230 2310 0132
   0   41   57    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.425781250000   0.403063676295

 238 1396 1453  239 
 0132 1230 1023 3120
  57   41    0   78 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 252  429  244  245 
 1302 2310 2103 3120
   0   91    0   41 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.327387802071   0.860097520570

 246 1389  244 1440 
 0132 0132 0132 0321
  87   91    0    0 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.931818181818   0.901960674227

 242  564  584  243 
 2103 1302 2310 0132
  87   91    0   41 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.398648648649   0.840204808243

 242 1390  246  579 
 3120 1302 0132 2103
  71   91    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   1.723747066300

 243  669  577  245 
 0132 1230 2103 0132
  71   91    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.216216216216   0.500547545337

 253   61  579  586 
 1230 3120 3120 0321
  63   91   74    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 249 1007  313  324 
 0132 1230 1023 1023
  31    0   48   83 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 248  491  633    1 
 0132 1302 2031 0321
   0    0   83   48 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 253  210  251 1235 
 0132 3012 0132 1230
  47    0   74   91 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 254 1237 1239  250 
 0132 3201 1230 0132
  47    0   91    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.124444307202

 255  242  253  432 
 0132 2031 0132 0321
   0    0   41   91 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.742424242424   0.761655680458

 250  247  312  252 
 0132 3012 0213 0132
   0    0   91   74 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

 251  159  255  729 
 0132 1023 0132 2310
   0    0    0   91 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.448832811698

 252  160  234  254 
 0132 1302 0213 0132
   0    0   91   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.709459459459   0.589931035575

 325  231 1095  387 
 0213 1302 2031 1302
   0   84    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

 285  310 1084  301 
 1023 2031 0213 3120
   0    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   1.803921348453

 273  266  264  259 
 2103 0321 3201 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 258  744  260  119 
 3120 1230 0132 1230
  78    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

 264  743  408  259 
 1230 1023 2103 0132
  78    0    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 265  278  267   45 
 0132 3201 3120 1302
  83    0   33    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 264  546  263  269 
 3120 1230 0132 0213
   0    0    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.778409090909   1.037254775361

 265  545 1241  262 
 2103 1023 0213 0132
   0    0   63   33 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722972972973   1.054725184816

 258  260  265  262 
 2310 3012 0132 3120
  63    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.812500000000   1.157516198591

 261  277  263  264 
 0132 3012 2103 0132
  63    0    0   33 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.269531250000   0.837132250767

 272 1091  267  258 
 0213 1023 0132 0321
   0    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488636363636   1.172548876495

 268 1283  261  266 
 2103 3012 3120 0132
   0    0   41   83 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126760563380   0.372641029727

1511  735  267  272 
 1023 3012 2103 3201
  41    0   48   83 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.291666666667   1.212636017571

 271 1244  270  262 
 3120 0321 0132 0213
   0    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.145833333333   0.606318008786

 272  944  475  269 
 2103 3012 0132 0132
   0    0   48   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   0.541176404536

 274  119  272  269 
 3120 0132 0132 3120
  48    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 266  268  270  271 
 0213 2310 2103 0132
  48    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.281250000000   0.318907524102

 274  274  258  274 
 0132 1230 2103 2031
   0    0   34    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 273  273  273  271 
 0132 1302 3012 3120
   0    0    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 959  559  276  279 
 1302 0213 3012 3120
  33    0   56   72 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 278  275  277  613 
 3120 1230 0132 3201
   0    0   72   33 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.742424242424   0.761655680458

 265  534 1082  276 
 1230 2103 1230 0132
   0    0   33   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

1172 1179  261  276 
 2031 2031 2310 3120
  33    0   72   83 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 275   19  534   64 
 3120 2031 1230 1230
  88    0   56   33 
  0 -1  0  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  2 -1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 766  413  613  919 
 1023 3120 0132 2031
  72   11   41    0 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 967 1084  613  285 
 2103 2031 2103 0132
   0   11    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 285  286  765  919 
 0132 1230 2310 3012
  41   11    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 912  285  284  299 
 1023 0321 2103 2031
   0    0   45   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

 283  752  859  788 
 2103 0321 1230 3120
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.330718913883

 282  257  281  283 
 0132 1023 0132 0321
   0   11   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 918  311  282 1302 
 3120 3201 3012 2310
  45   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.258445945946   0.951934171042

 290 1524 1492  288 
 3120 0132 0213 3120
   0    0   41   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 287  512  289  930 
 3120 2103 0132 3201
  61    0   41    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

1492 1215   76  288 
 3201 1230 0321 0132
  61    0    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 676 1327  296  287 
 3012 1302 1023 3120
  77    0   41   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 294 1092  292  838 
 1230 3120 0132 3201
  87    0    0   89 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   1.074836470120

 301  307  156  291 
 2103 2310 0321 0132
  87    0   89    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.521739130435   0.345097997095

 299  301  294  318 
 0132 0321 0132 1302
  89   77   45    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.978260869565   0.977777658437

 148  291  355  293 
 3012 3012 1023 0132
  89   77    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.962091385842

 298 1461  296 1495 
 0132 1230 0132 3201
   0   77   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 299 1460  290  295 
 2103 1023 1023 0132
   0   77    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 299  793  298  149 
 3120 2031 0132 3012
  48   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533057851240   0.557575689522

 295  794  300  297 
 0132 0213 1023 0132
  48   77    0   83 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 293  283  296  297 
 0132 1302 2103 3120
   0   77    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.227272727273   0.521132833998

1511  724  298  147 
 0213 3201 1023 0321
  77   48   55   83 
  0  1  0 -1 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 257 1262  292  293 
 3120 3201 2103 0321
  89    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.698863636364   1.668627247319

 899  186  305 1009 
 2031 0132 1302 2031
  83    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 305 1009  304  890 
 3120 1230 0132 1023
   0   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.984313483298

 306  667  220  303 
 2103 2310 0321 0132
   0   83    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 302  898  306  303 
 2031 2310 0132 3120
   0   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

1122  183  304  305 
 0321 3120 2103 0132
   0   83    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

1014  524 1120  292 
 1230 0321 2310 3201
   0   89   87   73 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 310  309  309  309 
 3120 0213 0132 0321
  23    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1265  308  308  308 
 0132 0321 0213 0132
  23    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 257 1266  311  308 
 1302 2103 2103 3120
   0    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 310  400  286 1264 
 2103 1230 2310 0132
   0    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.731343283582   1.066198289533

 192  253  313  428 
 1023 0213 0132 1302
   0   31    0   74 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

1008   61  248  312 
 1023 0321 1023 0132
   0   31   74   83 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1118  316   74 1048 
 0321 1023 2310 0321
  93    0    0   71 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1391 1184   40  862 
 1230 0132 3012 2031
   0   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.554054054054   0.536300941432

 314  336  359 1284 
 1023 2031 0213 1230
   0   93    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 319 1270  318 1262 
 3120 1230 0132 0321
  45   89   88    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

 320 1116  293  317 
 2103 0132 2031 0132
  45   89    0   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

1274 1042  320  317 
 3120 3120 0132 3120
   0   89   88   84 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

1273 1272  318  319 
 2310 3012 2103 0132
   0   89   84   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.625000000000   0.330718913883

 322   42   83  389 
 3120 2103 3012 0321
   0   90   89   83 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.909477013178

1273 1027 1165  321 
 1230 1230 3201 3120
  83   90   89   77 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 605 1003  324  192 
 3120 3120 1302 0132
  31   75   74   48 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 323  634  326  248 
 2031 0213 1302 1023
   0   31   48   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 256  476  326  427 
 0213 3201 0132 0132
  41    0   84   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 324 1078  428  325 
 2031 2103 2103 0132
  41    0   75   31 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

1077 1113 1369 1091 
 1302 3012 2103 1302
   0   41   75   40 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1212  673  329  553 
 2103 1023 3201 2031
   0    0    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 328  418  420  110 
 2310 0132 2103 1230
  70   29    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 921  198 1221  331 
 1302 3120 2031 0321
  74   65    0   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.360784269691

1479  330  332 1456 
 1302 0321 0132 0132
  74    0    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

1141 1447 1128  331 
 1230 0321 3120 0132
  74    0   65    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

 994  731  995 1477 
 1023 1302 1023 3012
   0    4   62    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

1476  566 1477  994 
 3012 2103 3012 1023
   0    4   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 669  941  336  337 
 3120 3120 0132 3120
   0   71   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 316  885  338  335 
 1302 2310 2103 0132
   0   71    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 335  198  338  408 
 3120 1302 0132 1023
   0   71   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

 336 1505   34  337 
 2103 3120 0213 0132
   0   71    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.314970394174

 860  427  340  382 
 1230 3012 0132 2031
  84   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.104743083004   0.580392086024

1069  637  381  339 
 1230 2103 0321 0132
  84   46    0   80 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.022727272727   1.022222097457

 343  101  342  410 
 3120 3120 0132 0321
  80   79   72    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.519701150388

 129 1225  378  341 
 1230 0132 1023 0132
  80   79    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.120689655172   0.684246028724

 346 1071  129  341 
 0132 1023 3201 3120
   0   79   72   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.281250000000   0.413398642354

1517 1124  345 1126 
 2031 3012 0132 1230
   0   79   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.171875000000   1.364215519768

 346  821 1127  344 
 2103 2310 1023 0132
   0   79    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.010869565217   0.833986826314

 343 1518  345 1516 
 0132 1230 2103 1023
   0   79   66   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

 353 1284  348  885 
 1302 1230 0132 1302
   0   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.049295774648   1.173819243641

 349 1285  886  347 
 1302 1230 1023 0132
   0   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.835937500000   0.640767895648

 889  348  353  354 
 0132 2031 2103 3120
   0   89    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215517241379   0.478972220107

 352  552  351 1092 
 3120 2103 0132 1023
  75   89    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.360784269691

 353   43  887  350 
 2103 1302 3120 0132
  75   89    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 355  419  353  350 
 0132 2103 0132 3120
   0   89    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   0.541176404536

 349  347  351  352 
 2103 2031 2103 0132
   0   89    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 349 1329  355 1027 
 3120 1023 0132 0321
  77   89    0    0 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.701508620690   0.818244209349

 352  808  294  354 
 0132 2103 1023 0132
  77   89    0    0 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.080992387073

 358  891  357 1116 
 3120 3012 0132 1023
  76   45   77    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   3.307189138831

 359  577 1114  356 
 2103 0132 1302 0132
  76   45    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.282608695652   0.517646995643

1327 1329  359  356 
 0213 2310 0132 3120
   0   45   77   93 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.593750000000   0.578758099295

 360  316  357  358 
 0132 0213 2103 0132
   0   45   93   71 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   2.204792759220

 359  768  361 1132 
 0132 1230 1302 0132
  64   45   71   93 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 360 1318  924  543 
 2031 3012 0213 2031
  62   64   93   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 617  202  117  619 
 1023 2103 2031 3120
   0   72   81   78 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 367 1277  364  391 
 0132 2310 3201 0213
  90    0   62   78 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 363 1204  366 1157 
 2310 1302 2103 0132
   0   78    0   90 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

1156  966  366  617 
 3120 3120 0132 1302
  77   78   72    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 364 1165 1164  365 
 2103 1302 1302 0132
  77   78    0   90 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 363  731 1298 1153 
 0132 1230 2310 0213
   0    0   78   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 370  696  369 1350 
 3120 2031 0132 1302
   0   85    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909420289855   0.776470493465

 371  687 1351  368 
 2103 3012 1302 0132
   0   85    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.676630434783   0.323529372277

1355 1150  371  368 
 1302 1023 0132 3120
   0   85    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.102396379610

1353  701  369  370 
 1302 0132 2103 0132
   0   85   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.133893419028

 818  390 1101  763 
 3120 1230 2310 3120
  70    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453125000000   0.372058778118

 376  131  374 1225 
 0132 1023 0132 1023
  62   80    8   70 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 377  391   84  373 
 2103 1230 0213 0132
  62   80   70   90 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 377  110  376  379 
 3120 3201 0132 0132
   0   80   89   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 373  418  378  375 
 0132 3201 2103 0132
   0   80   70    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 380  389  374  375 
 0132 1023 2103 3120
  70   80   89   90 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 376  494  342  537 
 2103 0213 1023 0132
  79   80    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 381 1260  375 1338 
 0132 0321 0132 2103
   0   80   46   89 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 377 1273  381   82 
 0132 1023 0132 2103
  84   80   90   89 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 379 1274  340  380 
 0132 0213 0321 0132
  84   80   89   46 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 388  339 1249 1274 
 1302 1302 1302 3201
  46   88   84    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 385 1167  384  903 
 3120 2031 3201 1230
  45   44   69    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 383 1280   92  386 
 2310 0132 0213 2031
   0    0   44   45 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 747 1166  388  383 
 3012 2031 2103 3120
   0   44   69   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1365  384  387  229 
 1230 1302 0132 3012
   0    0    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   0.496078370825

1174  388  256  386 
 1302 2310 2031 0132
   0    0   44   84 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.211206896552   0.786882933032

 385  382  571  387 
 2103 2031 3201 3201
  84   44    0   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 377  321  390 1028 
 1023 0321 0132 0213
   0   70   89   90 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.511857892037

 391  392  372  389 
 1302 1023 3012 0132
   0   70   90    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

1299  390  374  363 
 1023 2031 3012 0213
  90   62    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.360784269691

 390  393 1394 1277 
 1023 1230 3012 0321
  78    0   90    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

1164 1204  392  945 
 1302 0132 3012 0321
   0   78   61   90 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1265 1080  395  436 
 1023 0213 0132 0321
  41   26    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

 396 1383  435  394 
 1302 3201 1023 0132
  41   26    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.034090909091   0.450980337113

 398  395  397 1182 
 3120 2031 0132 0321
   0    0   72   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.648760330579   0.798098535982

1229 1264  399  396 
 1302 3120 3201 0132
   0    0   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362068965517   0.918844667143

  81  101 1230  396 
 0321 1023 0213 3120
  26    0   72   80 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   1.202614232302

 397  403  400  401 
 2310 2310 2103 3120
  62    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.795454545455   0.821786392073

 399   77  311 1318 
 2103 0321 3012 2031
  45    0   62    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.624413145540   1.006130780264

 399  992  402   86 
 3120 2031 0132 2031
  92    0    0   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.392728710236

1308   86  991  401 
 2103 2310 3012 0132
  92    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.274647887324   1.397403861478

 658  920 1190  399 
 1230 0132 1023 3201
   0    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.554054054054   0.536300941432

 406 1119  532 1309 
 2103 0132 3012 1023
  76    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.440958551844

 406 1263 1229 1488 
 3120 3120 0132 2031
  26    0   88    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.307086614173   0.687478687127

 213  654  404  405 
 1302 2310 2103 3120
   0    0   88    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 408  578  525   33 
 2103 2103 0213 2031
   0    0   71   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   0.541176404536

 260  504  407  337 
 2103 0132 2103 1023
  71    0   78   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

1117 1043 1392 1130 
 0213 0321 0132 0321
  48   71    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533057851240   0.557575689522

 414  341  536  411 
 2103 0321 1230 3120
  80    0   72   79 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.315217391304   0.373856163520

 410   81  412 1172 
 3120 0321 0132 1230
  83    0   72   80 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456521739130   0.632679661342

 539 1170 1173  411 
 2310 1302 1023 0132
  83    0   80    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 414  280 1172 1380 
 3120 3120 0213 1302
   0    0   41   72 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125307125307   0.702066686966

1282 1127  410  413 
 3012 3120 2103 3120
  72    0   41   79 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.175675675676   0.750821318005

 700  708  718   50 
 1023 0213 3012 3201
   0   55    0   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 717 1119  417  969 
 1023 1230 0132 1023
  91   55    0   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   1.058300524426

 700  153  145  416 
 2031 2031 0213 0132
  91   55   76   77 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 419  329  376  494 
 3120 0132 2310 2310
  70    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

1228  352  130  418 
 1302 2103 3012 3120
   0    8    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 329  498  425  426 
 2103 2103 2103 3120
  51   29   70    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.881917103688

 423 1019  422 1132 
 3120 3120 0132 0321
  64   71   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 424 1021  768  421 
 2103 1230 1302 0132
  64   71    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 668 1399  424  421 
 2103 0132 0132 3120
   0   71   48   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

 425  426  422  423 
 3012 0213 2103 0132
   0   71   29   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.437500000000   0.826797284708

 420 1390  675  424 
 2103 1230 3120 1230
  71   29   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 420  106  424  221 
 3120 2310 0213 3120
   0   29   70   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 339  564  325  429 
 1230 2103 0132 0321
  41    0    0   84 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   1.295315746042

 326 1079  312  433 
 2103 1302 2031 3201
   0    0   41   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 441  427  431  242 
 0132 0321 3012 3201
  41    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.626482213439   0.925490083119

 432  240  439  438 
 0132 3201 3012 1023
   0   50    0   41 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 433  429  432  439 
 3120 1230 0132 3012
   0   50    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 430  252  433  431 
 0132 0321 2103 0132
   0   50   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 432  428  438  431 
 2103 2310 3012 3120
  41   50    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 435  500  437 1452 
 3120 3012 3012 2031
   0   41   79   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

 503  496  395  434 
 3012 2310 1023 3120
  26   41   79   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 442  394  437  438 
 2031 0321 0132 3120
  41    0    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.265625000000   0.785457420472

 440  434  439  436 
 0321 1230 2103 0132
  41    0   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.041322314050   1.027688525785

 436  433  439  430 
 3120 1230 0132 1023
  50    0    0   41 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.406250000000   0.578758099295

 437  430  431  438 
 2103 1230 1230 0132
  50    0   41    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.635135135135   0.679314525814

 437 1378  441  500 
 0321 1230 0132 0321
  51    0   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.343750000000   0.673249217548

 429  862 1390  440 
 0132 0213 3012 0132
  51    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.847972972973   0.724006270933

 971  111  436  558 
 3012 0321 1302 3201
   0   26    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.694444444444   0.808424011714

 203 1347   12 1276 
 3012 0213 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

 446  101  445 1072 
 3120 1230 0132 3201
  26   83   80    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.318181818182   1.082352809072

 203   99  447  444 
 1302 1230 0321 0132
  26   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.413793103448   0.456164019149

 679 1226  204  444 
 1302 3012 0213 3120
   0   83   80   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.109375000000   0.454738506589

1507 1501  445   80 
 1230 2103 0321 0321
  26    0    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.803174505145

1001  983 1359  449 
 3012 1302 3201 2031
  87   48    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.322875655532

 507  448  450  660 
 3120 1302 0132 1230
  48    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 999 1007 1012  449 
 0321 3120 1023 0132
  48    0    0   83 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1062  771  452  454 
 1023 2103 0132 3120
  64    0    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 775  778 1297  451 
 0321 1023 2310 0132
  64    0   83   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 463  457  454  157 
 1230 1023 0132 3120
  62    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 451  455 1073  453 
 3120 1230 1230 0132
  62    0    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882812500000   1.054166538002

 456   15  454 1419 
 3120 3201 3012 3012
  64   62   52    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1481  755  458  455 
 1230 3120 2103 3120
   0   62   52   87 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 453  461  458  848 
 1023 0132 0132 1023
  79   62    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.602272727273   0.820354708463

 456  985  854  457 
 2103 0321 3120 0132
  79   62    0   87 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 876  800   42 1438 
 1230 3120 0321 2310
  89   83   57   65 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  36  925  875 1501 
 0132 0321 2310 1302
   0   83    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   1.202614232302

 465  457  462  975 
 1023 0132 0132 1302
  79    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603448275862   0.775478832553

 463  852 1061  461 
 3012 1230 2310 0132
  79    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.826797284708

 467  453  464  462 
 2310 3012 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 465  465  465  463 
 3201 2031 0321 0132
   0    0    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 464  461  464  464 
 1302 1023 0321 2310
   0   27    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 513  968  467  975 
 1023 2103 3012 0321
   0    0   12   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

 194  466  463  524 
 1230 1230 3201 3012
   0    0   73    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 476  931 1272  475 
 1230 2103 0321 3120
  61    0   41   84 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

1163  957  470  947 
 1230 0321 0132 3201
  15   61   78   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 473  952  950  469 
 0132 0132 2103 0132
  15   61   93   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 473 1517  472  849 
 3120 0132 0132 1230
  79   61   51    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 474  851  850  471 
 2103 1023 1023 0132
  79   61    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.300653558076

 470   70  474  471 
 0132 0132 0132 3120
   0   61   51   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

1162  720  472  473 
 1302 2031 2103 0132
   0   61   93    0 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 468  138  526  270 
 3120 0213 2310 0132
   0    0   41   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1091  468  325 1096 
 1023 3012 2310 0132
  84   75    0   41 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

1201  853  478  942 
 0321 2103 0132 0213
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 479  479  479  477 
 0132 1302 3012 0132
   0    0    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 478  478 1202  478 
 0132 1230 3201 2031
   0    0   13    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1159  697  707 1064 
 2031 1023 2031 1302
  76   79   39    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 486  215  482  492 
 0132 3201 0132 0321
  83   47   29   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 487  777  679  481 
 2103 2103 3201 0132
  83   47   33    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   0.496078370825

 485  753  484  953 
 3120 3012 0132 2103
   0   47   11   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.440958551844

 486  673 1212  483 
 2103 2103 0213 0132
   0   47   12   29 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.283473354757

 487  489  486  483 
 3120 3012 0132 3120
  12   47   11   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 481   25  484  485 
 0132 3012 2103 0132
  12   47   33   29 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 913  488  482  485 
 0321 3012 2103 3120
  33   47   11    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.763834207376

 487  917  489  914 
 1230 2310 0132 3012
   0   11    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.463865489602

 485 1243  764  488 
 1230 1230 1230 0132
   0   11   33   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 871    1  492  970 
 2031 2310 0321 0321
  83   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.926136363636   0.345751591787

 548 1010  492  249 
 2031 2310 0132 2031
  83    0   48   29 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.090909090909   1.202614232302

 493  481  490  491 
 2103 0321 0321 0132
  83    0   29   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.689655172414   1.003560842128

1218 1213  492  547 
 3012 2310 2103 1023
  29    0   61   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.329545454545   0.932026030034

 418  131  378  498 
 3201 0132 0213 1302
  79    0   70    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 982  641  496  499 
 0132 3120 2103 3120
  26   79    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.344827586207   0.821095234468

 495 1402 1209  435 
 2103 3120 0321 3201
  72   79   26   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 499 1101  498  762 
 3120 2031 0132 3012
  70   79    0   51 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.086206896552   0.866711636383

 500  420  494  497 
 2103 2103 2031 0132
  70   79   51    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 495  501  500  497 
 3120 3012 0132 3120
  51   79    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.086206896552   0.866711636383

 434  440  498  499 
 1230 0321 2103 0132
  51   79   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.440958551844

 499  950  630  641 
 1230 2103 1302 1230
  15    0   26   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.934782608696   0.287581664246

 503  237 1064 1453 
 2103 3012 2310 3201
  78   79   41   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1159 1384  502  435 
 1023 2310 2103 1230
  41   79   72   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  13  408  675  579 
 1230 0132 3012 2031
  71    0   63   78 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 506   95  516  670 
 3120 2103 2031 1023
  29   78    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 940   88 1280  505 
 1023 1023 0132 3120
   0   78    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

1311  984  508  449 
 1023 0213 3201 3120
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 507  680  510  983 
 2310 3120 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 984  510  510  510 
 1230 0213 0132 0321
  68    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 508  509  509  509 
 2103 0321 0213 0132
  68    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 513  138  512  136 
 2031 1023 0132 2031
  41    0   73   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   0.881917103688

 515  288  139  511 
 0321 2103 0132 0132
  41    0   61    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 514  466  511  515 
 2103 1023 1302 3201
   0   61   12   73 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

  26   20  513   24 
 3201 3012 2103 3201
  12   61   67   73 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  1  1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 512  513  517  518 
 0321 2310 2103 0132
  12    0   61    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 518  674  517  505 
 3120 3120 0132 1302
  78    0   29   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 515   53 1281  516 
 2103 1023 1023 0132
  78    0   12    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

1213   25  515  516 
 0321 3120 0132 3120
  12    0   29   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 695  944  138  137 
 1023 2103 1230 0321
  41   73   82    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 522  995  521 1015 
 0132 2031 0132 1302
   0   73    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 523  993 1014  520 
 2103 0213 1023 0132
   0   73    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 520 1364 1366 1363 
 0132 3012 3012 1230
   0   73    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.276859504132   0.535709976207

 137  996  521 1363 
 0321 0321 2103 3201
   0   73   82   87 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 136  155  467  307 
 2310 1302 1230 0321
   0   73   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 546  407  157  848 
 1230 0213 2310 2031
   0   62    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.144628099174   0.951158529184

 546  475  850  932 
 0213 3201 0213 0321
  61   62    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 528  528  528  113 
 1302 3012 0132 3201
   0    0    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 527  527  981  527 
 1230 2031 2310 0132
   0    0   16    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1430 1305  530  213 
 0321 2103 0132 2310
   0    0   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 531  531  531  529 
 0132 1302 3012 0132
   0    0    0    9 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 530  530  532  530 
 0132 1230 0132 2031
   0    0    9    0 
  0 -1  0  1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 891  404 1304  531 
 1023 1230 3012 0132
   0    0    0   76 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1259 1341  535  799 
 2310 1302 2103 0321
  63   88   89    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

  71  277  535  279 
 1023 2103 0132 3012
  33   88    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 533  541 1196  534 
 2103 3201 0213 0132
  33   88   63    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 540  989  537  410 
 0132 0321 0132 3012
  79   80    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

1340 1446  378  536 
 0132 0132 0132 0132
  79   80   74    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1336 1358  539 1331 
 3120 0321 0132 2310
   0   80   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.905405405405   0.607807733623

 540 1356  412  538 
 2103 3012 3201 0132
   0   80    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.120261423230

 536  572  539 1337 
 0132 1023 2103 0132
   0   80   74    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 713  545  535 1335 
 0321 2103 2310 1302
  63    0   64   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 708  846  713 1335 
 1023 3012 2310 0321
  64    0   46   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

1346  361 1334  544 
 2031 1302 0132 0321
  64   63   62   93 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 546  543  545  922 
 3120 0321 0132 2103
  64    0   62   63 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 263  541  560  544 
 1023 2103 1302 0132
  64    0   63   33 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 526  525  262  544 
 0213 3012 3012 3120
  63    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.104166666667   0.937036922669

 549 1202  548  493 
 3120 3201 0132 1023
   0   29   61    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156250000000   2.066993211769

 550  942  491  547 
 2103 2103 1302 0132
   0   29    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.577254831505

1195 1197  550  547 
 0213 2310 0132 3120
   0   29   61   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   3.307189138831

1399 1400  548  549 
 0213 0213 2103 0132
   0   29   88   48 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.472455591262

1442   85  672 1277 
 1023 3012 0321 3012
   0   78   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.551198189805

 554  350  553 1090 
 3120 2103 0132 0213
   0    0   75    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.812500000000   1.488235112474

1312  328 1100  552 
 1023 1302 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.440958551844

 574 1310 1315  552 
 2031 2031 2310 3120
   0    0   75   76 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215909090909   0.450980337113

1315 1309  556 1522 
 3120 2031 0132 1023
   0   87    0   76 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   1.488235112474

 557  719 1520  555 
 2103 2103 1302 0132
   0   87   76   54 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.155172413793   0.501780421064

 642 1379  556 1316 
 1023 3012 2103 0132
  76   87   26   54 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

1378  442 1145  100 
 1230 2310 0213 3012
   0   64   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.574728260870   0.938235179603

 880  560  275  214 
 1023 2310 0213 1302
  33   56   64   72 
  0 -1  0  1  1  0 -1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 545  746 1039  559 
 2031 3012 2103 3201
  72   64   33    0 
  0  1  0 -1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 564  582  563  931 
 0321 2031 2103 1302
  65   84   41   87 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 929 1117  563 1042 
 1230 1230 0132 3012
   0   84    0   65 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648760330579   0.798098535982

 561  845 1096  562 
 2103 2103 3012 0132
   0   84   65   87 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 561  427  636  244 
 0321 2103 0213 2031
   0   87   41   84 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.010869565217   0.833986826314

 182 1291  583 1437 
 0213 2031 3012 0321
  56   15    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.881917103688

1456  334  749  951 
 0213 2103 2310 0132
  62   47    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 569  747  568  212 
 3120 1023 0132 1230
  69   74   88   56 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 588  218  208  567 
 1230 2103 0132 0132
  69   74   56   91 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1105  216  588  567 
 1230 3120 3201 3120
  56   74   88    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 747  824  571   64 
 1230 0321 0132 0132
   0   88   56   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 388 1040 1042  570 
 2310 0213 1230 0132
   0   88   44   84 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.300653558076

 540  601  573 1105 
 1023 1302 0132 1023
   6    0   74    0 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 574 1484 1463  572 
 3201 2310 2031 0132
   6    0    0   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

1104 1113  554  573 
 1023 3201 1302 2310
   0   76    0   75 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 578  155  135  587 
 0132 0132 1230 3201
  87   91   63    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 578  897  577  153 
 3120 1302 0132 3201
  76   91    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 246  357 1119  576 
 2103 0132 0132 0132
  76   91   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 575  407  579  576 
 0132 2103 2103 3120
  71   91    0   63 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 578  504  247  245 
 2103 1302 3120 2103
   0   91   71   63 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

 582  958  581 1406 
 3120 0321 0132 3201
  72   87   65   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 583  959  884  580 
 2103 2310 3012 0132
  72   87   15   56 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 561  926  583  580 
 1302 2310 0132 3120
  15   87   65   41 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 584  565  581  582 
 3201 1230 2103 0132
  15   87   41   56 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 589  244  222  583 
 1230 3201 2103 2310
  41   56   87   91 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 589  590  883 1291 
 0213 0321 2310 3201
   0   56    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.826797284708

 588  247  587 1337 
 3120 0321 0132 2031
  63    0   74   91 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 589  575  741  586 
 2103 2310 2310 0132
  63    0   91   87 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 569  568  589  586 
 2310 3012 0132 3120
  91    0   74   56 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.625000000000   0.330718913883

 585  584  587  588 
 0213 3012 2103 0132
  91    0   56   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

 740 1431 1428  585 
 1230 0213 3120 0321
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.743243243243   0.893834902387

  28 1052  604 1501 
 1023 2031 3012 0213
   0   26    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.801724137931   0.387739416277

 943 1188  906  594 
 1230 2310 1230 0132
   0    0   48   46 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.618487319470

 904  904  594  904 
 0321 3120 0132 1023
   0    0    3    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1400 1385  592  593 
 1023 3120 0132 0132
   0    0    0   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

1086  680  597  892 
 0132 1023 2103 1023
  77   79    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.363636363636   1.236974638939

 598  723  597  851 
 0132 1023 0132 2103
   0   79    0   77 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 595 1354  158  596 
 2103 1230 3201 0132
   0   79   77    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.880681818182   0.736601217285

 596 1116 1061  893 
 0132 1023 1230 3012
  76   79   77    0 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 200 1105 1486  706 
 3012 1023 2310 2310
   6   77   74   88 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 618  609  201  704 
 1230 1023 1023 1302
  74   77   93   81 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 602 1002  705  572 
 0132 3120 1302 2031
  74    6    0   48 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 601 1399 1105 1497 
 0132 1230 3120 1302
  88    6   48    0 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

1056 1385  702 1496 
 1302 0321 0132 0321
  48   76    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

1054  591 1498 1379 
 2103 1230 3012 1302
  26   76    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.962091385842

 608  703  606  323 
 3012 2310 0132 3120
  48   75   74   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 607 1326 1300  605 
 3120 2310 2310 0132
  48   75   93   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

1317 1302 1220  606 
 2031 3201 2310 3120
  41   75   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.216216216216   0.500547545337

 609  233  193  605 
 3120 2031 1023 1230
  75   74   93    0 
  0  1 -1  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.881917103688

 600  199  619  608 
 1023 2103 3012 3120
   0   74   93   81 
  0  0  0  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 612  767  952  870 
 0132 3120 2103 2031
  51   47   43   93 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 954  859  612  913 
 2103 2103 0132 0321
   0   47   11   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 610 1250  166  611 
 0132 3120 1302 0132
   0   47   93   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 281  276  953  280 
 2103 2310 3012 0132
  72   11    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  1 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

 619 1221  616  202 
 3201 1023 3201 3012
  78   81   74   72 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 617  201  616  964 
 3012 2103 0132 0321
  93   72   77   81 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 614  618  957  615 
 2310 3201 1302 0132
  93   72   81   78 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 618  362  365  615 
 3201 1023 2031 1230
  72   77   81   78 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1163  600  616  617 
 2310 3012 2310 2310
  81   78   77   93 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 362  609  620  614 
 3120 1230 0132 2310
  74   72   81    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.614192268640

  91  193   87  619 
 1302 0132 3012 0132
  74   72    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.272727272727   1.683659925223

 623 1303  622  844 
 3120 3120 0132 2103
  76   46   65    0 
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 624  893  707  621 
 2103 3120 2310 0132
  76   46    0   79 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.881917103688

1395  962  624  621 
 3201 0132 0132 3120
   0   46   65   57 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.566946709514

1023  874  622  623 
 1230 3120 2103 0132
   0   46   57   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 626  659 1433  951 
 1302 3120 2310 3201
   0   15   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 718  625  683  920 
 2031 2031 2310 3120
  62   55    0   15 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

   0    9  684  717 
 1230 1302 0213 1023
  15   55    0    0 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.400000000000   1.058300524426

 630 1372  629  952 
 3120 2103 0132 1023
  47   15   51   40 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 683 1370  951  628 
 3012 2310 1230 0132
  47   15   40   62 
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 501 1103  684  628 
 2031 0213 1023 3120
  40   15   51    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.330718913883

1129 1247 1270 1043 
 1302 3012 3012 3201
  88    0   48    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

1017  917  123 1178 
 1302 3201 0213 0321
   0   75   33    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.783967391304   0.700980306600

 227 1276  634  249 
 1230 1023 0132 1302
   0   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.694357366771   0.427135399749

 179  231  324  633 
 2310 0132 0213 0132
   0   48    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.097484276730   0.690557732133

  16 1292 1066 1474 
 1302 0213 1302 2031
   0   83   41    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1095  564  637  908 
 1230 0213 0132 2310
   0    0   87   84 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.630434782609   0.747712327040

1170  340  678  636 
 1230 2103 1230 0132
   0    0   84   80 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.962091385842

 782  910 1138 1093 
 3201 0132 3012 2031
  87   89    0   45 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 641  909  640  677 
 3120 3120 0132 1302
  45   15    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 642 1138  646  639 
 2103 2031 0321 0132
  45   15   87   54 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 501  495  642  639 
 3012 3120 0132 3120
  87   15    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.000000000000   2.645751311065

 644  557  640  641 
 1302 1023 2103 0132
  87   15   26   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 645 1379  644   27 
 3120 1302 0132 2031
  26   67    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   1.074836470120

 710  642  949  643 
 1302 2031 0213 0132
  26   67   54   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 162  164  711  643 
 2310 3012 0213 3120
  54   67    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 719   10  640 1444 
 0321 3201 0321 3201
  45   54    0   15 
  0  0  1 -1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603448275862   0.775478832553

 649 1026  648  918 
 3120 1230 0132 3201
  43    0    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072916666667   0.578758099295

 656 1025  872  647 
 1230 1023 1302 0132
  43    0   57   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.836448598131   0.704709461358

1263  653  656  647 
 3012 0321 3201 3120
  57    0    0   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.291666666667   0.992156741649

 803 1360  651  734 
 1230 2103 0132 1230
  48   57    0   82 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.300000000000   1.322875655532

 652  944  735  650 
 2103 1302 1023 0132
  48   57   82   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 656  655  651  802 
 2310 3012 2103 0321
  82   57   88   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

1262  888  801  649 
 0213 0321 0213 0321
  57   88    0   89 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 656 1441  655  406 
 3120 0321 0132 3201
   0   88    0   41 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.871541501976   0.486274450453

 652 1439  657  654 
 1230 3012 3120 0132
   0   88   41   82 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.661437827766

 649  648  652  654 
 2310 3012 3201 3120
  41   88    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.504261363636   0.687745014098

1245  944  655  666 
 2310 0213 3120 2031
  82   88   48    0 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 660  403  659 1011 
 3120 3012 0132 2103
   0   48    0   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.727272727273   1.683659925223

 997  625  663  658 
 1230 3120 3120 0132
   0   48   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 449  990  997  658 
 3012 1230 3201 3120
  62   48    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.979271589160

  71   64  662  665 
 3120 0321 0132 1230
   0    0    0   88 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 666 1043  663  661 
 2103 1230 2031 0132
   0    0   88   48 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

1392  664  659  662 
 1023 3012 3120 1302
   0   48    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 663  665  665  665 
 1230 0213 0132 0321
  28    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 661  664  664  664 
 3012 0321 0213 0132
  28    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 996  657  662  802 
 1023 1302 2103 2103
  88    0   82   48 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

1192  144  906  304 
 3201 3201 3120 3201
  73    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882812500000   1.054166538002

 670 1010  423 1393 
 0321 1230 2103 0132
  48   71    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 670  938  246  335 
 1302 0132 3012 3120
   0   71   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 668  669  675  505 
 0321 2031 2103 1023
  78   29    0   71 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 673  987  672 1311 
 3120 3120 0132 0132
   0    0    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.590909090909   1.391596468807

 674  102  551  671 
 2103 0132 0321 0132
   0    0   12   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215909090909   0.450980337113

 328  484  674  671 
 1023 2103 0132 3120
  12    0    0   29 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

 675  516  672  673 
 3012 3120 2103 0132
  12    0   29   78 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 670  504  425  674 
 2103 1230 3120 1230
   0   29   78   71 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 677   10  926  290 
 0213 2031 3012 1230
   0   41   45   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 676  182  639  765 
 0213 0132 2031 1023
   0   45   41   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 916 1239  679  637 
 2103 3201 0132 3012
  80    0    0   47 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.218750000000   1.240195927062

 482  446 1069  678 
 2310 2031 0321 0132
  80    0   47   83 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.586206896552   0.456164019149

 595  508  756  999 
 1023 3120 0132 2031
   0   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 785 1144  682 1377 
 3012 2103 0132 3201
  64   40    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 685  795 1074  681 
 0132 3012 0321 0132
  64   40    0   62 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

 685  626  684  629 
 3120 3201 0132 1230
  15   40   62   55 
  0  0 -1  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 686  627  630  683 
 2103 0213 1023 0132
  15   40   55    0 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

 682   49  686  683 
 0132 3120 0132 3120
  55   40   62    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 687  699  684  685 
 3012 0132 2103 0132
  55   40    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 369 1357 1458  686 
 1230 0132 3120 1230
  40    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.692934867184

 690 1359  689  976 
 3120 1230 0132 1023
   0    0   87   82 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.931818181818   0.901960674227

 696 1361 1344  688 
 1302 1023 1302 0132
   0    0   82    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 692 1439  691  688 
 3120 2103 0132 3120
  82    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.653594569415

 693  695  696  690 
 2103 2031 0321 0132
  82    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.535573122530   0.277124149183

1388 1389  693  690 
 0321 3201 0132 3120
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   0.992156741649

1155 1146  691  692 
 1023 0321 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.204792759220

 696 1363  695 1458 
 3120 2310 0132 2103
  73    0    0   82 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.955842391304   0.742320170835

 691  519   30  694 
 1302 1023 1023 0132
  73    0   82    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.439393939394   0.360784269691

 368  689  691  694 
 1302 2031 0321 3120
  82    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510869565217   0.488888829218

 480 1148  698  702 
 1023 3201 2310 3120
  93   76   39    0 
  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 704  697  700  701 
 1302 3201 2103 0132
   0   77   93   76 
  0  0  0  0  0  0  1 -1  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.984313483298

 701  686  700  724 
 3120 0132 0132 0321
  55   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 698  415  417  699 
 2103 1023 1302 0132
  55   77    0   76 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

1352  371  698  699 
 1230 0132 0132 3120
   0   77    0   93 
  0  0  0  0 -1  0  1  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.437500000000   0.826797284708

 697 1326  703  603 
 3120 2031 2310 0132
  48   76   39   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 705  702  704  605 
 3120 3201 0132 3201
  93   74   48   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 706  698  600  703 
 2103 2031 2031 0132
  93   74   76   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 601 1497  706  703 
 2031 2103 0132 3120
  76   74   48    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 599 1463  704  705 
 3201 1023 2103 0132
  76   74    6   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 708  622 1205  480 
 0132 3201 2310 1302
  79    0   76   46 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 707  542  415 1256 
 0132 1023 0213 3120
   0    0   46   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 718  120  715  710 
 0213 1023 0213 3120
  67   76   15    0 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 709  644  711  719 
 3120 2031 0132 3012
  54   76   15   67 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 714  645  716  710 
 1302 0213 3120 0132
  54   76   67    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 777  774  713  714 
 2031 2103 0132 3120
  76   33    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.881917103688

 541  542  715  712 
 0321 3201 2103 0132
  76   33   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.250000000000   0.661437827766

 712  711  715 1017 
 3120 2031 0132 1023
  67   33    0   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 713  709   23  714 
 2103 0213 0132 0132
  67   33   76    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  57   59  711  773 
 2031 2310 3120 0321
   0   76   83   54 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 719  416  718  627 
 3120 1023 0132 1023
  55   15    0   76 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   1.202614232302

 709  415  626  717 
 0213 1230 1302 0132
  55   15   76    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 646  556  710  717 
 0321 2103 1230 3120
  76   15    0   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   1.202614232302

 474 1347  723  721 
 1302 3012 1230 3201
   0    0    0   93 
  0  0  0  0  0  0  0  0  0  1  0 -1  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 722  720  722  722 
 3120 2310 2103 0132
   0   94    0    0 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 721  851  721  721 
 2103 2103 0132 3120
   0   94    0    0 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 596 1162 1352  720 
 1023 0321 0132 3012
  93    0    0   77 
  0  0 -2  2  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

1482  699  300    0 
 3201 0321 2310 2103
  55   83    0   77 
  0  0 -1  1  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 730 1330  726  236 
 1023 3012 0132 0321
  73    0    0   93 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

1055 1500   28  725 
 3120 2031 1302 0132
  73    0   93    0 
  0  1  0 -1  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 729  831  728 1354 
 3120 0132 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.193181818182   0.571241760343

 730 1150 1355  727 
 2103 2103 0132 0132
   0    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 254  816  730  727 
 3201 3120 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

1331  725  728  729 
 3201 1023 2103 0132
   0    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1279 1442  367  333 
 2031 2310 3012 2031
  62    0    0   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1154 1279  824 1058 
 2310 2310 1023 0321
  44    0   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 735  876  734  794 
 3120 1023 0132 2031
   0   48   83   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 650  111 1145  733 
 3012 0132 3120 0132
   0   48   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.551630434783   0.323529372277

 268  873  651  733 
 1230 3012 1023 3120
  57   48   83   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 743  741  737  156 
 1230 0321 0132 0321
  87    0   63    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 738  739  840  736 
 2103 3012 0213 0132
  87    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 836 1066  737  742 
 1302 1302 2103 0321
   0    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 737  154  740  817 
 1230 2031 0132 2310
   0    0    0   87 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 741  590 1432  739 
 2103 3012 1230 0132
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1333  587  740  736 
 0213 3201 2103 0321
  87    0   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 744  738  743  936 
 3120 0321 0132 0321
   0   78   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 260  736   13  742 
 1023 3012 1023 0132
   0   78    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1396  835  259  742 
 1023 1023 3012 3120
   0   78   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 746 1305   22 1243 
 3120 0321 3012 0321
  12   33    0   75 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 560 1224 1179  745 
 1230 0321 0213 3120
  75   33    0   72 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 567  570  748  385 
 1023 3012 0132 1230
  44   69   88   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 217 1041  903  747 
 1302 1230 2310 0132
  44   69   56   83 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1370  566  750 1203 
 1302 3201 0132 1023
   0    0   62   47 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.889822365046

1234  204 1194  749 
 2310 1230 1302 0132
   0    0   47    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.445454545455   0.986143670488

1288 1288  877 1285 
 1230 2031 3012 1023
   0    0   86    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.706521739130   1.351633821957

 764  968  753  284 
 1230 2310 0132 0321
   0   11    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.322875655532

 483  986  965  752 
 1230 2103 2103 0132
   0   11   12    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 867  197 1490  755 
 3012 2103 1023 1230
  77   52    0   88 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 754  456  757  758 
 3012 3120 2103 0132
  87   77   52    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 758  984  757  680 
 3120 2031 0132 0132
   0   77    0   87 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.850420064271

 755  986  965  756 
 2103 3012 3012 0132
   0   77   87    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

1483 1401  755  756 
 0132 2103 0132 3120
  87   77    0   52 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 760  760  760  915 
 1302 3012 0132 2103
   0    0    0   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 759  759  908  759 
 1230 2031 3012 0132
   0    0   37    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 113 1470  762  981 
 2031 2031 0132 1302
  79    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.734375000000   0.785457420472

 763 1471  497  761 
 2103 0213 1230 0132
  79    0    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.330718913883

 372  116  762  112 
 3120 0213 2103 1023
   0    0    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   1.818954026357

 766  752  905  489 
 2103 3012 2031 3012
  12    0   11    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 766  282  914  677 
 3120 3201 2310 1023
  45    0   41   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 189  280  764  765 
 1302 1023 2103 3120
  11    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

1020  610  768 1024 
 3120 3120 0132 0213
  93   64   43   51 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 422   73  360  767 
 2031 3120 3012 0132
  93   64   51   71 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 879  825  770  771 
 1302 0321 0132 0213
   0   64   56   58 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 829   43   15  769 
 1023 3120 1302 0132
   0   64   58    0 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 214  451 1041  769 
 1302 2103 2310 0213
   0   56   64   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

  17   16 1067  778 
 3012 3012 0132 2031
  83    0   36    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 775  716  774   18 
 3120 0321 0132 0132
   0   36   83   76 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 776  712  778  773 
 2103 2103 0321 0132
   0   36   76   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.695652173913   0.460130662794

 452 1062  776  773 
 0321 1230 0132 3120
  76   36   83    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

1296 1135  774  775 
 1023 2103 2103 0132
  76   36    0   64 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 778  482  712  214 
 3120 2103 1302 1023
  33   64   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.661437827766

 452  772  774  777 
 1023 1302 0321 3120
   0   64   83   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

1416 1482    5  868 
 2310 0132 2310 3201
   0    0   52   83 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1137  181  781  782 
 1230 0132 2103 3120
   0   45   89    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.671875000000   0.986251046758

 780  795 1143   89 
 2103 3201 3201 0321
  64   45    0    0 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   0.581263545613

 780   98   88  638 
 3120 2310 2310 2310
   0   45   89    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.478515625000   0.986989258620

  97   97   97   90 
 3012 0132 1302 3201
   0    0    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1036 1037  980 1269 
 1230 0213 2031 3012
   0    0   45   79 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.685503685504   0.728069156853

 787 1458  786  681 
 3120 3012 0132 1230
  40    0    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 788 1109  861  785 
 2103 0132 2103 0132
  40    0   73    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 790   29  788  785 
 1302 1302 0132 3120
  73    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 284  968  786  787 
 3120 3012 2103 0132
  73    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.496078370825

 791  791  791  792 
 1023 0213 2103 1023
   0    0    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 793  787  791 1462 
 2031 2031 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 789  789  789  790 
 2103 1023 0213 0132
   0    0    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 794 1144  793  789 
 3120 3201 0132 1023
   0    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 297 1140  790  792 
 1302 0321 1302 0132
   0    0   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   0.360784269691

1462  733  298  792 
 0321 1302 0213 3120
  48    0    0   83 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 682 1419  781   49 
 1230 2103 2310 1023
   0    0   62   64 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   0.541176404536

1514 1412  798   67 
 1230 1230 2103 3201
  14   51    0   89 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.881917103688

  67 1417  798   40 
 0213 2103 0132 1023
  65   51    0   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 796  800   38  797 
 2103 0213 1302 0132
  65   51   14   89 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 801  533   72   66 
 0132 0321 2310 1230
  63   14   89   88 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 801  459  798 1449 
 2103 3120 0213 3012
  65   14   57   89 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 799  653  800  804 
 0132 0213 2103 0321
  57   14   88   89 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 804  652  803  666 
 3120 0321 0132 2103
  82    0   88   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 805  650 1362  802 
 2103 3012 2310 0132
  82    0   57    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.239130434783   0.205415474462

  72  801  805  802 
 2103 0321 0132 3120
  57    0   88   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1418 1448  803  804 
 1023 1302 2103 0132
  57    0   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.050000000000   0.396862696660

1320 1425  807 1416 
 2031 2031 0132 1230
  52   14    0   12 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1449 1426 1414  806 
 1023 0213 1023 0132
  52   14   12   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 146  355  809  152 
 1023 2103 0132 3012
   0   91   77    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.880681818182   0.736601217285

 811  130  812  808 
 0213 2031 0132 0132
   0   91    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.637931034483   0.593013224894

 146  143  811  180 
 2310 1023 0132 2031
  67    0    0   91 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.330718913883

 809  165  168  810 
 0213 1230 0132 0132
  67    0   91   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.379310344828   0.638629626809

1236 1523  134  809 
 1023 1230 3012 0132
   0   91   66   41 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

1330 1499  814 1016 
 2031 3012 1230 0321
   0   46   73    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882812500000   1.054166538002

1465 1068 1467  813 
 0321 2031 3012 3012
   0    0   46   83 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 816  234  816  816 
 3120 1302 2103 0132
   0   32    0    0 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 815  729  815  815 
 2103 3120 0132 3120
   0   32    0    0 
  0 -1  1  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 739  820 1431  818 
 3201 0321 3201 3201
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 977  817  819  372 
 2031 2310 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1344 1333 1358  818 
 2310 3120 1302 0132
   0    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

1432 1432 1432  817 
 0213 2103 1023 0321
   0    0    0   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 823  878  822  345 
 3120 1302 0132 3201
  72    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

1021  882 1038  821 
 0321 3120 3201 0132
  72    0    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.398437500000   1.178186130708

1013 1013 1013  821 
 1230 2310 3120 3120
   0    0    0   95 
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1041  825  732  570 
 0132 3120 1023 0321
   0   44   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.039062500000   0.351388846001

 827  824  826  769 
 3120 3120 0132 0321
   0   58   56    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 828 1154  195  825 
 2103 0132 2031 0132
   0   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 833 1434  828  825 
 0321 3120 0132 3120
   0   58   56   57 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 829  831  826  827 
 0213 2310 2103 0132
   0   58   57    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.140625000000   0.206699321177

 828  770  830  832 
 0213 1023 0132 2103
  64   57   58    0 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.519701150388

 831 1420  847  829 
 2103 3120 2310 0132
  64   57    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.298449612403   0.646055552702

 239  727  830  828 
 1302 0132 2103 3201
   0   57    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.795454545455   1.383006367147

1026  881  888  829 
 1023 2103 3012 2103
  58   57   64    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 827  886  889 1437 
 0321 3120 3012 2103
   0   57   56   58 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.465909090909   0.450980337113

 837  845  835 1094 
 1230 2031 0132 3201
   0    0   87   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 744  843 1097  834 
 1023 2310 3012 0132
   0    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 151  738  837 1189 
 1302 2031 0132 0132
  46   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.371900826446   1.311942798875

 839  834  943  836 
 1302 3012 0321 0132
  46   48    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.529150262213

 840  291  839  842 
 3120 2310 0132 1230
   0    0    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 176  837  151  838 
 1302 2031 2103 0132
   0    0   87   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.225000000000   0.198431348330

 150  737  177  838 
 1230 0213 0213 3120
  87    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 150  842  842  842 
 0321 0213 0132 0321
  38    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 838  841  841  841 
 3012 0321 0213 0132
  38    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 846 1210  847  835 
 2103 0132 0132 3201
   0   46    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.734930919740

 846  896  845  621 
 3120 2310 0132 2103
  65   46   76    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 834  563  104  844 
 1302 2103 1023 0132
  65   46    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

 542 1135  843  844 
 1230 1023 2103 3120
   0   46   76   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

1022  830 1396  843 
 1023 3201 3201 0132
   0   46   64   57 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.133893419028

 852  525  850  457 
 0132 1302 2103 1023
  62   79    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.528213166144   0.692539919981

 471 1218  869  856 
 3012 0213 1302 0321
   0   79   61   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.719827586207   0.490376320585

 848  526  472  856 
 2103 0213 1023 2310
  61   79   62    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 472  722  852  596 
 1023 2103 0132 2103
   0   79    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 848   48  462  851 
 0132 0132 3012 0132
   0   79    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.022222097457

 855  477  854 1480 
 3120 2103 0132 0321
  87   62    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.534090909091   1.112418164879

 856 1207  458  853 
 2103 1023 3120 0132
  87   62    0   79 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.902985074627   1.046453876764

1203 1202  856  853 
 0213 3120 0132 3120
   0   62    0   61 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.909090909091   0.481045692921

 850  849  854  855 
 3201 0321 2103 0132
   0   62   61   79 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.121621621622   1.537396032105

 923  858  858  858 
 2310 0213 0132 0321
  18    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 933  857  857  857 
 1302 0321 0213 0132
  18    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1254  611  963  284 
 1023 2103 1230 3012
  11    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1251  339  862 1193 
 3012 3012 3201 3012
   0    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.041666666667   0.551198189805

 786 1102  862 1377 
 2103 1302 0132 1023
  51    0   40    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 860  315  441  861 
 2310 1302 0213 0132
  51    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.729729729730   1.287122259437

 868  871  865 1219 
 0132 2031 3012 2103
  43    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.771677465727

1206  867  865 1249 
 2031 1023 0132 0132
   0   46   88    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.566946709514

 866  863 1250  864 
 2103 1230 3120 0132
   0   46    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331081081081   0.804451412148

1023  869  865 1205 
 3201 1230 2103 1023
   0   46   79   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.881917103688

 864 1425  868  754 
 1023 2103 0132 1230
  52    0   88    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

 863  779   15  867 
 0132 2310 0132 0132
  52    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 849 1126  866  870 
 2031 0132 3012 3120
  43    0   51   79 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.508620689655   0.615821425851

 869  610  871 1218 
 3120 1302 0132 2031
  47    0   51   43 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.284482758621   0.478972220107

 863  872  490  870 
 1302 0213 1302 0132
  47    0   43    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.231060606061   0.410893196037

 648 1240  871  166 
 2031 1230 0213 3201
  47   43   41    0 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 735 1025  874 1282 
 1230 0132 0132 2310
  79   83   41   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1436  624  890  873 
 2310 3120 3012 0132
  79   83   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.318181818182   1.082352809072

1462  460  876 1141 
 3201 3201 0132 3012
  65    0    0   83 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 733  459 1451  875 
 1023 3012 2031 0132
  65    0   83   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

1194  751  883 1428 
 1023 1230 2031 3120
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.328125000000   0.608286573749

 882  941 1160  821 
 0321 1230 3012 2031
   0   72    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.352272727273   0.631372471959

 881  769  880  886 
 3120 2031 0132 2103
  56    0   58   64 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.708683386892

 882  559  884  879 
 2103 1023 2103 0132
  56    0   64   72 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.415492957746   0.689385904996

 885  832  882  879 
 0132 2103 0132 3120
  64    0   58    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   0.779551725582

 878  822  880  881 
 0321 3120 2103 0132
  64    0    0   72 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.536458333333   0.592538054041

 886  585  884  877 
 0132 3201 0132 1302
  87    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.734375000000   0.785457420472

 880  581 1208  883 
 2103 1230 1230 0132
  87    0   56   72 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.344827586207   0.821095234468

 881  196  347  336 
 0132 1230 2031 3201
   0    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.322875655532

 883  833  348  879 
 0132 3120 1023 2103
  58    0   56    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.495297805643   0.746450213153

1120  196  351  888 
 0321 0132 3120 3120
  58   89    0   75 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 887  832  889  653 
 3120 1230 0132 0321
  57   89    0   58 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 349  833 1438  888 
 0132 1230 1230 0132
  57   89   58    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.662790697674   0.953701053988

 892  874 1169  303 
 1230 1230 3120 1023
  83    0    0   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 356  532  893  894 
 1230 1023 2103 3120
   0   77    0   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 895  890  893  595 
 0132 3012 0132 1023
  79   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.881917103688

 891  622  598  892 
 2103 3120 1230 0132
  79   77    0   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 891  186  895 1027 
 3120 0213 0132 1023
  83   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.113636363636   0.180392134845

 892 1009  999  894 
 0132 2031 1023 0132
  83   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 897 1117 1114  844 
 0132 1302 0132 3201
   0   76   65   71 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 896   35 1104  576 
 0132 2103 2031 2031
   0   76   71   65 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 899  899  899  305 
 1302 3012 0132 3201
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 898  898  302  898 
 1230 2031 1302 0132
   0    0    1    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1036 1169  902  903 
 2310 3120 2103 0132
  83   45   69   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 903 1175  902 1278 
 3120 3201 0132 3201
   0   45   44   83 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 900 1282  989  901 
 2103 0132 2310 0132
   0   45   83   79 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 383  748  900  901 
 3012 3201 0132 3120
  83   45   44   69 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 593  593  905  593 
 0321 3120 1023 1023
   0    0    3    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1324 1398  904  764 
 1302 2031 1023 1302
   0    0   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 189 1015  667  592 
 0321 2103 3120 3012
  46    0    0   73 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   2.232352668711

1388  917  909  982 
 1230 2031 2031 3201
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.655172413793   0.821095234468

 636  760  910 1387 
 3201 1230 1023 0321
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 914  639  910  907 
 0132 3120 0132 1302
  87    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.767241379310   0.752670631596

 911  638  908  909 
 2103 0132 1023 0132
  87    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.649253731343   0.730543272458

 915  940  910  912 
 0132 3012 2103 2103
  45    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.204545454545   1.262744943917

 914  283  913  911 
 3120 1023 0132 2103
   0    0   45   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.761194029851   0.947731812919

 487  611  916  912 
 0321 0321 2103 0132
   0    0   11   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.549766506195

 909  765  488  912 
 0132 3201 1230 3120
  11    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.563432835821   0.740415478843

 911 1387  916  759 
 0132 0321 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 913 1238  678  915 
 2103 1023 2103 0132
   0    0    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.650000000000   0.396862696660

 907  114  632  488 
 1302 2103 2310 3201
  33    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.778996865204   0.634482681180

1219  647 1125  286 
 1302 2310 1230 3120
   0   41    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.952702702703   1.018971788721

1127  280  282  966 
 0132 1302 1230 1023
  11    0   72   41 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 626  403 1031 1512 
 3120 0132 0132 3120
   0   55    0   62 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.623529213608

1395  330  103  937 
 1230 2031 2031 3201
   0   46   78   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 923  924  935  544 
 3120 0321 3012 2103
  62    0   64    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.734930919740

1039   94  857  922 
 2310 2103 3201 3120
   0    0   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

  92  361 1167  922 
 0213 0213 0132 0321
  62    0   64   45 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1118 1051 1047  460 
 1023 3201 2103 0321
   0   65    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.801724137931   0.387739416277

 934  676  930  582 
 0132 1230 0132 3201
  41   65   15    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 929  931  928   56 
 3120 2031 0132 2103
  61   83   84   65 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

1044  932   55  927 
 3012 0213 2103 0132
  61   83   65   62 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

1040  562 1045  927 
 1230 3012 1023 3120
  65   83   84    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.010869565217   0.833986826314

 932  288  931  926 
 3120 2310 0132 0132
  41   65    0   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 927  468  561  930 
 1302 2103 2031 0132
  41   65   61   84 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 935  526  928  930 
 2103 0321 0213 3120
  61   65    0   62 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 935  858  934 1223 
 3120 2031 0132 3201
   0   65    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 926    9  962  933 
 0132 2031 0321 0132
   0   65    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

1089  922  932  933 
 2031 1230 2103 3120
   0   65    0   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.343750000000   0.673249217548

 937  742 1459 1465 
 3120 0321 1230 0321
   0    0   46   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1016  921  941  936 
 2031 2310 2103 3120
  78    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 940  669  939 1389 
 3120 0132 0132 3120
   0    0    0   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

1459  941 1161  938 
 1302 0321 0213 0132
   0    0   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 911  506 1460  938 
 1230 1023 0213 3120
  78    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 937  335  878  939 
 2103 3120 3012 0321
   0    0   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 227  548  943  477 
 0132 2103 2103 0213
   0   87    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.850420064271

 942  592  837  104 
 2103 3012 0321 0321
  46   87    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.496078370825

 270  519  657  651 
 1230 2103 0213 2031
  82   48   41    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 947  393  946   23 
 3120 0321 0132 2031
   0   67   61   78 
  0  0  1 -1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 948 1394  180  945 
 2103 2031 3201 0132
   0   67   78    0 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.330718913883

 949  469  948  945 
 0213 2310 0132 3120
  78   67   61   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 120  960  946  947 
 3120 3012 2103 0132
  78   67   15    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.465909090909   0.871895318419

 947  644  950   26 
 0213 0213 0132 3201
  26   61   67   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 470  501 1214  949 
 2103 2103 0132 0132
  26   61   15   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 955  625  566  629 
 0132 2310 0132 3012
  62   47   15    0 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 610  470  956  628 
 2103 0132 2103 1023
  15   47   51   93 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 955  613  954  483 
 3120 1230 0132 2103
  11   47    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

 956  964  611  953 
 2103 1230 2103 0132
  11   47   72   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 951  959  956  953 
 0132 2031 0132 3120
  72   47    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   2.645751311065

 952  957  954  955 
 2103 3201 2103 0132
  72   47   15   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 616  958  956  469 
 2031 1230 2310 0321
  15   93   78   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 961 1221  957  580 
 0132 3201 3012 0321
  72   15   65   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 955  275 1433  581 
 1302 2031 1302 3201
  56   15   72    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 948 1450  961 1397 
 1230 1023 0132 3012
  57   15    0   78 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.351562500000   0.516748302942

 958 1395  962  960 
 0132 1230 2103 0132
  57   15   78   65 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 961  623  934 1435 
 2103 0132 0321 0213
   0   15   57   65 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 965  197  964  859 
 3120 1302 0132 3012
  93   11    0   77 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 966  615  954  963 
 0132 0321 3012 0132
  93   11   77   72 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 753  757  967  963 
 2103 1230 2103 3120
  77   11    0    0 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.159090909091   0.541176404536

 964  365  967  919 
 0132 3120 0132 1023
   0   11   72   77 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 965  998  281  966 
 2103 2103 2103 0132
   0   11   77    0 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 788  466 1500  752 
 1230 2103 0132 3201
  12    0    0   73 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.673249217548

 970    0 1030  416 
 3120 2031 1302 1023
  55   91    0   83 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.743243243243   0.893834902387

1240  490  210  969 
 3201 0321 0213 3120
  83   91    0   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.256756756757   0.893834902387

 973   79  972  442 
 3120 2031 0132 1230
  26    0    0   69 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.846590909091   0.947058707938

 974   80   99  971 
 2103 0213 1230 0132
  26    0   69    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.532297231666   0.462588864489

 120  143  974  971 
 2031 0321 0132 3120
  69    0    0   67 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.585227272727   0.796731928900

 232  142  972  973 
 3201 2310 2103 0132
  69    0   67    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.684989429175   0.783097639639

  53  466  461  985 
 1023 0321 2031 2031
   0   79   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.398437500000   1.178186130708

 978  982  977  688 
 3120 0321 0132 1023
   0    0   87   79 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785714285714   0.566946709514

 979  980  818  976 
 2103 3012 1302 0132
   0    0   79    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.494565217391   0.905882242375

 987  985  979  976 
 2310 0213 0132 3120
  79    0   87   12 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.593750000000   0.578758099295

  51   52  977  978 
 2310 3012 2103 0132
  79    0   12    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.721568539381

 977  112  981  784 
 1230 3120 0132 1302
   0   79    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.841829962611

 982  528  761  980 
 2103 3201 2031 0132
   0   79    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607142857143   0.472455591262

 495  907  981  976 
 0132 2310 2103 0321
   0   79   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   1.736274297886

 987  508  984  448 
 0132 0321 0132 2031
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 756  509  507  983 
 1302 3012 0213 0132
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 986  975  978  458 
 3120 1302 0213 0321
  79   87    0   12 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 757  753  987  985 
 1230 2103 0132 3120
  12   87    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 983  671  978  986 
 0132 3120 3201 0132
  12   87    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

1295 1037 1128 1275 
 0213 1302 2103 1230
  45    0    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

1445  902 1037  536 
 0213 3201 3201 0321
  79   74    0   45 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 992 1311  660 1522 
 2103 2310 3012 0321
  87   62    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.547413793103   0.581609124415

  85  402  992 1522 
 3120 1230 0132 2310
   0   62    0   92 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.185434028983

 401   85  990  991 
 1302 2103 2103 0132
   0   62   92    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.734375000000   0.785457420472

 997 1521  521  994 
 2031 0132 0213 3120
   0    0   62   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 993  333  995  334 
 3120 1023 0132 1023
   4    0   62    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

 520 1476  333  994 
 1302 0132 1023 0132
   4    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1359  666  997  523 
 1302 1023 0132 0321
   0   87   82   48 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 660  659  993  996 
 2310 3012 1302 0132
   0   87   48   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.218750000000   1.736274297886

1004  967  999 1165 
 1302 2103 0132 1302
  77   83    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 450  680  895  998 
 0321 1302 1023 0132
  77   83    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

  58 1445 1002  164 
 2310 1302 2103 0132
   0    0   54   74 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.563398501993

1513 1019 1002  448 
 2031 2310 0132 1230
  48    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.218750000000   1.736274297886

1000  601 1003 1001 
 2103 3120 0132 0132
  48    0    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.425210032135

1008  323 1007 1002 
 3120 3120 3201 0132
  48    0   74   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

1007  998 1006 1081 
 3120 2031 2103 1230
   0   31    0   83 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

1006 1044 1008 1081 
 2103 3120 1023 3201
   0   31   62   83 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

1004   55 1005 1076 
 2103 3201 2103 1302
  62   31    0   83 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1003  450  248 1004 
 2310 3120 3012 3120
  83   31    0   48 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

  58  313 1005 1003 
 1302 1023 1023 3120
  31    0   74   83 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 895  302  303 1012 
 1302 1302 3012 2031
   0    0   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

1012 1122  668  491 
 0132 0132 3012 3201
  29   48   83    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

1393 1180 1012  658 
 1023 2103 0132 2103
   0   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

1010 1009  450 1011 
 0132 1302 1023 0132
   0   48    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

1124  823  823  823 
 1023 3012 3120 3201
  95    0    0    0 
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1519  307  521  109 
 3120 3012 1023 2031
  73    0   89   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

1016  906  520  103 
 0132 2103 2031 3201
   0    0   46   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

1015  813  937  108 
 0132 0321 1302 2031
   0    0   73   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944444444444   0.440958551844

 169  632   22  714 
 1023 2031 0132 1023
  33   67    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.068181818182   0.901960674227

1360   94 1019 1145 
 3201 0213 3201 2103
  64   48    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.754756871036   0.693600766537

1018  421 1038 1001 
 2310 3120 2031 3201
   0    0   48   64 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.566946709514

1026 1126 1021  767 
 0213 3201 0132 3120
  51   64   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 822 1124  422 1020 
 0321 1230 3012 0132
  51   64    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

1026  847 1023 1024 
 3120 1023 2103 3120
  46   43   64   57 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1022  624 1025  866 
 2103 3012 0132 2310
  79   43   46   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1022 1334 1250  767 
 3120 2103 2031 0213
  93   43   64   46 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 648  873 1125 1023 
 1023 0132 3012 0132
  79   43   57   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1020  832  647 1022 
 0213 1023 3012 3120
  57   43   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

1438  354  322  894 
 1302 0321 3012 1023
  77   83    0   89 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.826797284708

 107 1101   38  389 
 2310 0321 0213 0213
   0   89   70   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   1.443137078763

1035   80 1502  209 
 0213 3012 0213 3201
   0   83   69    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 969  208 1032 1033 
 2031 0132 2103 1023
  69   55   83   91 
  0  1 -1  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1034   77 1032  920 
 2031 1023 0132 0132
   0   55   62   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

1030  143  145 1031 
 2103 2103 1230 0132
   0   55   69   91 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

1035 1511 1034 1030 
 3120 1230 0132 1023
  55   69   83    0 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

1469   49 1031 1033 
 3012 3012 1302 0132
  55   69    0   62 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

1029   45 1470 1033 
 0213 3012 1023 3120
   0   69   83    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

  78  784  900 1470 
 3120 3012 3201 2031
  79   69    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.881917103688

 989   52  784  988 
 2310 2103 0213 2031
   0   45   74   79 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 822 1518 1039 1019 
 2310 2310 0132 1302
   0   64    0   72 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.746376811594   0.824400770839

 560 1223  923 1038 
 2103 0213 3201 0132
   0   64   72    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.171875000000   1.364215519768

1174  929  571 1059 
 3012 3012 0213 2031
   0   44   83   84 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.318181818182   1.082352809072

 824  771  748 1059 
 0132 3201 3012 3012
  83   44    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

1043  319  562  571 
 0132 3120 1230 3012
  84    0   88    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

1042  631  662  409 
 0132 2310 3012 0321
  48    0    0   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1046 1005 1045  928 
 3120 3120 0132 1230
  83   65   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.054687500000   1.095506402238

1047 1053  929 1044 
 2103 2103 1023 0132
  83   65    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.054054054054   0.786574714100

1088 1048 1047 1044 
 3012 3012 0132 3120
   0   65   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.085937500000   0.682107759884

 925 1050 1045 1046 
 2103 1230 2103 0132
   0   65    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.659090909091   0.781699250996

1046  314 1346 1289 
 1230 0321 1302 1023
  93   62    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1052 1052 1050 1054 
 3120 1230 0132 2031
   0    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1051 1051 1047 1049 
 3120 1023 3012 0132
   0    0   59    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1050 1052  925 1050 
 1023 2103 2310 3120
   0    0   59    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 591 1051 1049 1049 
 1302 2103 3012 3120
  59    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1057 1045 1054   57 
 1230 2103 0132 2031
   0   76   83    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1056 1049  604 1053 
 2310 1302 2103 0132
   0   76    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

1148 1325 1056  726 
 1230 2031 0132 3120
   0    0   93   39 
  0  0  0  0  0  0  0  0  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1063  603 1054 1055 
 3201 2031 3201 0132
   0    0   39   76 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.618487319470

1062 1053 1059 1060 
 0213 3012 2103 0132
   0    0   76   83 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1060  732 1059 1281 
 3120 0321 0132 2310
  44    0   78    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.944911182523

1057 1040 1041 1058 
 2103 1302 1230 0132
  44    0    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

1065 1063 1057 1058 
 3201 2031 0132 3120
   0    0   78   76 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

1065  462 1062  598 
 0132 3201 0132 3012
   0   76   79    0 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

1057  451  775 1061 
 0213 1023 3012 0132
   0   76    0   83 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

1060 1147 1064 1056 
 1302 0132 0132 2310
  39   76    0   78 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1065  502  480 1063 
 2103 3201 2031 0132
  39   76   78   79 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

1061   53 1064 1060 
 0132 1230 2103 2310
  78   76    0   79 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.496078370825

 635 1067 1465  738 
 2031 3120 2031 2031
  46    0    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1191 1066 1069  772 
 0321 3120 1302 0132
  83    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 814 1332 1069 1072 
 1302 2103 0132 0213
  80   83    0   46 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1067  340  679 1068 
 2031 3012 0321 0132
  80   83   46    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.420914981306

1183 1107 1071   40 
 1230 0132 0132 1230
  65    0    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386718750000   0.754452522296

 343 1222 1523 1070 
 1023 1230 2103 0132
  65    0   72   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

1493  444 1230 1068 
 3201 2310 3120 0213
  80    0   83   26 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

1080 1297 1074  454 
 1230 2031 0132 3012
  64   62    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1077 1376  682 1073 
 0132 3201 0321 0132
  64   62   41   40 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1077  185 1076 1370 
 3120 1230 0132 3012
   0   62   40   75 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   0.881917103688

1078  192 1006 1075 
 2103 2310 2031 0132
   0   62   75   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1074  327 1078 1075 
 0132 2031 0132 3120
  75   62   40   41 
  0  1 -1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1079  326 1076 1077 
 1302 2103 2103 0132
  75   62   41   31 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

1081 1078 1080  428 
 3120 2031 0132 2031
  41    0   31   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

1085 1073  394 1079 
 1230 3012 0213 0132
  41    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.734930919740

1004 1005 1085 1079 
 3012 2310 3201 3120
  62    0   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.623529213608

1084  156 1083  277 
 3120 2031 0132 3012
  63    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

1085  157 1346 1082 
 2103 0213 0213 0132
  63    0    0   62 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.673249217548

 281  257 1085 1082 
 1302 0213 0132 3120
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.984313483298

1081 1080 1083 1084 
 2310 3012 2103 0132
   0    0    0   62 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.496078370825

 595 1513 1087  158 
 0132 2103 0213 0213
  66   79    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.413793103448   0.456164019149

1168 1086 1089  127 
 2031 0213 2103 1023
  66   62   79    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

 128  172 1089 1046 
 2031 0132 0132 1230
  65   62    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1087 1222  935 1088 
 2103 1302 1302 0132
  65   62   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

1091 1099 1094  552 
 3012 1302 2103 0213
   0   75    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 266  476  327 1090 
 1023 1023 2031 1230
  75    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882812500000   1.054166538002

1094  291 1093  350 
 3120 3120 0132 1023
  89   75    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1095  638  190 1092 
 0132 1302 2103 0132
  89   75   87    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

1090  834 1096 1092 
 2103 2310 2103 3120
  87   75    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1093  636 1096  256 
 0132 3012 0132 1302
  84   75    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1094  563  476 1095 
 2103 1230 0132 0132
  84   75   87    0 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1098  835 1099 1099 
 3120 1230 1302 0321
   0   25    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1100 1210 1100 1097 
 1230 3201 3201 3120
   0   25    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1097 1097 1100 1090 
 2031 0321 0132 2031
   0    0    0   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1098 1098  553 1099 
 2310 3012 1023 0132
   0    0   25    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 497  372 1103 1028 
 1302 3201 2103 0321
   0   51   70    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  39 1110 1103  861 
 1230 0132 0132 2031
  40   51    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1101 1357  630 1102 
 2103 0213 0213 0132
  40   51    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1108  574 1303  897 
 2031 1023 3201 1302
  76   65    0   75 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 599  569  602  572 
 1023 3012 3120 1023
   0    6   74   88 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1110 1112 1108 1176 
 0132 1302 2103 0321
   0   75    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.068181818182   0.901960674227

1177 1070 1108 1224 
 1230 0132 0132 3012
  65   75   72    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.663043478261   0.603921494917

1106   37 1104 1107 
 2103 1302 1302 0132
  65   75    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125307125307   0.702066686966

 194  786  185 1110 
 2103 0132 3012 0132
  40   75    0   73 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

1106 1102 1109 1113 
 0132 0132 0132 2103
  40   75    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1112 1112 1112   37 
 1023 0213 2103 2031
   0    0    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1111 1111 1111 1106 
 2103 1023 0213 2031
   0    0    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 327 1356  574 1110 
 1230 1302 2310 2103
   0   75   40    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 357 1130 1115  896 
 2031 2031 0132 0132
   0   76   71   45 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

1116 1131 1135 1114 
 2103 0213 1230 0132
   0   76   45    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 598  318 1115  356 
 1023 0132 2103 1023
  45   76   77    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 409 1118  562  896 
 0213 0213 3012 2031
  65    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.810276679842   0.596078358619

 314  925 1117   36 
 0321 1023 0213 2031
  65   71    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509881422925   0.878431265334

1441  404  416  577 
 1302 0132 3012 0132
  76   91    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.284090909091   0.871895318419

 887  307 1123  194 
 0321 3201 1302 3120
  73   75    0   89 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1123   95 1122  105 
 3120 2310 0132 2031
  29   73   89    0 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.700840128542

 306 1010  223 1121 
 0321 0132 2310 0132
  29   73    0   83 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

1120  190  184 1121 
 2031 0321 2310 3120
   0   73   89   75 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.157516198591

 344 1013 1021  106 
 1230 1023 3012 2031
   0   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

1127 1025 1126  918 
 3120 1230 0132 3012
  43    0   41   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 344  869 1020 1125 
 3012 0132 2310 0132
  43    0   79   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 919  414  345 1125 
 0132 3120 1023 3120
  79    0   41   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

 988 1137  332 1139 
 2103 0321 3120 1023
   0    0   45   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1131  631 1130 1139 
 3120 2031 0132 3201
  48   45    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

1114  409 1132 1129 
 1302 0321 2103 0132
  48   45    0   71 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

1275 1134 1115 1129 
 3120 2031 0213 3120
   0   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.125000000000   0.992156741649

1130  421  360 1143 
 2103 0321 0132 3201
  64   45   48   71 
  0  0  0  0  0  0  1 -1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

1275 1134 1134 1134 
 1023 0321 0213 0132
  35    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1131 1133 1133 1133 
 1302 0213 0132 0321
  35    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 846  776 1373 1115 
 1023 2103 3201 3012
   0    0   76   64 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

1445 1138   60 1137 
 1230 0321 2310 3120
  89   74   45   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1136  780 1342 1128 
 3120 3012 2310 0321
   0   74   45   89 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 640  638 1519 1136 
 1302 1230 2310 0321
  89   54   45   87 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1143 1129 1140 1128 
 3120 2310 3012 1023
   0    0   45   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

1142 1139 1141  793 
 3120 1230 0132 0321
   0    0   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.771677465727

 172  332  875 1140 
 2310 3012 1230 0132
   0    0    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 179 1300  167 1140 
 1230 1023 2103 3120
   0    0   48   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.734930919740

 781 1132 1144 1139 
 2310 2310 1302 3120
  48    0   45   64 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

1143  681  792 1145 
 2031 2103 2310 3120
   0   48   64    0 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   1.488235112474

1144  558  734 1018 
 3120 0213 3120 2103
   0   48   64    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.725543478261   1.099999865742

1151 1161 1161  693 
 1302 0321 3201 0321
   0    0    0   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1149 1063 1148 1152 
 3120 0132 0132 3012
  39    0   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

1150 1055  697 1147 
 2103 3012 2310 0132
  39    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1155 1154 1150 1147 
 2310 3012 0132 3120
   0    0   78    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.812500000000   1.488235112474

 370  728 1148 1149 
 1023 2103 2103 0132
   0    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.543478260870   0.632679661342

1158 1146 1157 1158 
 3120 2031 3012 0321
   0    0   22    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 118 1159 1147 1156 
 2103 1023 1230 3120
   0   78   72   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.881917103688

1155  122 1154  367 
 3120 2310 0132 0213
   0   78    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1149  826  732 1153 
 1230 0132 3201 0132
   0   78    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.360784269691

1157  693 1149 1153 
 0132 1023 3201 3120
   0   78    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.326086956522   1.207842989834

1152 1160 1157  365 
 3120 3201 0132 3120
   0   78   72    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1155 1151  364 1156 
 0132 1230 0132 0132
   0   78    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1161 1151 1160 1151 
 2310 0321 1302 3120
   0    0   22    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1152  503  480 1209 
 1023 1023 1302 3201
  79    0   72   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

1158  878 1156 1208 
 2031 1230 2310 0321
  72    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.750000000000   1.984313483298

1146  939 1158 1146 
 2310 0213 3201 0321
   0   22    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  1 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1272  474 1163  723 
 1230 2031 0132 0321
  93   77    0   61 
  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

1164  469  618 1162 
 2103 3012 3201 0132
  93   77   61   78 
  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 366  393 1163 1271 
 2031 2031 2103 0321
  61   77   90   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 322   54  998  366 
 2310 0321 2031 2031
   0   77   90   83 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 385  219  212 1248 
 1302 2103 0321 0213
  93   88    0   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 383   77 1168  924 
 1302 2103 0132 0132
  62    0   45   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

1169 1469 1087 1167 
 3120 2103 1302 0132
  62    0   69   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 220  900  890 1168 
 1023 3120 3120 3120
  79    0   69   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

1174  637   82  412 
 0132 3012 1302 2031
  80   83    0   84 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

1173 1381 1172 1283 
 3120 3012 0132 3201
   0   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 411  413  278 1171 
 3012 0213 1302 0132
   0   83    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.781699250996

1175 1368  412 1171 
 0132 3120 1023 3120
   0   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

1170  387 1175 1040 
 0132 2031 0132 1230
  44   83   84    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.956896551724   0.433355818192

1173 1364  901 1174 
 0132 0132 2310 0132
  44   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.803174505145

  46 1106 1177   41 
 3120 0321 0132 0321
   0   83    0   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.783783783784   0.500547545337

1179 1107   81 1176 
 2103 3012 3012 0132
   0   83   75   72 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613636363636   1.142483520687

1179  632   47   45 
 3120 0321 3120 2103
   0   83   33   75 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 278  746 1177 1178 
 1302 0213 2103 3120
  75   83   33   72 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

1192 1011 1184 1190 
 1302 2103 2103 3201
   0   10    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1186 1383 1182 1191 
 1230 0321 0132 2031
   0   10    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

1183  396 1190 1181 
 2103 0321 1230 0132
   0   10   72    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

1184 1070 1182 1185 
 3120 3012 2103 0321
  72   10    0    0 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

1180  315 1193 1183 
 2103 0132 0213 3120
   0   10    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1187 1183 1186   44 
 3120 0321 0132 0321
  72   48    0   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1188 1181 1386 1185 
 0132 3012 3012 0132
  72   48   10    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.521739130435   0.345097997095

1512 1190 1189 1185 
 1023 2031 2103 3120
  10   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1186 1192 1189  592 
 0132 1023 0132 3201
  46   48    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1187 1191  836 1188 
 2103 1302 0132 0132
  46   48   10    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1187 1180  403 1182 
 1302 2310 1023 3012
   0    0   10    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1067 1181 1193 1189 
 0321 1302 2103 2031
  10   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1188 1180 1193  667 
 1023 2031 0132 2310
   0   46    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

1191 1184  860 1192 
 2103 0213 1230 0132
   0   46   10    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 750  877 1201  227 
 2031 1023 2310 1302
  87    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   1.864052060068

 549   19 1196   25 
 0213 1302 0132 1023
  33   61   29   88 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1197  535   23 1195 
 2103 0213 1302 0132
  33   61   88    0 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1198 1206 1196  549 
 3012 3012 2103 3201
  88   61    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   0.240522846460

1200 1204 1199 1197 
 3120 3201 0132 1230
  61    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.734375000000   0.785457420472

1201 1203 1202 1198 
 2103 3201 0132 0132
  61    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.513513513514   0.480117033282

1207 1208 1201 1198 
 3201 2031 0132 3120
   0    0    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.406250000000   0.578758099295

 477 1194 1199 1200 
 0321 3201 2103 0132
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386363636364   1.142483520687

 479  855  547 1199 
 2310 3120 2310 0132
  61    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   0.541176404536

 855   55 1199  749 
 0213 0132 2310 1023
   0    0   62   61 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  54  393 1198  364 
 1023 0132 2310 2031
   0    0   90   61 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

1207  707 1206  866 
 1230 3201 0132 1023
  46    0   79    0 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.314496314496   0.728069156853

1197 1259  864 1205 
 1230 2103 1302 0132
  46    0    0   88 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.578758099295

 854 1205 1209 1200 
 1023 3012 2103 2310
   0   87    0   79 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.170454545455   0.390849625498

1200 1160 1209  884 
 1302 0321 0132 3012
  72   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.236227795631

1207 1159  496 1208 
 2103 2310 0321 0132
  72   87    0   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

1211  843 1098 1314 
 3120 0132 2310 3201
   0    0   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

1217 1373 1212 1210 
 1302 2310 0132 3120
   0    0   64   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

1213  484  328 1211 
 1302 0213 2103 0132
   0    0   47   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.188982236505

 518 1212 1217  493 
 0321 2031 2103 3201
  47   61   29    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

1216 1378 1215  950 
 3120 3012 0132 0132
  26   61   51   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

1217 1313  289 1214 
 2103 2103 3012 0132
  26   61   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

1218 1372 1217 1214 
 0132 1302 0132 3120
  64   61   51   47 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1213 1211 1215 1216 
 2103 2031 2103 0132
  64   61   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

1216  870  849  493 
 0132 1302 0213 1230
   0   61   47   51 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.495689655172   0.353527114841

 166  918 1220  863 
 3120 2031 0132 2103
   0    0   43   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.709459459459   0.589931035575

1301  607   43 1219 
 2310 3201 0321 0132
   0    0   41   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.348484848485   1.082352809072

 614   87  958  330 
 1023 1230 2310 1302
  65   78   74   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

1223 1518 1071 1089 
 3201 3120 3012 2031
  66   65    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

1224  933 1039 1222 
 0132 2310 0213 2310
   0   72   65    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.984375000000   1.198856062826

1223 1303 1107  746 
 0132 1302 1230 0321
  75   72    0   65 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

1228  342 1227  373 
 0132 0132 1302 1023
  80   62    8    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   1.417366773785

 446 1233 1227 1239 
 1230 2310 0132 2310
   0   80   47    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.457386363636   0.263071863316

1225 1290 1232 1226 
 2031 3120 1302 0132
   0   80    0   62 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.035714285714   0.850420064271

1225  419  128 1289 
 0132 2031 3012 2031
   0   62    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.936619718310   1.509196170396

1231  397 1230  405 
 3120 2031 0132 0132
  26    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.215517241379   0.843903435426

1232  398 1072 1229 
 2103 0213 3120 0132
  26    0    0   80 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   0.496078370825

1308   86 1232 1229 
 1230 3201 0132 3120
   0    0    0   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.152173913043   1.092810324135

1227   84 1230 1231 
 2031 1302 2103 0132
   0    0   62   80 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.637815048203

1235 1423 1234 1226 
 3120 0321 0132 3201
   0   47    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.950704225352   0.716003121405

1293 1421  750 1233 
 1302 3012 3201 0132
   0   47   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331182065217   1.046976996396

 250 1430 1294 1233 
 3012 2310 0213 3120
  12   47    0   74 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 175  812 1237  159 
 1023 1023 0132 3201
  91    0   66   41 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   1.901633754828

1238 1240  251 1236 
 2103 2031 2310 0132
  91    0   41   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.035211267606   0.838442316887

 916  166 1237  174 
 1023 0213 2103 3201
  41    0    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.620097963531

1226 1331  678  251 
 3201 2103 2310 3012
   0   47    0   80 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.642857142857   0.944911182523

1237 1441  872  970 
 1302 2031 3012 2310
   0   47   91   41 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.734375000000   0.785457420472

 114  263 1243 1244 
 3012 0213 2103 0321
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.380434782609   1.236601156258

1245  213 1243 1398 
 1230 1302 0132 3201
  12    0   88    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   0.881917103688

1241  745  489 1242 
 2103 0321 3012 0132
  12    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820312500000   0.558088167178

1246 1241 1245  269 
 3120 0321 0132 0321
   0   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.913445144609

1247 1242  657 1244 
 2103 3012 3201 0132
   0   48    0   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 115  112 1247 1244 
 2031 3012 0132 3120
   0   48    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.897665623397

 631 1269 1245 1246 
 1230 0132 2103 0132
   0   48    0   88 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   2.645751311065

1249  197 1254 1166 
 1230 1230 3120 0213
  93    0   88    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 382 1248  864 1251 
 2031 3012 0132 3120
   0   46    0   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

1252  612  865 1024 
 0132 3120 3120 1302
  43   46   93    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

1249 1255 1252  860 
 3120 1230 0132 1230
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

1250 1254  144 1251 
 0132 1023 0132 0132
   0   46    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

1255 1255 1254 1255 
 3120 1023 0132 0321
   0    0   19    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1252  859 1248 1253 
 1023 1023 3120 0132
   0    0    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

1253 1253 1251 1253 
 1023 0321 3012 3120
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 708 1343 1258 1260 
 3120 0132 2103 0321
   0    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

1261 1258 1258 1258 
 1230 0213 0132 0321
   7    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1256 1257 1257 1257 
 2103 0321 0213 0132
   7    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1274 1206  533 1260 
 0132 2103 3201 3120
   0   89   46   88 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

1259 1256 1261  379 
 3120 0321 0132 0321
   0   89   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820312500000   0.558088167178

1341 1257  181 1260 
 1023 3012 1302 0132
   0   89    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 653  317  301 1267 
 0213 0321 2310 2031
  45    0   88   89 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1267  405 1264  649 
 2031 3120 0132 1230
   0    0   88   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.964566929134   0.531233530962

1265  397  311 1263 
 2103 3120 0132 0132
   0    0   26    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571428571429   0.566946709514

 309  394 1264 1266 
 0132 1023 2103 1023
  26    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

  79  310 1267 1265 
 1230 2103 0132 1023
   0   26    0   45 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.623529213608

1268 1262 1263 1266 
 2103 1302 1302 0132
   0   26   45   88 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

1498 1269 1267   78 
 0321 1302 2103 0321
  45   26    0   88 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613636363636   1.142483520687

1270 1247  784 1268 
 0132 0132 1230 2031
   0   45   88    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.578758099295

1269  631  317 1275 
 0132 1230 3012 0132
   0   45    0   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

1273 1164 1272   56 
 3120 0321 0132 2031
  61   84   90   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 320 1162  468 1271 
 1230 3012 0321 0132
  61   84   77    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 380  322  320 1271 
 1023 3012 3201 3120
  77   84   90   89 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1259  382  381  319 
 0132 2310 0213 3120
  84   89   88   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 988 1133 1270 1131 
 3012 1023 0132 3120
   0   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 633  443   11    4 
 1023 0321 2031 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.165359456942

  84  392  551  363 
 2031 0321 1230 3201
  78   62   90    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.909477013178

1443  901 1279 1280 
 2031 2310 2103 3120
  44   78   45    0 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

1278 1364  731  732 
 2103 1302 1302 3201
   0   78   44    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1278  384 1281  506 
 3120 0132 0132 0132
   0   78   45   44 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

1058 1365  517 1280 
 3201 3201 1023 0132
   0   78   44    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   0.661437827766

 873  902 1283  414 
 3201 0132 0132 1230
   0   41   79   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.265625000000   0.785457420472

 267 1171 1380 1282 
 1230 2310 3012 0132
   0   41   83    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.578758099295

 316 1289  347 1286 
 3012 3012 3012 1023
   0    0   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.464612332911

1287 1287  348  751 
 2031 0132 3012 1023
   0    0   86    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.306818181818   1.232679588110

1422 1329 1287 1284 
 1230 2103 0132 1023
   0    0   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.784090909091   0.871895318419

1288 1285 1285 1286 
 2103 0132 1302 0132
   0    0    0   86 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.346590909091   0.616339794055

 751  751 1287 1421 
 1302 3012 2103 0321
   0    0    0   86 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.706521739130   1.351633821957

1284 1228 1290 1048 
 1230 1302 0132 1023
  62   93    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654929577465   0.279480772296

1423 1227 1307 1289 
 1302 3120 0213 0132
  62   93    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.342530303665

 565  585 1292  225 
 1302 2310 0132 3201
   0   41   56    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.268750000000   0.545686207907

1375 1431  635 1291 
 1023 1302 0213 0132
   0   41    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.385135135135   1.340752353580

1371 1234 1294   51 
 1230 2031 0132 1023
  12    0    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.765625000000   0.620097963531

1295 1235   52 1293 
 2103 0213 1230 0132
  12    0   47   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 988 1456 1294 1373 
 0213 2310 2103 0321
  47    0    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1376  776 1297   16 
 1023 1023 0132 1023
  36   41    0   64 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

1073  452   17 1296 
 1302 3201 1302 0132
  36   41   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 124  367 1299 1475 
 0213 3201 0132 3201
  62   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533057851240   0.557575689522

 116  391 1472 1298 
 0213 1023 2310 0132
  62   41    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1142  606 1301  115 
 1023 3201 1230 2103
  41    0   48   75 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 124  121 1220 1300 
 1230 0132 3201 3012
  75   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

 286 1327  607 1318 
 3201 3120 2310 1023
  93    0   45   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.537313432836   0.513354731998

1104  621 1304 1224 
 2310 3120 0132 2031
   0   75   65   76 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1310  532 1305 1303 
 2310 1230 2103 0132
   0   75   76    0 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

1304  529 1306  745 
 2103 2103 0132 0321
  12   75    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.261363636364   0.811764606804

1317 1423   21 1305 
 1023 1023 2310 0132
  12   75    0   93 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

1317 1290 1308 1318 
 0132 0213 0132 3012
  62    0   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   0.779551725582

1309 1231  402 1307 
 1302 3012 2103 0132
  62    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.360784269691

 555 1308 1310  404 
 1302 2031 0132 1023
   0   76    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 554 1317 1304 1309 
 1302 2310 3201 0132
   0   76    0   75 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.004132231405   0.426381409634

1312  507  671  990 
 0213 1023 0132 3201
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

1311  553 1314 1315 
 0213 1023 2103 3120
   0   87    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.496078370825

1316 1215 1314 1402 
 0132 2103 0132 1023
  64   87   26    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

1312 1210 1401 1313 
 2103 2310 1230 0132
  64   87    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1312  554 1316  555 
 3120 3201 0132 3120
  76   87    0    0 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1313 1485  557 1315 
 0132 0213 0132 0132
  76   87    0   26 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

1307 1306  607 1310 
 0132 1023 1302 3201
  75    0    0   93 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.958333333333   0.551198189805

 361  400 1307 1302 
 1230 1302 1230 1023
   0   93   45   62 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.521126760563   0.819810265400

1321 1418 1320 1448 
 3120 2031 0132 0321
  14   12    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

1322 1413  806 1319 
 1302 1023 1302 0132
  14   12   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1422 1328 1323 1319 
 2103 0132 0213 3120
  41   12    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

1324 1320 1323 1384 
 3120 2031 0132 2031
  41   39    0   12 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1325 1321 1326 1322 
 2103 0213 0321 0132
  41   39   12   93 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1385  905 1325 1322 
 0132 2031 0132 3120
  12   39    0    0 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

1055 1500 1323 1324 
 1302 0213 2103 0132
  12   39    0   93 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.833333333333   0.440958551844

 702  237 1323  606 
 1302 1302 0321 3201
  41   93   48   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 358 1302 1328  290 
 0213 3120 0132 2031
  41   77   45   93 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1329 1321 1524 1327 
 2103 0132 3201 0132
  41   77   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

 354 1286 1328  358 
 1023 2103 2103 3201
  93   77    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

 725  144  813 1332 
 1230 1023 1302 3012
  46    0   93   73 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 538 1239 1332  730 
 3201 2103 0132 2310
   0   93    0   80 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

1339 1068 1330 1331 
 2310 2103 1230 0132
   0   93   80   46 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.360784269691

 741  819 1336 1345 
 0213 3120 2310 1230
  93   63    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

1339 1024 1335  543 
 1230 2103 0132 0132
  64   63   93   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1343  542  541 1334 
 0132 0321 2031 0132
  64   63   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

1339 1333 1337  538 
 0132 3201 0132 3120
   0   80   93   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   0.881917103688

1340  586  540 1336 
 2103 1302 0132 0132
   0   80   63   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

1340 1343 1339  379 
 3120 3201 0132 2103
  46   80    0   63 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

1336 1334 1332 1338 
 0132 3012 3201 0132
  46   80   63   93 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 537 1342 1337 1338 
 0132 1023 2103 3120
  63   80    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

1343 1261 1342  533 
 3120 1023 0132 2031
  89   63    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.742424242424   0.761655680458

1340 1137   63 1341 
 1023 3201 3012 0132
  89   63    0   74 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

1335 1256 1338 1341 
 0132 0132 2310 3120
   0   63    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.734930919740

 689 1350  819 1347 
 2031 2310 3201 2031
  93    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.566946709514

1333    3 1347   68 
 3012 3120 1230 3201
   0   93   63    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.944911182523

1048 1083  543   75 
 2031 0213 1302 2031
  63   93    0   62 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 720 1344  443 1345 
 1230 1302 0213 3012
   0    0   93    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.330718913883

1349  229   11   93 
 2310 3012 0321 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.120689655172   0.684246028724

 230  230 1348  230 
 1230 2031 3201 0132
   0    0   49    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1353 1351  368 1344 
 2103 2103 2031 3201
   0    0   93   85 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   1.984313483298

 369 1350 1355 1358 
 2031 2103 2103 2031
  93    0    0   85 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722826086957   0.560784245280

1354  701 1353  723 
 0132 3012 0132 0132
  93    0   77    0 
  0 -2  0  2  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1355  371 1350 1352 
 2103 2031 2103 0132
  93    0    0   85 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1352 1483  597  727 
 0132 3201 3012 2103
   0    0    0   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

1351  370 1353  728 
 2103 2031 2103 0132
   0    0   93   85 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 539 1369 1357 1113 
 1230 3120 0132 2031
  40    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.763834207376

1358  687 1103 1356 
 2103 0132 0213 0132
  40    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.547297297297   1.018971788721

 819 1351 1357  538 
 2031 1302 2103 0321
   0    0   93    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.084239130435   0.481699287612

 448  996  688 1360 
 2310 2031 3012 3120
  82    0   48   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

1359  650 1361 1018 
 3120 2103 0132 2310
   0    0   48   82 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.173913043478   1.248926084726

 689 1362   12 1360 
 1023 0321 0213 0132
   0    0   82    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.659090909091   0.781699250996

1363  803 1365 1361 
 2103 3201 3201 0321
   0    0   82    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.189189189189   1.430135843819

 522  523 1362  694 
 3012 2310 2103 3201
  82    0   73    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.205357142857   0.637815048203

 522 1175 1365 1279 
 1230 0132 0132 2031
  44    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.784482758621   0.843903435426

1362  386 1281 1364 
 2310 3012 2310 0132
  44    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.549766506195

1368  522 1367  189 
 3120 1230 0132 1023
  73   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.595238095238   1.196887497863

1369 1458  187 1366 
 2103 2103 1302 0132
  73   41    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.017766497462   0.705086009294

1380 1173 1369 1366 
 3012 3120 0132 3120
   0   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.583333333333   0.787425985436

 327 1356 1367 1368 
 2103 3120 2103 0132
   0   41    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.212121212121   0.721568539381

1371  749 1075  629 
 2103 2031 1230 3201
  62   40   47    0 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   1.202614232302

1375 1293 1370 1374 
 0132 3012 2103 0321
  47   40    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.529150262213

1374  628 1377 1216 
 2103 2103 1302 2031
  51   64   47   40 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1135 1295 1374 1211 
 2310 0321 0132 3201
  47   64    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

1376 1371 1372 1373 
 0321 0321 2103 0132
  47   64    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.881917103688

1371 1292 1376  187 
 0132 1023 0132 3201
  41   40    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   1.683659925223

1374 1296 1074 1375 
 0321 1023 2310 0132
  41   40    0   64 
  0 -1  1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   0.248039185412

1372  681 1378  861 
 2031 2310 0132 1023
   0   51   40   64 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

1214  558  440 1377 
 1230 3012 3012 0132
   0   51   64   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 557   57  604  643 
 1230 2310 2031 2031
   0   26   54   76 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488636363636   0.511111048728

1382 1283  413 1368 
 0321 1230 2031 1230
  41    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.554054054054   0.536300941432

1171 1382 1382 1382 
 1230 0213 0132 0321
   2    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1380 1381 1381 1381 
 0321 0321 0213 0132
   2    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1384   17  395 1181 
 0132 2103 2310 0321
   0   72    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.746376811594   0.824400770839

1383 1322 1386  503 
 0132 1302 1302 3201
  39   72   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.496078370825

1324  594 1386  603 
 0132 3120 0132 0321
  48   39    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944444444444   0.440958551844

1384 1186  118 1385 
 2031 1230 2310 0132
  48   39    0   72 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421875000000   0.620097963531

1389  908 1388  915 
 3120 0321 0132 0321
   0    0    0   87 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 692  907  123 1387 
 0321 3012 3120 0132
   0    0   87    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.717391304348   0.517646995643

 938  243  692 1387 
 3120 0132 2310 3120
  87    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

1391  441  425  245 
 0132 1230 3012 2031
   0   71    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944444444444   1.910820391324

1390  315 1393   73 
 0132 3012 2103 1023
   0   71   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.269531250000   0.837132250767

  74  663 1393  409 
 2031 1023 0132 0132
  48   71    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944444444444   0.440958551844

1391 1011  668 1392 
 2103 1023 0132 0132
  48   71    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   0.930146945296

 946  392  102  154 
 1302 1230 0132 2031
   0    0    0   78 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.826797284708

1396  921  961  623 
 3120 3012 3012 2310
  65   57   46   78 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 847  744  241 1395 
 2310 1023 3012 3120
  78   57   46    0 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 111 1434  960  120 
 0213 1230 1230 2031
  15    0    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.085227272727   0.526143726632

 905 1242 1425 1400 
 1302 2310 0321 1023
  88    0    0   12 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 550  423  602  216 
 0213 0132 3012 0213
   0   88   29   48 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

1496  594  550 1398 
 3120 1023 0213 1023
   0   88    0   48 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

1407  758 1420 1314 
 1302 2103 0321 3012
   0   64   87   52 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

1404  496 1408 1313 
 0132 3120 0213 1023
  87   64   26   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1408   91 1404   89 
 0213 1023 0132 1023
   0   64    0   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   1.623529213608

1402  101  100 1403 
 0132 0321 2031 0132
   0   64   72   26 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386363636364   0.180392134845

1407 1481 1406 1426 
 3120 1230 0132 3201
  65    0   52   87 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

1408  580   87 1405 
 2103 2310 1230 0132
  65    0   87   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

1419 1401 1408 1405 
 0213 2031 0132 3120
  87    0   52   64 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

1403 1402 1406 1407 
 0213 0213 2103 0132
  87    0   64   72 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

1411 1472 1410 1419 
 3120 1023 0132 2103
   0   52   62   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

1415 1474 1489 1409 
 3120 1230 3012 0132
   0   52   41   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

1481 1475 1414 1409 
 0321 2031 2103 3120
  41   52   62   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1413   59  796   66 
 2103 3012 3012 3201
  89   14   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456521739130   0.632679661342

1320   18 1412 1415 
 1023 3120 2103 0321
  83   14   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

1411 1417  807 1415 
 2103 3012 1023 3120
  14   52   41   65 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1414 1413 1416 1410 
 3120 0321 0132 3120
  83   52   41   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 806   65  779 1415 
 3012 0132 3201 0132
  83   52   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

1414  797 1418 1523 
 1230 2103 0132 1023
   0   41   65   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1319  805 1525 1417 
 1302 1023 3201 0132
   0   41   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.812500000000   1.488235112474

1407  795  455 1409 
 0213 2103 1230 2103
  62   52    0   64 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

  15  830 1401 1483 
 1023 3120 0321 3201
   0   52    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

1234 1288 1422 1427 
 1230 0321 0132 3012
   0   12    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.867186590618   0.363709963726

1423 1286 1321 1421 
 2103 3012 2103 0132
   0   12    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531690140845   0.754598085198

1306 1290 1422 1233 
 1023 2031 2103 0321
   0   12    0   93 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.265625000000   0.785457420472

1426 1490 1425  213 
 3120 3120 0132 0132
  88   12    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 806  867 1398 1424 
 1302 2103 0321 0132
  88   12   52    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

1429 1405  807 1424 
 0321 2310 0213 3120
  52   12    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

1428  102 1421   51 
 1302 3201 1230 1230
  12    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.072635135135   0.750182864503

 877 1427  590  154 
 3120 2031 3120 2103
   0   87    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.472972972973   0.740606061978

1426 1430 1447   87 
 0321 0132 0213 3120
  74   65    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 529 1429  191 1235 
 0321 0132 3012 3201
  74    0   12    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 817   51  590 1292 
 2310 2103 0213 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.594594594595   0.715067921909

 820  820  820  740 
 0213 2103 1023 3012
   0    0    0   42 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 959  625 1434   64 
 2031 3201 3201 0321
   0   56    0   15 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

1433  827 1397 1437 
 2310 3120 3012 1302
  57   15   56    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1437  182 1436  962 
 0132 0321 0132 0213
   0   57   15    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.148437500000   0.806127352590

1438  186  874 1435 
 2103 2310 3201 0132
   0   57    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.267441860465   0.338410051415

1435  565 1434  833 
 0132 0321 2031 2103
  56   57    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093023255814   0.922936503860

 459 1027 1436  889 
 3201 2031 2103 3012
   0   57   89   83 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.909477013178

 655  690 1440  137 
 1230 2103 0132 1023
  87   41   82    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.909477013178

1441  243  135 1439 
 2103 0321 1302 0132
  87   41    0   91 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.010869565217   0.833986826314

1240 1119 1440  654 
 1302 2031 2103 0321
   0   41    0   91 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.213778409091   0.768545657831

1521  551 1443  731 
 2031 1023 0132 3201
  78    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

1444   14 1278 1442 
 2103 0132 1302 0132
  78    0    0   45 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.034090909091   0.450980337113

1445  646 1443 1520 
 2103 2310 2103 1023
   0    0   54   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   1.523669281818

 989 1136 1444 1000 
 0213 3012 2103 2031
  54    0   74   45 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

1447  537   52 1454 
 2310 0132 3120 0321
  79   12    0   74 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

1451 1429 1446  332 
 1023 0213 3201 0321
  74    0   65   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

1450 1319 1449  805 
 3120 0321 0132 2031
  14   57    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.793725393319

1451  807  800 1448 
 0132 1023 1230 0132
  14   57   12   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 960  102 1455 1448 
 1023 3012 2103 3120
  12   57    0   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.700000000000   0.793725393319

1449 1447 1454  876 
 0132 1023 2103 1302
   0   57   65   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.661437827766

1454  434 1453  240 
 3120 1302 0132 1230
  41   57    0   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

1455  502  241 1452 
 2103 2310 1023 0132
  41   57   79   78 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1451 1446 1455 1452 
 2103 0321 0132 3120
  79   57    0   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.566946709514

1450   53 1453 1454 
 2103 0321 2103 0132
  79   57   12   78 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 566  207  331 1295 
 0213 1230 0132 3201
  74    0   47    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

1464 1468 1461 1468 
 2310 1023 3201 0321
  83    0   17    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 785 1367  687  694 
 1230 2103 3120 2103
   0    0   73   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.530303030303   0.841829962611

1461  939 1460  936 
 3120 2031 0132 3012
  78    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

 296  940   14 1459 
 1023 0213 0132 0132
  78    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1457   30  295 1459 
 2310 0132 3012 3120
   0    0    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 794  790   29  875 
 0321 2310 2310 2310
   0   83    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 706 1486  153  573 
 1023 1023 0321 1302
   0   76    6   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1466 1465 1457 1466 
 1230 0213 3201 0213
   0   17   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 814  936 1464 1066 
 0321 0321 0213 1302
   0   83   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

1468 1464 1467 1464 
 3120 3012 0132 0213
   0   83   17   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1493  814 1474 1466 
 1302 1230 2031 0132
   0   83   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1457 1457 1494 1466 
 1023 0321 0213 3120
  83   83   17    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1471 1168 1470 1034 
 3120 2103 0132 1230
  69    0   62   79 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.763834207376

 761 1036 1035 1469 
 1302 1302 1023 0132
  69    0   79    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270114942529   0.775478832553

1472  131  762 1469 
 3120 0213 0213 3120
  79    0   62   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   0.661437827766

1409 1299 1473 1471 
 1023 3201 0132 3120
  70    0   62   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

1474  221 1499 1472 
 0132 2103 0213 0132
  70    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

1473  635 1410 1467 
 0132 1302 3012 1302
  83    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1411 1298 1479  171 
 1302 2310 3201 1023
   0   65   41   62 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

1478  995 1477  334 
 3120 0132 0132 1230
   4   62    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

1479  334  333 1476 
 2103 1230 1230 0132
   4   62    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

1480  103 1479 1476 
 0321 2031 0132 3120
   0   62    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.590909090909   0.841829962611

1475  331 1477 1478 
 2310 2031 2103 0132
   0   62   65    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.398437500000   1.178186130708

1478  853 1481  104 
 0321 0321 0132 3120
  87   65    0   62 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

1411  456 1405 1480 
 0321 3012 3012 0132
  87   65   62   52 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1489  779 1483  724 
 3120 0132 0132 2310
   0   77   83   52 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 758 1420 1354 1482 
 0132 2310 2310 0132
   0   77   52    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

1486 1497 1485  573 
 3120 2031 0132 3201
  76    0    6   88 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

1487 1498 1316 1484 
 2103 0213 0213 0132
  76    0   88   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1463  599 1487 1484 
 1023 3201 0132 3120
  88    0    6   77 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

1492 1488 1485 1486 
 2031 3012 2103 0132
  88    0   77   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

1487  405 1490 1491 
 1230 1302 2103 0132
   0   77   26   88 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

1491 1410 1490 1482 
 3120 1230 0132 3120
  52   77   83    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

1488 1424  754 1489 
 2103 3120 1023 0132
  52   77    0   88 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

1495 1493 1488 1489 
 3201 2031 0132 3120
   0   77   83   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.909090909091   1.443137078763

1495  287 1487  289 
 0132 0213 1302 2310
   0   26    0   77 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.318181818182   1.082352809072

1491 1467 1494 1072 
 1302 2031 0132 2310
  83   26    0   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

1495 1468   32 1493 
 2103 0213 0213 0132
  83   26   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

1492  295 1494 1491 
 0132 2310 2103 2310
  83   26   77    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.093750000000   0.578758099295

1498  603 1497 1400 
 3120 0321 0132 3120
  48   88    0   76 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

1484  705  602 1496 
 1302 2103 2031 0132
  48   88   76    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1268  604 1485 1496 
 0321 1230 0213 3120
  76   88    0   26 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.322875655532

 813 1473  108  235 
 1230 0213 1302 2031
  70   73    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 726   20 1325  968 
 1302 3120 0213 0132
  12    0   73   93 
  0  1  0 -1  0  0  0  0 -1  1  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

  31  447  460  591 
 1230 2103 2031 0213
   0    0   26   83 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.413793103448   0.456164019149

1504 1029 1503 1506 
 3120 0213 0132 2103
   0    0   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

1505 1507 1509 1502 
 2103 2031 0321 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  48   47 1505 1502 
 2310 3012 0132 3120
   0    0   83    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.165359456942

 205  338 1503 1504 
 0213 3120 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   2.645751311065

1508  205 1507 1502 
 3120 0132 0132 2103
  83    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

1503  447   34 1506 
 1302 3012 1023 0132
  83    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

1509 1509 1509 1506 
 1302 3012 0132 3120
   0    0    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1508 1508 1503 1508 
 1230 2031 0321 0132
   0    0   21    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

1512   44 1511   50 
 3120 1023 0132 1230
   0   55    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

 300  268 1033 1510 
 0213 1023 3012 0132
   0   55   48   83 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.496078370825

 920 1187  147 1510 
 3120 1023 3201 3120
  48   55    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

1518 1086 1001  163 
 0132 2103 1302 1023
   0    0   66    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

1517  796 1515  107 
 0132 3012 0132 3201
  89    0   51    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.810276679842   0.596078358619

 164   59 1519 1514 
 1023 3120 2103 0132
  89    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386718750000   0.754452522296

 163  158 1517  346 
 1023 2103 0132 1023
  79    0   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

1514  471  344 1516 
 0132 0132 1302 0132
  79    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.396484375000   0.666605310796

1513 1222  346 1038 
 0132 3120 3012 3201
  72    0    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.909477013178

1515 1138 1520 1014 
 2103 3201 3012 3120
  87    0   89   54 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

 556 1519 1521 1444 
 2031 1230 0132 1023
   0    0   54   87 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603448275862   0.775478832553

1522  993 1442 1520 
 2103 0132 1302 0132
   0    0   87   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 991  990 1521  555 
 3201 0321 2103 1023
  87    0    0   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   0.734930919740

1071  171  812 1417 
 2103 2103 3012 1023
  41    0   65   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

1328  287 1525  152 
 2310 0132 0132 2310
   0    0   77   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

1418  139  132 1524 
 2310 2103 2031 0132
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386363636364   0.180392134845



==> anc/LinkComplementCertificates/pSL_0_plus_1_sqrt_minus_7.tri <==
% Triangulation
pSL_0_plus_1_sqrt_minus_7_(168)
geometric_solution  149.33770787
oriented_manifold
CS_unknown

24 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

166
   2   88    1  144 
 3120 0321 0132 0132
  23    5    0    4 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  35   86    6    0 
 2103 3012 0132 0132
  23    5    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   9   85   34    0 
 3201 3201 0132 3120
   4    5    0    0 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  86  129    5    6 
 3120 2031 2103 0321
  23    4   21   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   7   91    5   90 
 1230 1302 0132 1023
   0    4    0   23 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

   3   26  123    4 
 2103 1302 3012 0132
   0    4   23   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  71    3    7    1 
 1230 0321 0132 0132
  23    5   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   8    4   29    6 
 2103 3012 1023 0132
  23    5    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   9   85    7   70 
 0213 3120 2103 0321
   4    5    0    0 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

   8  141   11    2 
 0213 3120 2103 2310
   0    0    5    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  85   11   11   11 
 3120 0213 0132 0321
   1    0    0    0 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   9   10   10   10 
 2103 0321 0213 0132
   1    0    0    0 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 109  142  151   15 
 2103 3120 1230 3201
   0    3    0    0 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 156  122  102  100 
 3120 2031 2310 2103
   4   19   18    3 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  15   96  156  119 
 3201 1023 3012 3120
   0    3    0   18 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 111   12   81   14 
 2310 2310 0213 2310
   0   18    3    0 
  0 -1  0  1  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.700840128542

 113  124  104   66 
 1230 0321 2103 0321
  16    0    4   19 
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.440958551844

  21   31   18   53 
 1230 0321 0132 0321
   0    0   13   15 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.920454545455   0.390849625498

 121   32  160   17 
 1302 3012 0213 0132
   0    0   15   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 116   68   20   66 
 3201 1302 0132 1230
   0    4    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145833333333   0.606318008786

  21   69   67   19 
 2103 1302 1023 0132
   0    4   15   13 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

  34   17   20  115 
 1023 3012 2103 1230
  15    4    0   13 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 160  163   32  128 
 0321 3012 1230 1023
  15   17    0   20 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  43  159   25  161 
 1230 0132 2103 1023
   0    0   20   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 162   26   25  125 
 2031 2031 0132 2031
  18    0   10    0 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  23  123  100   24 
 2103 2031 0321 0132
  18    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  24   97  125    5 
 1302 2103 1023 2031
  23    0   18   10 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 146  149   30  108 
 3012 0213 2310 0132
  20    0   22    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.739130434783   1.150326656985

  30   46   29  143 
 3120 1230 0132 1023
   5   23   20    0 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   1.443137078763

  62   45    7   28 
 1230 1023 1023 0132
   5   23    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453125000000   0.372058778118

  89   27   62   28 
 0132 3201 3201 3120
   0   23   20    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.069767441860   0.914146632394

  40  103   33   17 
 1023 3201 2103 0321
   0   15   13    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

  18  118   33   22 
 1230 2103 0132 3012
  20   15   17    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

  31  107   89   32 
 2103 0321 3012 0132
  20   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

  37   21   35    2 
 0132 1023 0132 0132
   4    5    0   13 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  38   71    1   34 
 2103 0213 2103 0132
   4    5   13   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  38   41   37   42 
 3120 2310 0132 2310
   0    5   14   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  34   53   58   36 
 0132 1023 3120 0132
   0    5   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  76   39   35   36 
 1230 3012 2103 3120
  13    5   14   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  38   69   40  135 
 1230 0132 0132 1230
  15   14   21   13 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  41   31  133   39 
 2103 1023 1023 0132
  15   14   13    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  51   52   40   36 
 1302 0213 2103 3201
  13   14    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  36   57   46   43 
 3201 0321 3201 3120
  20   14    0    5 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  42   23   44   49 
 3120 3012 0132 1023
  19   14    0   20 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  46  149  150   43 
 1230 2103 1302 0132
  19   14   20    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.203125000000   0.289379049648

  29   48  141  152 
 1023 2031 1230 1302
   0    5    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   0.240522846460

  42   44   28  155 
 2310 3012 3012 2031
   0    5   14   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.108695652174   0.402614329945

 142   48   48   48 
 2031 0213 0132 0321
  12    0    0    0 
  0 -1  2 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  45   47   47   47 
 1302 0321 0213 0132
  12    0    0    0 
  0  1  1 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  98   51  158   43 
 0132 3201 2310 1023
  14   19    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

  56   56   51   56 
 0132 1230 0132 2031
   0    0    8    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  75   41   49   50 
 2103 2031 2310 0132
   0    0    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  56   67   41   74 
 3120 3012 0213 2103
  13    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  37   17   55   72 
 1023 0321 2103 2310
   0    0   13    0 
  0  0 -1  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  58   55   55   55 
 1230 0213 0132 0321
   6    0    0    0 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  53   54   54   54 
 2103 0321 0213 0132
   6    0    0    0 
  0  0 -1  1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  50   50   50   52 
 0132 1302 3012 3120
   0    0    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  58  160  159   42 
 0132 1302 3120 0321
  20    5    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

  57   54   37   72 
 0132 3012 3120 2031
   0    5    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  64  140   64   64 
 1302 3012 0321 2310
   0   11    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  62   91   61  140 
 3120 3120 0132 3201
   0    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

  63   68   64   60 
 2103 0213 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.188982236505

  30   29   63   60 
 2310 3012 0132 3120
   0    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   1.383006367147

 145  142   61   62 
 1023 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.348837209302   1.169052904889

  59   59   59   61 
 3201 2031 0321 0132
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  67  104   66   98 
 3120 2310 0132 0321
  16    0    0    4 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.700840128542

  19   16  105   65 
 3012 0321 1230 0132
  16    0    4    0 
  0 -2  1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.159090909091   0.541176404536

  52  103   20   65 
 1230 2310 1023 3120
   4    0    0   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.456769074560

  80  138   61   19 
 2103 1302 0213 2031
   0    0   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

  74   39   77   20 
 1023 0132 0132 2031
  15    0   13   21 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  72    8   71  103 
 3120 0321 0132 2031
   4   13    0    5 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  73    6   35   70 
 2103 3012 0213 0132
   4   13    5   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  53   58   73   70 
 3201 1302 0132 3120
   5   13    0    0 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  74   76   71   72 
 0213 2310 2103 0132
   5   13    0   21 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.661437827766

  73   69   75   52 
 0213 1023 0132 2103
   0    0   13   21 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  76   78   51   74 
 2103 1023 2103 0132
   0    0   21   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 158   38   75   73 
 3012 3012 2103 3201
  21    0    5   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  78  126   79   69 
 3120 3120 0132 0132
  15    0   21   18 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

  75  135   84   77 
 1023 0132 2103 3120
  18    0   21   14 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

  81  132   80   77 
 3120 0321 0132 0132
  15    0   18    0 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

  82  133   68   79 
 0132 1023 2103 0132
  15    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  84   15   83   79 
 3120 0213 2103 3120
   0    0   18    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

  80   83   83   83 
 0132 0213 0132 0321
   7    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  81   82   82   82 
 2103 0321 0213 0132
   7    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  78  150  133   81 
 2103 2103 2310 3120
   0    0   18   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 109    8    2   10 
 1302 3120 2310 3120
   0    0    0    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   1  126   87    3 
 1230 0321 0132 3120
  18    4   21   23 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  88  125  100   86 
 2103 2310 0213 0132
  18    4   23    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  90   91   87    0 
 1023 2031 2103 0321
  23    4    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  30   33  163  138 
 0132 1230 3012 0321
  15   23    0   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.360784269691

  92   88  105    4 
 0132 1023 3012 1023
   4    0    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  88   60   93    4 
 1302 3120 2103 2031
   0    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  90   93   93   93 
 0132 0213 0132 0321
   2    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  91   92   92   92 
 2103 0321 0213 0132
   2    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  96   95   95   95 
 3120 0213 0132 0321
   9    0    0    0 
  0  0 -1  1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 127   94   94   94 
 1302 0321 0213 0132
   9    0    0    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  14  132  131   94 
 1023 3012 0321 3120
   0    0    0   18 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 162   26  164  130 
 1023 2103 0132 1023
  18    0   23   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  49   65   99  124 
 0132 0321 2103 0132
  16   19    0    0 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  98  105  100  104 
 2103 3012 2103 0321
   4   19   16    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  99   87   25   13 
 2103 0213 0321 2103
  18   19    4    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 103  109  102  107 
 0132 1302 0132 3120
   3    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.614192268640

 104   13  106  101 
 2103 3201 0132 0132
   3    0    4   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 101   70   31   67 
 0132 1302 2310 3201
  13    0    4    0 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

  16   99  102   65 
 2103 0321 2103 3201
   4    0   16   19 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

  99   90  124   66 
 1230 1230 3012 3012
   0   16    0    4 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 112  153  108  102 
 1302 2103 2103 0132
   3    0   19   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 101  118  108   33 
 3120 2031 0132 0321
  20    0    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.377964473009

 106  114   27  107 
 2103 3012 0132 0132
  20    0    3   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 115   85   12  101 
 1023 2031 2103 2031
   0    3    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 111  149  153  112 
 3120 1023 3201 2103
  22    3   19    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

 122  150   15  110 
 2103 2310 3201 3120
   0    3   19   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 114  106  113  110 
 3120 2031 0132 2103
  19    3   22    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.909477013178

 116   16  122  112 
 1302 3012 0132 0132
  19    3    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.282608695652   0.517646995643

 108  147  117  112 
 1230 0213 0213 3120
   0    3   22   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.608695652174   0.920261325588

  21  109  121  116 
 3012 1023 1023 3120
   3   15    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 115  113  117   19 
 3120 2031 0132 2310
   0   15    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.831521739130   0.301960747458

 120  114  139  116 
 3012 0213 1023 0132
   0   15    3   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510869565217   0.488888829218

 107   32  119  120 
 1302 2103 0132 3120
  17    3   20    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   0.330718913883

  14  128  121  118 
 3120 0132 2103 0132
  17    3    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 118  137  121  117 
 3120 1023 0132 1230
  15    3   20   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 119   18  115  120 
 2103 2031 1023 0132
  15    3   17    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.360784269691

  13  123  111  113 
 1302 1302 2103 0132
  19    3    4   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  25    5  124  122 
 1302 1230 2103 2031
   4   19   18    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 123  105   98   16 
 2103 1230 0132 0321
  16   19    4    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 164   24   26   87 
 1302 1302 1023 3201
   0   23   18   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 129   77  165   86 
 1230 3120 0213 0321
  18   23   21   15 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 132   95  131  128 
 2031 2031 0213 3120
   0   15    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 127  119  137   22 
 3120 0132 3120 1023
  17   15    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

   3  126  135  130 
 1302 3012 1023 3120
  15   18   23   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 129  136  131   97 
 3120 0321 0132 1023
   0   18   23   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 134  127   96  130 
 3012 0213 0321 0132
   0   18   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  96  165  127   79 
 1230 3201 1302 0321
  15    0   18    0 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  80   84   40  134 
 1023 3201 1023 3120
  14   15    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 133  157  135  131 
 3120 2103 0132 1230
  18   15    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  39   78  129  134 
 3012 0132 1023 0132
  18   15   14   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 139  161  137  130 
 1023 0132 0132 0321
   0   15   23   20 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 120  160  128  136 
 1023 0213 3120 0132
   0   15   20   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 140   89  139   68 
 3120 0321 0132 2031
  15    0    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.559103451163

 143  136  117  138 
 1302 1023 1023 0132
  15    0   23   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.440958551844

  59   60  144  138 
 1230 2310 0213 3120
  23    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.250000000000   1.984313483298

 145    9  142   45 
 0213 3120 0132 3012
   0    0    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

  63   12   47  141 
 1230 3120 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.409090909091   0.120261423230

 147  139  144   28 
 1230 2031 0132 1023
  23    5   20    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.102396379610

 145  140    0  143 
 2103 0213 0132 0132
  23    5    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.496078370825

 141   63  144  146 
 0213 1023 2103 0321
   0    5    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.148437500000   0.806127352590

 154  145  147   27 
 0213 0321 0132 1230
   0   22    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.921875000000   0.702777692002

 148  143  114  146 
 2103 3012 0213 0132
   0   22    5   20 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.771739130435   0.316339830671

 149  159  147  154 
 3120 1023 2103 3201
   5   22   19   20 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 110   44   27  148 
 1023 2103 0213 3120
  20   22   19    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456521739130   0.632679661342

  44   84  157  111 
 2031 2103 2103 3201
  18   19    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 153  156  152   12 
 3120 3201 0132 3012
   0    0    3   19 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.734930919740

 154  155   45  151 
 2103 2310 2031 0132
   0    0   19    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785012285012   0.302278712443

 110  106  154  151 
 2310 2103 0132 3120
  19    0    3   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.763834207376

 146  148  152  153 
 0213 2310 2103 0132
  19    0   22    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.039402300775

 157   46  158  152 
 2103 1302 1302 3201
   5   19    0   14 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 157   14  151   13 
 3120 1230 2310 3120
   3   19   18    0 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 150  134  155  156 
 2103 2103 2103 3120
   0   19   18   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 155   49  159   76 
 2031 3201 0132 1230
   0    5   14   19 
  0 -1  0  1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 148   23   57  158 
 1023 0132 3120 0132
   0    5   19   20 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  22   18  137   57 
 0321 0213 0213 2031
   0   20    0   17 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 163  136  162   23 
 3120 0132 0132 1023
   0    0   20   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 164   97   24  161 
 0132 1023 1302 0132
   0    0   23   10 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  22   89  165  161 
 1230 1230 2103 3120
  23    0   20   15 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 162  125  165   97 
 0132 2031 0132 0132
  18    0   10   23 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 163  126  132  164 
 2103 0213 2310 0132
  18    0   23   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766



==> anc/LinkComplementCertificates/pSL_1.5_plus_0.5_sqrt_minus_11.tri <==
% Triangulation
pSL_1.5_plus_0.5_sqrt_minus_11_(60)
geometric_solution  82.95649847
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

92
  14   43    2   13 
 1302 1023 3120 2031
   1    2    8    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  1  0 -1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

   3   48    2   80 
 3120 1023 0132 1302
   9    2    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

   4   62    0    1 
 2103 2103 3120 0132
   9    2    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

  14   68    4    1 
 2310 3120 0132 3120
   1    2    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.829156197589

  77   76    2    3 
 1302 2103 2103 0132
   1    2    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.800000000000   1.326649916142

   7   36    6   79 
 0132 2310 0132 0132
   3    2    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

   8   35   30    5 
 2103 1230 2031 0132
   3    2    0    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

   5   35   12   73 
 0132 0132 3012 3201
   1    2    0    1 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  19   73    6   72 
 2031 0213 2103 0321
   0    2    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

  30   19   14   16 
 2310 2310 2103 0132
   9    1    1    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

  15   45   11   12 
 3120 0321 0132 3120
   1    1    1    9 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.658312395178

  14   20   13   10 
 3120 2103 2103 0132
   1    1    9    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  10    7   13   78 
 3120 1230 0132 0132
   2    1    1    1 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   2.211083193570

  11    0   77   12 
 2103 1302 3120 0132
   2    1    1    8 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.280000000000   0.530659966457

   9    0    3   11 
 2103 2031 3201 3120
   8    1    9    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  53   31   16   10 
 2031 0321 0132 3120
   9    1    1    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.658312395178

  17   18    9   15 
 0132 2031 0132 0132
   9    1    7    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

  16   32   60   22 
 0132 2031 2310 3201
  11    1    1    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.466666666667   0.884433277428

  16   20   40   43 
 1302 3201 3201 2031
   8    1    9    7 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  44   81    8    9 
 1023 2310 1302 3201
   2    1    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.552770798393

  41   11   18   39 
 3012 2103 2310 0132
   9    7    1    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

  26   84   55   23 
 0213 2103 1302 3012
   1    1   10    1 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

  25   17   23   27 
 0132 2310 0132 2031
   1   10    1   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

  26   56   21   22 
 2103 0132 1230 0132
   1   10   11    1 
  0  0  0  0  0  0  1 -1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.331662479036

  26   91   25   27 
 3120 1302 0132 1023
   3   10    1   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

  22   90   28   24 
 0132 1302 1302 0132
   3   10   11    1 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

  21   88   23   24 
 0213 0321 2103 3120
  11   10    1    1 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

  30   22   29   24 
 0213 1302 2103 1023
  10    3    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  25   84   29   62 
 2031 2310 0132 0132
   1    3    1   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.994987437107

  27   84   82   28 
 2103 3201 3201 0132
   1    3   10    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.331662479036

  27   80    9    6 
 0213 3120 3201 1302
   2    1    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.829156197589

  33   45   32   15 
 3120 1023 0132 0321
   9    7    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

  17   47   38   31 
 1302 1230 0132 0132
   9    7   11    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  67   48   59   31 
 1302 0132 3012 3120
  11    7    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

  77   70   76   68 
 3012 2031 1023 1023
   1    8    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.737027731190

  82    7    6   91 
 1230 0132 3012 0132
   1    3    1    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

  37   82   83    5 
 3120 0321 0213 3201
   0    1    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.994987437107

  87   80   47   36 
 1230 0321 2031 3120
   1    1    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

  40   87   39   32 
 3120 0321 0132 0132
   9    7    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

  63   88   20   38 
 1302 3012 0132 0132
   9    7    1    1 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

  18   75   64   38 
 2310 3120 0213 3120
   1    7    1    8 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.829156197589

  43   66   42   20 
 3120 0132 0132 1230
   7    1    8    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.663324958071

  44   67   54   41 
 2103 3012 1302 0132
   7    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.331662479036

   0   18   44   41 
 1023 1302 0132 3120
   1    1    8    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  61   19   42   43 
 1302 1023 2103 0132
   1    1    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.658312395178

  31   91   88   10 
 1023 0132 2310 0321
   1    9    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

  48   62   89   91 
 2031 1302 3012 1230
   3   11    1    9 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  48   57   32   37 
 3120 0132 3012 1302
   1    9    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.552770798393

   1   33   46   47 
 1023 0132 1302 3120
  11    9    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

  51   53   50   55 
 3120 2031 0132 0321
   4    1    1    7 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  52   54   53   49 
 2103 0213 2310 0132
   4    1    7    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.276385399196

  63   67   52   49 
 3201 3201 0132 3120
   7    1    1    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   1.326649916142

  85   65   50   51 
 3012 0132 2103 0132
   7    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.737027731190

  49   50   15   60 
 1302 3201 1302 3012
   1    7    4    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.994987437107

  42   58   50   59 
 2031 1023 0213 1023
   4    7    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  21   49   56   57 
 2031 0321 1230 1302
   4    1    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

  58   23   57   55 
 3120 0132 0132 3012
   1    4    1   11 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

  59   47   55   56 
 0132 0132 2031 0132
   1    4   11    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.994987437107

  54   90   60   56 
 1023 0132 2103 3120
  11    4    1    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  57   33   60   54 
 0132 1230 0132 1023
   7    4    1   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

  58   17   53   59 
 2103 3201 1230 0132
   7    4   11    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

  90   44   62   81 
 0132 2031 2103 1302
   9    3    1    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

  61    2   28   46 
 2103 2103 0132 2031
   1    3    9    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.658312395178

  65   39   64   51 
 3120 2031 0132 2310
   1    1    1    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

  66   40   68   63 
 2103 0213 3120 0132
   1    1    7    8 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

  86   52   66   63 
 3120 0132 0132 3120
   7    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.300000000000   0.331662479036

  75   41   64   65 
 3120 0132 2103 0132
   7    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   1.989974874213

  42   33   51   68 
 1230 2031 2310 3120
   1    1    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   2.211083193570

  67    3   64   34 
 3120 3120 3120 1023
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

  71   70   70   70 
 0132 0213 0132 0321
   6    1    1    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

  34   69   69   69 
 1302 0321 0213 0132
   6    1    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

  69   77   73   74 
 0132 3012 2103 0132
   2    1    1    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.737027731190

  74    8   73   83 
 3120 0321 0132 0132
   0    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  71    7    8   72 
 2103 2310 0213 0132
   0    1    2    1 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.276385399196

  76   78   71   72 
 0321 0321 0132 3120
   2    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   1.326649916142

  78   40   76   66 
 0132 3120 0132 3120
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

  74    4   34   75 
 0321 2103 1023 0132
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

  71    4   13   34 
 1230 2031 3120 1230
   8    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.033333333333   0.773879117750

  75   79   12   74 
 0132 1023 0132 0321
   2    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.414578098794

  78   87    5   81 
 1023 3012 0132 3201
   3    2    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

  81   30    1   37 
 0132 3120 2031 0321
   1    9    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  80   79   61   19 
 0132 2310 2031 3201
   1    9    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

  29   35   83   36 
 2310 3012 0132 0321
   0    1    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

  84   36   72   82 
 0132 0213 0132 0132
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

  83   21   29   28 
 0132 2103 2310 3201
  10    1    1    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

  86   86   86   52 
 1023 0213 2103 1230
   1    1    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

  85   85   85   65 
 2103 1023 0213 3120
   1    1    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

  79   37   89   38 
 1230 3012 2103 0321
   9    1    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

  39   45   89   26 
 1230 3201 0132 0321
  11    1    1    9 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.658312395178

  87   46   90   88 
 2103 1230 0321 0132
  11    1    9    3 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  61   58   89   25 
 0132 0132 0321 2031
  11    3    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

  46   45   35   24 
 3012 0132 0132 2031
   1    3   11    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.466666666667   0.884433277428



==> anc/LinkComplementCertificates/pSL_1.5_plus_0.5_sqrt_minus_7.tri <==
% Triangulation
unnamed link
geometric_solution  21.33395827
oriented_manifold
CS_unknown

6 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

24
   4    9    1    2 
 2031 3120 0132 3120
   4    5    3    1 
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2 -1  0  1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  13   16    3    0 
 2031 2031 2103 0132
   4    5    1    0 
  0  0  0  0  2  0 -1 -1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   0   22    3   20 
 3120 0213 0132 2310
   2    5    3    4 
  0 -1  1  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   1    5   21    2 
 2103 2103 2103 0132
   2    5    4    0 
  0  1  0 -1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  2  0 -2 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  11    6    0   15 
 2103 1023 1302 2310
   5    1    0    3 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   7    3    6   23 
 2031 2103 0132 2103
   4    5    2    0 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  3 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

   4    8   17    5 
 1023 0132 3201 0132
   4    5    0    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3  0 -3  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  21   22    5   11 
 1302 2310 1302 2031
   5    0    3    2 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  21    6   12    9 
 2103 0132 2031 3120
   4    5    3    0 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -3  0  3  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   8    0   10   11 
 3120 3120 0132 1230
   1    5    3    4 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0 -3  2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  12   23   18    9 
 1023 3120 3012 0132
   1    5    4    2 
  0  1 -1  0 -2  0  2  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   9    7    4   16 
 3012 1302 2103 1302
   0    1    5    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  14   10   13    8 
 3120 1023 0132 1302
   5    0    4    2 
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  15   20    1   12 
 2103 3120 1302 0132
   5    0    2    1 
  0  0 -2  2 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  16   22   15   12 
 3120 0132 0132 3120
   2    0    4    5 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

   4   23   13   14 
 3201 0213 2103 0132
   2    0    5    1 
  0  0 -1  1  0  0  1 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   1   19   11   14 
 1302 0132 2031 3120
   5    0    4    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   6   23   19   20 
 2310 3012 2103 0132
   1    3    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  20   10   19   21 
 3120 1230 0132 1023
   5    3    2    1 
  0 -2  1  1 -1  0  0  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  17   16   22   18 
 2103 0132 2103 0132
   5    3    1    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

   2   13   17   18 
 3201 3120 0132 3120
   1    3    2    5 
  0 -1  0  1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   3    7    8   18 
 2103 2031 2103 1023
   3    5    2    0 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  19   14    2    7 
 2103 0132 0213 3201
   2    3    5    4 
  0 -1  1  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  17   10   15    5 
 1230 3120 0213 2103
   2    5    4    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766



==> anc/LinkComplementCertificates/pSL_1_plus_1_sqrt_minus_2.tri <==
% Triangulation
unnamed link
geometric_solution  12.04609204
oriented_manifold
CS_unknown

4 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

14
   1   11    2    4 
 2103 3012 0132 3201
   2    3    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  12   11    0    3 
 1230 0132 2103 0321
   3    3    2    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

   7    9   13    0 
 0213 0213 1230 0132
   2    3    1    0 
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -2  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

   8    1    4   10 
 3120 0321 0132 3201
   3    1    2    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.235702260396

   6    0    5    3 
 3120 2310 0132 0132
   3    1    3    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   7    9   13    4 
 2103 2103 2310 0132
   3    1    2    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  12   10    7    4 
 3012 0213 0132 3120
   2    1    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

   2    8    5    6 
 0213 2103 2103 0132
   2    1    3    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  13    7    9    3 
 2310 2103 2103 3120
   3    1    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

   8    5    2   12 
 2103 2103 0213 3012
   2    1    3    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  11    3    6   13 
 3120 2310 0213 1230
   2    3    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.000000000000   1.414213562373

   0    1   12   10 
 1230 0132 2103 3120
   3    3    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  11    1    9    6 
 2103 3012 1230 1230
   1    3    3    2 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  10    5    8    2 
 3012 3201 3201 3012
   0    2    3    1 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -2  0  2 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791



==> anc/LinkComplementCertificates/pSL_1_plus_1_sqrt_minus_7.tri <==
% Triangulation
pSL_1_plus_1_sqrt_minus_7_(144)
geometric_solution  128.00374961
oriented_manifold
CS_unknown

18 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

142
  55   11    1   40 
 1230 1023 0132 0321
   0    9    0    5 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   2    9  108    0 
 2103 3012 1023 0132
   0    9    5    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  96   55    1   58 
 1302 0213 2103 0132
   5    9    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 134  133    4   75 
 1230 0132 0132 1230
   0    0    0   13 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   8  128   65    3 
 0213 3120 0213 0132
   0    0   13    0 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   7   97    6  128 
 3120 0132 0132 1230
   0   13    0    9 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   8  126  134    5 
 2103 1230 1023 0132
   0   13    9    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 105   46    8    5 
 1023 2103 0132 3120
   9   13    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

   4  116    6    7 
 0213 1023 2103 0132
   9   13    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   1   84   10   11 
 1230 0321 0132 0321
   0    5    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  12  124   57    9 
 2310 1023 3012 0132
   0    5    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   0    9   12   23 
 1023 0321 2103 2031
   0    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  11   58   10  139 
 2103 3120 3201 3201
   0    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  20  101   14  136 
 1230 0132 0132 3120
  12    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  17   21  119   13 
 3012 3012 3120 0132
  12    0    0    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  37   20   16   73 
 1230 2031 0132 1230
   0   14    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  71   17   26   15 
 2103 3012 0132 0132
   0   14    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  16   75   18   14 
 1230 3201 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  19   19   19   17 
 0132 1302 3012 0132
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  18   18   20   18 
 0132 1230 0132 2031
   0    0    1    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  15   13   92   19 
 1302 3012 0321 0132
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

  14   56   22   71 
 1230 2310 0132 2031
   0    0    0   12 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  72  137   23   21 
 0132 3120 1302 0132
   0    0   12    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  22   11   63  135 
 2031 1302 1230 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  75  118  121  121 
 1230 2310 3120 3201
   7    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  31   48   93   26 
 2031 1023 0213 3120
  15   14    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  25   74   28   16 
 3120 1302 3120 0132
   0   14    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  29  126   28   93 
 3120 2031 0132 0213
  15   14    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  30  127   26   27 
 2103 0213 3120 0132
  15   14    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  60   58   30   27 
 3012 3012 0132 3120
   0   14    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  86  141   28   29 
 1023 3012 2103 0132
   0   14    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  50  115   25   98 
 1230 0132 1302 1023
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  33   33   97   33 
 1023 0321 1023 3120
   0    0    4    0 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  32   32   99   32 
 3120 1023 3012 0321
   0    0    4    0 
  0  0  1 -1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  35   85  122   82 
 3120 2103 0132 2031
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  36   36   36   34 
 0132 1302 3012 3120
   0    0    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  35   35   85   35 
 0132 1230 0321 2031
   0    0   10    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  48   15   90   41 
 2103 3012 3201 0213
   0   15   14    0 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

  48  117   45  126 
 3120 1302 3201 3201
   9   15    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  44   64   40   44 
 0132 1230 0132 2031
   0   14    2    0 
  0 -1  0  1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  45    0  107   39 
 2103 0321 1230 0132
   0   14    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  43   68   42   37 
 3120 3012 0132 0213
   0   14   15   14 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  44   64   64   41 
 2103 1023 0213 0132
   0   14   14    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  45   47   44   41 
 3120 3012 0132 3120
  14   14   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  39   39   42   43 
 0132 1302 2103 0132
  14   14    0    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  38   46   40   43 
 2310 3012 2103 3120
   0   14   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  45    7   47   93 
 1230 2103 0132 3012
   0   15    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  43  104   88   46 
 1230 0132 1230 0132
   0   15    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  25  115   37   38 
 1023 0213 2103 3120
  14   15    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  50  115   50   50 
 2103 1023 0132 3120
   0   17    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  49   31   49   49 
 3120 3012 2103 0132
   0   17    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  52   52   70   52 
 0132 1230 3012 2031
   0    0   11    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  51   51   51  116 
 0132 1302 3012 3201
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 108  136   96   94 
 1023 0132 1302 2103
   0    9   12    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  69  116   55   56 
 1230 1302 2103 3120
   9    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  54    0    2   57 
 2103 3012 0213 0213
   5    0    9    0 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  54  113   59   21 
 3120 0132 3201 3201
  12    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  59   10   58   55 
 3120 1230 0132 0213
   5    9    0    0 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  29   12    2   57 
 1230 3120 0132 0132
   5    9    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  56  119   60   57 
 2310 2103 2103 3120
   0    9    0   12 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  59  112   94   29 
 2103 2103 3120 1230
  14    9    0   12 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 132  138   62   62 
 1302 2310 0132 0321
   8    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  66   61  135   61 
 1302 0321 2310 0132
   8    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  68   71   64   23 
 1302 0321 0132 3012
   0    0    0   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  42   42   39   63 
 1023 0213 3012 0132
   0    0   14    2 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  67    4   66   74 
 3120 0213 0132 1230
   0   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  68   62  132   65 
 2103 2031 2103 0132
   0   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

  83   70   68   65 
 1230 2031 0132 3120
   0   15    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  41   63   66   67 
 1230 2031 2103 0132
   0   15   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  71   54   70  115 
 0132 3012 0132 1023
   0   14    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  67   51  117   69 
 1302 1230 0213 0132
   0   14    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  69   21   16   63 
 0132 1302 2103 0321
   0   14    0    0 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  22   94  100   84 
 0132 3120 2310 3201
  14    0    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  15   98  136   87 
 3012 3012 0132 3201
   0    0   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  65   80   75   26 
 3012 3120 0132 2031
   0    0   15    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   3   24   17   74 
 3012 3012 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  77   77   77  103 
 1023 0213 2103 2031
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  76   76   76   91 
 2103 1023 0213 0213
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 134  126   80   81 
 0213 2310 2103 0132
  15    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  81   82   80  123 
 3120 0321 0132 1302
   0    0   14   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  78   74  121   79 
 2103 3120 1230 0132
   0    0   15    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 114  127   78   79 
 2310 0321 0132 3120
  15    0   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 129   34   83   79 
 3120 1302 3201 0321
   0   15   14    0 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  82   67   85   88 
 2310 3012 2103 0321
  14    0   15    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  89   72   85    9 
 1230 2310 0132 0321
   0    0    0   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  83   34   36   84 
 2103 2103 0321 0132
   0    0   14    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 140   30   87  127 
 0213 1023 0132 2310
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 139   73  131   86 
 2031 2310 2310 0132
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  90   83   89   47 
 3120 0321 0132 3012
  14    0   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  91   84  102   88 
 0132 3012 2310 0132
  14    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  37  130   92   88 
 2310 0213 2103 3120
   0    0   15    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  89  103   92   77 
 0132 2031 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  90  133   20   91 
 2103 0213 0321 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  95   25   46   27 
 2103 0213 1230 0213
  15    9   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  95   72   60   53 
 3120 3120 3120 2103
  12    9    0   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  97   99   93   94 
 0213 1230 2103 3120
  14    9    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  53    2   97   98 
 2031 2031 0132 0321
   0    0    0    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  95    5   32   96 
 0213 0132 1023 0132
   0    0    9    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  73   96   99   31 
 1230 0321 0132 1023
   0   14    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 129   33   95   98 
 1230 1230 3012 0132
   0   14    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 102   72  101  109 
 3120 3201 0132 0132
  12    0   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 103   13  108  100 
 2103 0132 2103 0132
  12    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 104   89  103  100 
 3120 3201 0132 3120
   0    0   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  91   76  101  102 
 1302 1302 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 106   47  105  102 
 3120 0132 2103 3120
   0    0   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 104    7  134  133 
 2103 1023 0132 2103
  13    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 110  110  114  104 
 2103 1023 3012 3120
   0    0   14   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 109  113  108   40 
 3120 2310 0132 3012
   9    0   14   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 101   53    1  107 
 2103 1023 1023 0132
   9    0   12    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 110  112  100  107 
 3120 3012 0132 3120
  12    0   14   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 106  111  106  109 
 1023 3012 2103 3120
  14    0   14   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 110  114  112  114 
 1230 0321 0132 3120
   0   14   16   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 109   60  123  111 
 1230 2103 3012 0132
   0   14   14   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 117   56  122  107 
 0213 0132 3012 3201
  12   14    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 111  106   81  111 
 3120 1230 3201 0321
   0   14   16    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  49   31   48   69 
 1023 0132 0213 1023
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   8   52  117   54 
 1023 2310 3120 2031
   0    9    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 113   70  116   38 
 0213 0213 3120 2031
   0    9   14    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 120  120  119   24 
 1230 2031 0132 3201
   0    0    7    0 
  0  1 -1  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 125   59   14  118 
 1230 2103 3120 0132
   0    0    0   12 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 118  118  121  125 
 1302 3012 2103 3120
   0    0    0    7 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 120   24   24   80 
 2103 2310 3120 3012
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 124  113  123   34 
 3120 1230 0132 0132
  14    0    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 125  112   79  122 
 2103 1230 2031 0132
  14    0   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  10  137  125  122 
 1023 2031 0132 3120
  12    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 120  119  123  124 
 3120 3012 2103 0132
  12    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  27   38    6   78 
 1302 2310 3012 3201
   0    0   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  86  131   28   81 
 3201 1023 0213 0321
  15    0   14    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   5    4  130  133 
 3012 3120 3012 3120
   0    0   13    0 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 131   99  130   82 
 3120 3012 0132 3120
   0   15   14    0 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 132  128   90  129 
 2103 1230 0213 0132
   0   15    0    0 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 127   87  132  129 
 1023 3201 0132 3120
   0   15   14    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  66   61  130  131 
 2103 2031 2103 0132
   0   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 128    3   92  105 
 3120 0132 0213 2103
   0    0   13    0 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  78    3    6  105 
 0213 3012 1023 0132
  13    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 138   62   23  138 
 1023 3201 1230 3120
   0    0    8    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  13   53  137   73 
 3120 0132 0132 0132
   0    0    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 124   22  139  136 
 1302 3120 1302 0132
   0    0   12    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 135  135  139   61 
 3120 1023 0132 3201
   0    0    8    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 137   12   87  138 
 2031 2310 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  86  141  141  141 
 0213 0213 0132 0321
   3    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  30  140  140  140 
 1230 0321 0213 0132
   3    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766



==> anc/LinkComplementCertificates/pSL_1_plus_2_sqrt_minus_2.tri <==
% Triangulation
pSL_1_plus_2_sqrt_minus_2_(324)
geometric_solution  325.24448508
oriented_manifold
CS_unknown

36 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

363
  14   59    1  157 
 2031 2031 0132 1023
  18   12    0   28 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

   2   57   41    0 
 2103 0213 2310 0132
  18   12   28   14 
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 352  180    1   13 
 0132 3120 2103 1023
  28   12   25   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 238  143  318    4 
 0132 0321 3012 3201
   0    4   18    1 
  0  1  0 -1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 239    3  256    5 
 3201 2310 1023 3120
  18   28    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

   4  340  267  270 
 3120 3120 1023 1230
  22   28    4   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  32  329    7  249 
 0132 1023 0132 3012
  29    1    2    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 311  250  324    6 
 1023 3012 0213 0132
  29    1    6    7 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 139   22    9   51 
 0213 1302 0321 2031
  10    8   30    0 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  10  101    8  326 
 3120 1230 0321 2031
  10    0   17    8 
  0  0 -1  1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  18   75  113    9 
 3012 2031 2310 3120
   8    0   17   25 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 113  220   15   16 
 2031 0132 3201 3120
   9   25    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 269   86   14   15 
 0321 3120 2103 0132
  35   28    9    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

  15  209   14    2 
 3120 2103 0132 1023
  12   28   25   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  12  132    0   13 
 2103 1023 1302 0132
  12   28   35    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  11   17   12   13 
 2310 3012 0132 3120
  35   28   25    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.414213562373

  11   86   17   18 
 3120 1302 0132 3201
  20   25    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  15  219  332   16 
 1230 3201 3201 0132
  20   25    9   35 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 183   16   72   10 
 1023 2310 3012 1230
   0   17   25   20 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 253  100  109  317 
 1023 1023 0321 3201
  19    5    0   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 146   23  107  256 
 1302 3120 0213 3201
   0   15   28   30 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  52  282  162  110 
 1230 2031 0213 2031
  15   30   24    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  59  268   23    8 
 2031 0132 0132 2031
  30   10    0   28 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 239   20  326   22 
 0321 3120 1230 0132
  30   10   28    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 235  180  352  240 
 3120 2310 3012 1230
  25   32   29   14 
  0  1  0 -1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  29  341  202  264 
 3120 2103 0132 3201
  22   35   18    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 356   29  311   27 
 1023 0213 1023 0132
   5    1   35    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 227  202   26  121 
 2103 2031 0132 0213
   5    1   16   35 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 187  236   40  350 
 1302 0213 0213 2031
  14   35   32   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 187  257   26   25 
 0321 2310 0213 3120
   5   35   18    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  32  135   31  217 
 3120 1302 0132 2310
  33    1    6   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.000000000000   1.414213562373

 140  302  158   30 
 3012 3012 3012 0132
  33    1   16   27 
  0 -1  0  1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

   6  111  141   30 
 0132 3120 1023 3120
  16    1    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  44  349  104   34 
 0132 3012 1230 3201
  35   15    1    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 355   33   38   35 
 0213 2310 1023 3120
   1   17   15   35 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  34   43   36  138 
 3120 3012 0132 0321
  13   17   15    1 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  37  192  137   35 
 3012 1230 0321 0132
  13   17    1   33 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  39   61   38   36 
 3120 2310 0132 1230
  17    1   33   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  40  262   34   37 
 0132 0132 1023 0132
  17    1   18   35 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 174  160   41   37 
 1302 3201 2103 3120
  18    1   33   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  38   28   41  348 
 0132 0213 0132 0132
  14    1   35   18 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  39    1   79   40 
 2103 3201 0213 0132
  14    1   18   12 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 355  101   43  162 
 3120 0132 0132 3012
   8   15   17    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  35  222  280   42 
 1230 3120 1230 0132
   8   15    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  33  325  356  257 
 0132 1302 3120 0321
   7   15    5    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 284  124  116  353 
 1230 3120 3120 1023
  12   28   24   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 102   54   50   51 
 0213 2031 2103 3120
  30   33   10   23 
  0  1  0 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.471404520791

  49  123   48  191 
 3120 2031 0132 2031
  34   33   24    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  50  204  290   47 
 2103 2103 3012 0132
  34   33    5   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  52  126   50   47 
 0132 1023 0132 3120
   5   33   24   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  46   53   48   49 
 2103 2031 2103 0132
   5   33   30   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.471404520791

  46    8   52  224 
 3120 1302 0132 3012
   8   33   10   30 
  0  0  0  0  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  49   21  175   51 
 0132 3012 1023 0132
   8   33   30   24 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  50  314   54  287 
 1302 1230 0132 3201
  21   23    5   30 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  46  327  294   53 
 1302 3012 3120 0132
  21   23   30   10 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 103   85  118   56 
 3120 1230 0321 3120
   3   27   29   28 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  55  151   60  235 
 3120 1230 1302 0321
  14   27   29    3 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

  60  236    1   58 
 2031 3120 0213 3120
  18   28   27   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  57  155   59  103 
 3120 2031 0132 3012
  10   28   27   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   0  156   22   58 
 1302 0213 1302 0132
  10   28   18    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  56  305   57  181 
 2031 0132 1302 2031
  28   14    3   27 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 134  184  272   37 
 3012 3201 0213 3201
  18   33   17   32 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 128  325   63  349 
 2031 2103 0132 1023
   1   34    5   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  64   65  347   62 
 2103 3012 1302 0132
   1   34   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  82  307   63  127 
 3201 1230 2103 1023
  21   34   26    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  63  242  323   68 
 1230 1302 2103 0321
  17   21    3    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  68  226   67  150 
 3120 1302 0132 0321
   1   29    3   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  69  101   70   66 
 2103 2031 3201 0132
   1   29   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.235702260396

 362   65   69   66 
 1230 0321 0132 3120
  17   29    3   21 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 294  327   67   68 
 1230 0132 2103 0132
  17   29   21   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  67  152  225  342 
 2310 0132 2103 2103
  34   10   29    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  73  263   72  291 
 3120 0213 0132 2031
  17   30   23   20 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  74   18  326   71 
 2103 1230 3120 0132
  17   30   20    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 275  231   74   71 
 1230 0132 0132 3120
  20   30   23   19 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 108   87   72   73 
 1230 1230 2103 0132
  20   30   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.471404520791

  10   76  241  210 
 1302 3120 0213 3012
   2   25    8   17 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 168   75  248  139 
 3012 3120 1023 0321
  17    0    8    2 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  79  159   96   80 
 0132 1230 2031 1023
  19   35   12    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  97  152   79  348 
 2031 1302 0132 0321
  14   35   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  77   41  350   78 
 0132 0213 2031 0132
  14   35    1   12 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 100  105   81   77 
 2103 3201 2103 1023
  35   19   12   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  80  132  108   87 
 2103 3120 0321 0321
   0   19   35   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  83   88  322   64 
 3120 2310 3120 2310
  26    3   34   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 151  193   85   82 
 1023 1023 2103 3120
  13    3   34   29 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 321  271   85  220 
 3120 3201 0132 2103
  28    3    9   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  83  164   55   84 
 2103 3120 3012 0132
  28    3   13   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  90   12   87   16 
 1302 3120 0132 2031
   0   20    9   35 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  96   81   74   86 
 1302 0321 3012 0132
   0   20   35   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

  95  333   89   82 
 0132 0213 0132 3201
  13   34   26    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  99  195  225   88 
 0321 2103 0213 0132
  13   34    4    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  97   86   91   92 
 1302 2031 0132 3120
   9   34   35   20 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.414213562373

  94  321   93   90 
 3120 2031 2103 0132
   9   34   20    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.942809041582

  90  218   93  205 
 3120 1230 0132 1023
  22   34   35    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  91  221  203   92 
 2103 3201 1302 0132
  22   34    9    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  95  322  295   91 
 2103 1023 2103 3120
   3   34   20   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  88  165   94   99 
 0132 1230 2103 0321
  20   34    4   26 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.471404520791

  98   87   97   77 
 3120 2031 0132 1302
  35    1   19   20 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  99   90   78   96 
 2103 2031 1302 0132
  35    1   20   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 238  319   99   96 
 3201 1230 0132 3120
  20    1   19    4 
  0  0  0  0 -1  0  0  1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  89   95   97   98 
 0321 0321 2103 0132
  20    1    4   34 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.471404520791

  19  132   80  157 
 1023 1230 2103 0321
  12   19    0   11 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  67   42    9  222 
 1302 0132 3012 3120
   8   10    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  46  273  293  153 
 0213 0132 2031 2031
  27   10   33   23 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 293  163   58   55 
 1230 0213 1230 3120
  28   27   29   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 106  253  131   33 
 2031 0213 2310 3012
   5   35   15   11 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 106  351   80  125 
 3120 1230 2310 2031
  12   11   24   35 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 110  358  104  105 
 0132 2103 1302 3120
  35   11   24   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 110   20  108  253 
 3120 0213 0132 2310
   0   11   15   30 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 109   74   81  107 
 3120 3012 0321 0132
   0   11   30   19 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 126  320   19  108 
 2031 0132 0321 3120
  19   11   30    5 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 106   21  126  107 
 0132 1302 3012 3120
  30   11   15   24 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 119   32  122  168 
 1230 3120 3201 2031
   2    0    6   16 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 114  209  113  354 
 3120 0321 0132 3012
  25   28   12    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 115   10   11  112 
 2103 3201 1302 0132
  25   28    8    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.235702260396

 116  169  115  112 
 0132 1230 0132 3120
   8   28   12    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 119  168  113  114 
 0132 1230 2103 0132
   8   28    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 114  215   45  304 
 0132 0132 3120 3201
  31   28    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 119  120  118  220 
 3120 0321 0132 1230
   3   28    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 300  142   55  117 
 3012 3012 0321 0132
   3   28   16   27 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 115  111  301  117 
 0132 3012 1023 3120
  16   28    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 121  242  226  117 
 0132 0132 0321 0321
   3   16    0    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 120  316  122   27 
 0132 3120 0132 0213
   5   16    1    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 111  144  176  121 
 2310 2103 0213 0132
   5   16    0    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  47  208  124  299 
 1302 3120 0132 1230
  31    5   34   24 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 125   45  213  123 
 0132 3120 2031 0132
  31    5   24   12 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 124  105  126  131 
 0132 1302 0132 0213
  11    5   12   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

  49  110  109  125 
 1023 1230 1302 0132
  11    5   24   30 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 129  295  128   64 
 3120 1230 0132 1023
  34   21   26    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 130  296   62  127 
 2103 1230 1302 0132
  34   21    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 313  334  130  127 
 3120 3012 0132 3120
   6   21   26   30 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 287  286  128  129 
 2310 3012 2103 0132
   6   21   30    5 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.471404520791

 214  104  132  125 
 2103 3201 0132 0213
  11   12    5   35 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  14   81  100  131 
 1023 3120 3012 0132
  11   12   35    0 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 330  336  245  290 
 1023 3120 1302 1230
   5   23   34    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 199  289  137   61 
 1230 0132 1302 1230
  33   17   32   16 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 137  149  136   30 
 3120 2103 0132 2031
   6   33   16   13 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 224  281  216  135 
 1023 3201 3120 0132
   6   33   13    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 134  279   36  135 
 2031 2031 0321 3120
  13   33   16   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 162   35  277  146 
 3201 0321 2031 1230
  13   30   15   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   8   76  278  162 
 0213 0321 1023 1230
  17   30    8    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 142  145  141   31 
 3120 1302 0132 1230
   1   16   27    5 
  0  0  0  0  0  0 -1  1 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.942809041582

 243  144   32  140 
 3012 1023 1023 0132
   1   16    5    2 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 118  305  244  140 
 1230 1023 1023 3120
   5   16   27    3 
  0  0  0  0  0  0  0  0 -1 -1  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 145  254  144    3 
 0132 3012 0132 0321
   0    1   18    5 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.471404520791

 141  122  248  143 
 1023 2103 0213 0132
   0    1    5    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 143  155  237  140 
 0132 3201 2031 2031
  27    1    5   18 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 138   20  280  148 
 3012 2031 3012 3201
  28   13   30   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 179  281  148  149 
 1302 0132 2103 3120
  13   32    6   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 147  146  252  233 
 2103 2310 1023 0132
  30   32   13   28 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 147  135  200  289 
 3120 2103 0213 2310
  16   32    6   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 181   66  152  347 
 2031 0321 2103 1023
   1   14    3   29 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 152   83   56  347 
 2103 1023 3012 2031
   3   14   34   29 
  0  0 -1  1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 150   70  151   78 
 2103 0132 2103 2031
  34   14    1   29 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 302  102  154  155 
 1023 1302 2103 2031
  10    5   27   33 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 153  223  290  336 
 2103 2310 3120 2310
  34    5   10   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  58  153  145  341 
 1302 1302 2310 3012
   5   18   10   27 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 161  239   59  340 
 0132 3201 0213 1023
  10   18    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 161  100  160    0 
 3120 0321 1302 1023
  12   18    0   19 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 273   31  159  237 
 2103 1230 0132 0321
   1   19   27   33 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 160  217   77  158 
 3201 3120 3012 0132
   1   19   33   12 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 157  272   39  159 
 2031 2310 2310 2310
  33   12   19   18 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 156  319  238  157 
 0132 3120 0321 3120
  19   18    0    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 139   21   42  138 
 3012 0213 1230 2310
  15   17   30    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 343  239  103  164 
 2031 2103 0213 3012
  28   29    4   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 270   85  163  195 
 1302 3120 1230 1023
  29    4   13   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 167  334   95  308 
 0132 1230 3012 3201
  26   20    6    4 
  0  0 -1  1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 318  195  167  194 
 3120 1230 0132 1023
  29   20    1    4 
  0  0  0  0  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 165  346  329  166 
 0132 0213 1023 0132
  29   20    4    6 
  0 -1  1  0  0  0 -1  1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 170  111  115   76 
 1230 1302 3012 1230
   0    8    2    6 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 174  217  114  173 
 0132 1230 3012 0321
   6    8    1   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 207  168  172  173 
 3012 3012 2103 0132
   6   24    8    2 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 173  310  172  194 
 3120 2103 0132 0321
  20   24    1    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 170  329  260  171 
 2103 0132 1023 0132
  20   24    6    2 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 175  169  170  171 
 0321 0321 0132 3120
   6   24    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.353553390593

 169   39  175  216 
 0132 2031 0132 1023
  33    8   12    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 173  192   52  174 
 0321 0132 1023 0132
  33    8    1   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 243  122  338  202 
 1302 0213 3012 2031
   5   22   16    2 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 185  354  179  180 
 0321 0132 2103 3120
  28   29   25   32 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 181  297  179  362 
 0132 0132 0132 1230
   6   29    3   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 177  147  360  178 
 2103 2031 1023 0132
   6   29   28   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 177    2  181   24 
 3120 3120 0132 3201
  14   29   25   28 
  0  1 -1  0  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 178   60  150  180 
 0132 1302 1302 0132
  14   29   28    3 
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 187  189  186  360 
 3012 0321 2103 0321
  29   32    7   18 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 185   18  184  240 
 3120 1023 0132 0213
  17   32   25   20 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 186  263   61  183 
 2103 0132 2310 0132
  17   32   20   18 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 177  328  186  183 
 0321 3201 0132 3120
  20   32   25   29 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 182  188  184  185 
 2103 3201 2103 0132
  20   32   29   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.353553390593

  29   28  357  182 
 0321 2031 2103 1230
  32    7   18   35 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 259  194  186  189 
 3201 1230 2310 0132
  29   18   24   20 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 258  250  188  182 
 2103 3120 0132 0321
  29   18    7   24 
  0  0  0  0  1  0  0 -1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 195  194  192  193 
 0213 3012 2103 0132
  24   13   29    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.353553390593

 193   47  192  223 
 3120 1302 0132 0321
  33   13   34   24 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 190  175   36  191 
 2103 0132 3012 0132
  33   13   24    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  83  342  190  191 
 1023 3120 0132 3120
  24   13   34   29 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 190  171  188  166 
 1230 0321 3012 1023
  20   29    1   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 190   89  166  164 
 0213 2103 3012 1023
   4   29   13    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 262  229  198  199 
 3201 1023 2103 3120
  32   35   17   23 
  0  0  0  0 -1  0  1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 200  233  198  219 
 0132 2031 0132 3120
  20   35   13   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 196  231  331  197 
 2103 0213 3120 0132
  20   35   32   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 196  134  200  227 
 3120 3012 0132 0321
  16   35   17   32 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 197  149  201  199 
 0132 0213 2103 0132
  16   35   32   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 200  279  218  202 
 2103 0132 1302 0132
  22   35   16   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  27  176  201   25 
 1302 1302 0132 0132
  22   35    5   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  93  299  204  244 
 2031 2103 0132 1230
   5   22    3   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 205   48  245  203 
 2103 2103 1023 0132
   5   22   34   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 264  330  204   92 
 0321 2310 2103 1023
  34   22   35   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 215  213  208  211 
 3120 3012 2103 3120
  34    8   12   31 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.000000000000   1.414213562373

 212  339  208  170 
 0132 2103 0132 1230
  24    8    2   34 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 206  123  284  207 
 2103 3120 3120 0132
  24    8   34   31 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 211   13  210  112 
 3120 2103 0132 0321
  25    8   12   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 212  332   75  209 
 2103 2310 1230 0132
  25    8   35    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 206  214  212  209 
 3120 3012 0132 3120
  35    8   12   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   2.828427124746

 207  330  210  211 
 0132 1023 2103 0132
  35    8   34    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.314269680527

 206  296  214  124 
 1230 0321 0132 1302
   5   12   31   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 211  349  131  213 
 1230 2103 2103 0132
   5   12   34   35 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 216  116  283  206 
 1023 0132 0132 3120
  31    8   12    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 217  215  136  174 
 3201 1023 3120 1023
   8   33   12    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  30  159  169  216 
 3201 3120 3012 2310
  12    6   33    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 201  219   92  271 
 2031 0321 3012 0213
   9   22   13   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 197  321   17  218 
 3120 2103 2310 0321
   9   35   13   20 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 117   11  221   84 
 3012 0132 0132 2103
   9    3   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 247  269   93  220 
 1230 2310 2310 0132
   9    3    0   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 101   43  224  225 
 3120 3120 2103 0132
  13   10    1    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.353553390593

 225  191  224  154 
 3120 0321 0132 3201
  33   10   34   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 222  136   51  223 
 2103 1023 1230 0132
  33   10   13    8 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  70   89  222  223 
 2103 0213 0132 3120
  13   10   34    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 227  246  120   66 
 3120 1230 0321 2031
   3    1   17   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 355  199   27  226 
 1023 0321 2103 3120
  16    1   17   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 234  273  230  231 
 3120 2310 2103 3120
  23   32   19   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 196  292  230  240 
 1023 0321 0132 3201
  29   32   17   23 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 228  293  235  229 
 2103 3012 2103 0132
  29   32   23   27 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 228   73  198  232 
 3120 0132 0213 3120
  20   32   19   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 231  320  233  274 
 3120 3201 0132 3201
  30   32   19   20 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 197  315  148  232 
 1302 3012 0132 0132
  30   32   20   13 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 272  237  236  228 
 2310 2031 2103 3120
  27   32   19   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 230   56  236   24 
 2103 0321 0132 3120
  14   32   29   27 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 234   57   28  235 
 2103 3120 0213 0132
  14   32   27   18 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 234  158  238  145 
 1302 0321 2310 1302
   1   18   27   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

   3  237  161   98 
 0132 3201 0321 2310
  19    4    1   18 
  0 -1  0  1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  23  163  156    4 
 0321 2103 2310 2310
   4    0   28   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  24  229  241  183 
 3012 2310 3201 0213
  17   25   32   29 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 240   75  249  328 
 2310 0213 1302 2103
   2   29   25   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 248  120  247   65 
 3120 0132 2103 2031
   3   17    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 245  176  244  141 
 3120 2031 0132 1230
  16    5    2   22 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 203  246  142  243 
 3012 0321 1023 0132
  16    5   22    3 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 133  265  204  243 
 2031 0132 1023 3120
  22    5    2   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 247  279  226  244 
 3201 3201 3012 0321
  16    3   22   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 242  221  278  246 
 2103 3012 2103 2310
  22   17    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 249  144   76  242 
 3201 0213 1023 3120
   0   17    1    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 241  323    6  248 
 2031 3120 1230 2310
   1    2   17   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

   7  189  346  359 
 1230 3120 2310 0213
  24    6    7   29 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 345  359  252  288 
 1230 3120 0132 3012
  32   30    6   24 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 266  353  148  251 
 1230 3120 1023 0132
  32   30   24   28 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 107   19  104  254 
 3201 1023 0213 2031
   5   15    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 143  253  256  257 
 1230 1302 2103 3120
  15   18    5    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 258  282  256  267 
 0132 0132 0132 0321
  28   18   24   15 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 254   20    4  255 
 2103 2310 1023 0132
  28   18   15    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 254   44  258   29 
 3120 0321 0132 3201
   7   18    5   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 255  358  189  257 
 0132 1230 2103 0132
   7   18   15   24 
  0  1 -1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 261  267  260  188 
 1302 2031 0132 2310
  24   20   18   22 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 265  337  172  259 
 2103 2103 1023 0132
  24   20   22    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 265  259  263  264 
 3201 2031 2103 0132
  18   23   22   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.353553390593

 264   38  263  196 
 3120 0132 0132 2310
  17   23   35   18 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 261  184   71  262 
 2103 0132 0213 0132
  17   23   18   20 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 205   25  261  262 
 0321 2310 0132 3120
  18   23   35   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 331  245  260  261 
 1302 0132 2103 2310
  22   20   23    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 335  252  267  268 
 1023 3012 0132 2103
  28   22   30   24 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 259  255    5  266 
 1302 0321 1023 0132
  28   22   24   18 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 269   22  278  266 
 2031 0132 0213 2103
  30   22   28    0 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  12  271  268  221 
 0321 2103 1302 3201
  22    0    9   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

   5  164  276  271 
 3012 2031 0213 1230
  13   22   28    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 270  269   84  218 
 3012 2103 2310 0213
   9   13   22   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 274   61  234  160 
 3012 0213 3201 3201
  18   19   33   32 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 275  102  158  228 
 2031 0132 2103 3201
  27   19   23   33 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 288  232  275  272 
 1230 2310 0132 1230
  19   33   32   30 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 285   73  273  274 
 3012 3012 1302 0132
  19   33   30   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 335  270  333  277 
 3201 0213 0213 2031
  13   30   22    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 279  276  278  138 
 3120 1302 0132 1302
  30   17   13   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 247  268  139  277 
 2103 0213 1023 0132
  30   17   22    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 137  201  246  277 
 1302 0132 2310 3120
  22   17   13   16 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 282  146  281   43 
 3120 1230 0132 3012
  13    8   15   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 283  147  136  280 
 0132 0132 2310 0132
  13    8   28    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  21  255  284  280 
 1302 0132 2103 3120
  28    8   15   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 281  297  284  215 
 0132 1302 0132 0132
  31    8    6   28 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 282   45  208  283 
 2103 3012 3120 0132
  31    8   28   24 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 287  290  286  275 
 3120 0321 0132 1230
  33   30   23    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 130  303  288  285 
 1230 2103 2031 0132
  33   30    5    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 291   53  130  285 
 2031 2310 3201 3120
   5   30   23   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 289  274  251  286 
 2103 3012 1230 1302
  30    6   33   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 149  134  288  303 
 3201 0132 2103 2310
  33    6   16   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 133   48  154  285 
 3012 1230 3120 0321
  33    5   23   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 292   71  287  327 
 0321 1302 1302 1302
  30   21   17   23 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 291  323  294  229 
 0321 0321 2103 0321
  29   23   17   21 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 230  103  294  102 
 1230 3012 0132 1302
  10   23   27   29 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 292   69   54  293 
 2103 3012 3120 0132
  10   23   29   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  94  307  127  298 
 2103 2103 3012 0321
   6   34    3   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 298  304  128  213 
 2310 1230 3012 0321
   5   34   31    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 306  178  298  283 
 1302 0132 0132 2031
   6   31   28    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 299  295  296  297 
 2103 0321 3201 0132
   6   31    3   34 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 123  203  298  306 
 3012 2103 2103 2310
   3   31    5   34 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 302  305  301  118 
 3120 0321 0132 1230
  28   16   27    5 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 303  304  119  300 
 2103 2310 1023 0132
  28   16    5    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

  31  153  303  300 
 1230 1023 0132 3120
   5   16   27   33 
  0  0  0  0 -1  0  0  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 289  286  301  302 
 3201 2103 2103 0132
   5   16   33    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.471404520791

 306  116  296  301 
 2103 2310 3012 3201
   6    5   28   31 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 142   60  306  300 
 1023 0132 0132 0321
  28    5   27    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 299  297  304  305 
 3201 2031 2103 0132
  28    5    3   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.942809041582

 308  295   64  362 
 2103 2103 3012 3012
   3   21    6   26 
  0  0  0  0  1  0 -1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 313  165  307  312 
 0132 2310 2103 0321
   6   21   20   26 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 325  361  311  312 
 2031 1302 2103 0132
   6    5   21    7 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 312  171  311  316 
 3120 2103 0132 2310
   1    5   20    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 309    7   26  310 
 2103 1023 1023 0132
   1    5    6    7 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 314  308  309  310 
 0321 0321 0132 3120
   6    5   20   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.353553390593

 308  315  314  129 
 0132 3201 0132 3120
  30   21   26   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 312  320   53  313 
 0321 3012 3012 0132
  30   21   20    5 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 233  333  313  322 
 1230 1302 2310 3201
  26   20   13   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 310  121  317  318 
 3201 3120 0132 3120
   0   20    1    5 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 320   19  319  316 
 3120 2310 2103 0132
   0   20    5   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.353553390593

 316    3  319  166 
 3120 1230 0132 3120
   4   20    1    0 
  0  1  0 -1  0  0  1 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 317  161   98  318 
 2103 3120 3012 0132
   4   20    0   19 
  0  0  0  0  1  0  0 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 314  109  232  317 
 1230 0132 2310 3120
  19   20    5   30 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  91  219  322   84 
 1302 2103 0132 3120
  13    3    9   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.942809041582

  94  315   82  321 
 1023 2310 3120 0132
  13    3   20   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  65  249  324  292 
 2103 3120 0132 0321
  29   21   17    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 325    7  361  323 
 0321 0213 3012 0132
  29   21    1    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 324   62  309   44 
 0321 2103 1302 2031
   5    7    1   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 327    9   72   23 
 3120 1302 3120 3012
   0   30   10   17 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  54   69  291  326 
 1230 0132 2031 3120
  17   30   10   21 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 329  332  185  241 
 3120 2103 2310 2103
  25   29    2   20 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

   6  172  167  328 
 1023 0132 1023 3120
  20   29    2    6 
  0 -1  1  0  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 212  133  331  205 
 1023 1023 0132 3201
  23   35   34    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 332  265  198  330 
 2103 2031 3120 0132
  23   35    2   20 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  17  328  331  210 
 2310 2103 2103 3201
   2   35   25   20 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 334  276   88  315 
 3120 0213 0213 2031
  13   26   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 129  345  165  333 
 1230 1023 3012 3120
   4   26   30    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 345  266  344  276 
 3120 1023 2310 2310
  22    4   30   24 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 154  133  338  339 
 3201 3120 2103 0132
   2   10   34    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.414213562373

 339  260  338  344 
 3120 2103 0132 2103
  22   10   24    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 336  176  341  337 
 2103 1230 2103 0132
  22   10    2    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 342  207  336  337 
 0132 2103 0132 3120
   2   10   24   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 344    5  341  156 
 0132 3120 0132 1023
  18   10    4   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 338   25  155  340 
 2103 2103 1230 0132
  18   10   22    5 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 339  193  343   70 
 0132 3120 0132 2103
  29   10   34   24 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 344  346  163  342 
 2103 0321 1302 0132
  29   10   24    4 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 340  335  343  337 
 0132 3201 2103 2103
  24   10   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.235702260396

 334  251  346  335 
 1023 3012 2103 3120
  24    4   30    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 345  250  167  343 
 2103 3201 0213 0321
  29    4   24    6 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  63  151  348  150 
 2031 1302 0132 1023
  14    1    3   34 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 349   78   40  347 
 2103 0321 0132 0132
  14    1   34   35 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  33  214  348   62 
 1230 2103 2103 1023
  34    1    5   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 352   28  351   79 
 3120 1302 0132 1302
  35   12   14   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 353  357  105  350 
 0132 3120 3012 0132
  35   12   32   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

   2   24  354  350 
 0132 1230 2103 3120
  32   12   14   25 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 351  252  354   45 
 0132 3120 0132 1023
  28   12   24   32 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 352  177  112  353 
 2103 0132 1230 0132
  28   12   32   25 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  34  227  356   42 
 0213 1023 0132 3120
   1   15   17   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 358   26   44  355 
 0321 1023 3120 0132
   1   15   35    7 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 187  351  358  359 
 2103 3120 0132 0132
  24    7   32   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 356  106  258  357 
 0321 2103 3012 0132
  24    7   35   15 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 360  251  357  250 
 0213 3120 0132 0213
  24    7    6   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 359  182  179  361 
 0213 0321 1023 3120
  29    6    7   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 360  324  362  309 
 3120 1230 0132 2031
  21    6    7   29 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 178   68  307  361 
 3012 3012 1230 0132
  21    6   29    3 
  0  0  0  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582



==> anc/LinkComplementCertificates/pSL_2.5_plus_0.5_sqrt_minus_11.tri <==
% Triangulation
pSL_2.5_plus_0.5_sqrt_minus_11_(324)
geometric_solution  447.96509176
oriented_manifold
CS_unknown

36 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

517
  97  153  254   27 
 1302 0132 1023 3201
   1    1    0    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

  81    2  206  301 
 1302 1023 2103 3201
   1    1    4    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.331662479036

   1   82    4  300 
 1023 2103 2103 3201
   1    1    4    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 297  316  308  321 
 1230 1023 3012 1230
  10    1    1    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.959823739755

   2   17  311  296 
 2103 1230 3012 0321
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

  60  457    6   41 
 1230 0132 0132 3120
  27    1    1    1 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.507556722889

   7  178   45    5 
 2103 0213 1023 0132
  27    1    1    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.305555555556   0.460642331994

 193   45    6   59 
 2103 2103 2103 0321
   1    1    1    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 497  226  188  227 
 1023 0321 2310 0132
   5    1    1    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 402  210   14   10 
 1023 1023 0132 3120
   1    1    6    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.552770798393

   9   50  500  168 
 3120 3201 3201 1023
   1    1    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.658312395178

  12  122  231  140 
 3120 1023 1302 1230
  26    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.127627627628   0.602569969419

 471   13   16   11 
 2031 2031 3201 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.542936742052   0.571250844750

  12  159  415  498 
 1302 0132 1302 3201
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.188421828909   1.043171440329

 188  369   15    9 
 2031 3012 0132 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.400000000000   0.663324958071

  16  496  498   14 
 2103 2031 1230 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.189054726368   0.833281352801

  12  231   15  187 
 2310 0132 2103 1023
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.253492333901   1.291619126193

  22  350    4  312 
 2103 0132 3012 1023
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.633333333333   1.437204075821

  20  182   19  439 
 3120 0321 0132 3012
   1    1    1   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

  21   25  258   18 
 2103 3201 0213 0132
   1    1   14   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.274074074074   0.270243501436

  22   24   21   18 
 3120 3012 0132 3120
  14    1    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.829156197589

 312  290   19   20 
 1023 0132 2103 0132
  14    1    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.296296296296   0.245675910397

 438   23   17   20 
 0213 3012 2103 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.055289706022

  22  177   24  508 
 1230 1302 0132 1023
  34    1    1    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

  20  179  287   23 
 1230 1302 0213 0132
  34    1    1   14 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

 212   86   19   63 
 3120 3201 2310 0321
  14   25    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.695652173913   0.901256736510

  27  502  421   96 
 2103 1230 0321 3201
   1    1    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.630434782609   0.504703772445

  32    0   26  348 
 1023 2310 2103 1230
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.678400525300

  30  126   29   54 
 3120 2031 0132 2310
   1    6   17    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.933333333333   0.442216638714

  31   32  398   28 
 2103 1302 2310 0132
   1    6    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.737027731190

 246  245   31   28 
 2310 3012 0132 3120
   1    6   17   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.444444444444   0.368513865595

 167  348   29   30 
 1302 2103 2103 0132
   1    6   23    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.636523949664

  41   27  422   29 
 3012 1023 2103 2031
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.018518518519   0.429932843194

 298   86   34   82 
 1302 1302 0132 3012
   1    4    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   0.884433277428

 299   99   81   33 
 1230 2103 2031 0132
   1    4    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   0.829156197589

 502  449  248  450 
 3012 0321 2310 0132
   8    1    1    1 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 206  470  309  368 
 1302 3120 0213 2310
   1    1   11    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.994987437107

  39  320   38  495 
 3120 0132 0132 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.104821802935   1.119447780392

  40  110  412   37 
 2103 0321 2031 0132
   1    1    1   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.868644067797   0.913477166835

 325  324   40   37 
 0213 2310 0132 3120
   1    1    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.674213836478   0.680012378400

 118  316   38   39 
 3201 2310 2103 0132
   1    1   10   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.329218106996   1.569596094201

   5  151  385   32 
 3120 3120 2031 1230
   1    1    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   2.487468592767

 268   76   43   50 
 1230 3201 0132 1230
   1    1    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.069017632242   0.616541333824

  48  209   51   42 
 0213 0213 1023 0132
   1    1   27    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454188481675   0.481865643625

  47  264   45  386 
 0132 1302 0132 0132
   1   27   16    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.737027731190

  48    7    6   44 
 2103 2103 1023 0132
   1   27    1    2 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   1.381926995981

  48  306   47  268 
 3120 0321 0132 1023
  25   27    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.851832460733   0.345554101194

  44  379  267   46 
 0132 2103 1230 0132
  25   27    1   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

  43  207   45   46 
 0213 3201 2103 3120
   1   27    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.002617801047   0.217056596227

  51  246   50   55 
 3120 3012 0132 2310
   6    1   17    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857142857143   0.355352656110

  42  240   10   49 
 3012 0213 2310 0132
   6    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.672000000000   0.495282635360

  52  105   43   49 
 0213 3120 1023 3120
   1    1   17    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.350746268657   1.262297494837

  51  195   53  245 
 0213 2103 0132 0132
   1   17    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.500000000000   1.658312395178

 104  193  220   52 
 1302 0132 0213 0132
   1   17    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.804030252207

  28  436   55  216 
 3201 1302 0132 0213
   1   17    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   0.331662479036

  49  168  126   54 
 3201 3120 0321 0132
   1   17    6    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722222222222   0.184256932798

 467  250   57  469 
 1302 1230 0132 0132
  10   21    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

  58  291  459   56 
 2103 0213 3012 0132
  10   21   13    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 146  480   57  467 
 0213 3201 2103 2310
  13   21   34    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

  61    7   60  263 
 3120 0321 0132 3012
   1   12    1    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

  62    5  280   59 
 2103 3012 1230 0132
   1   12    1    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

 286  332   62   59 
 3120 1023 0132 3120
   1   12    1    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.552770798393

 285  475   60   61 
 2310 1023 2103 0132
   1   12    1    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

 222   25  289  182 
 0213 0321 0213 1230
  14    1    1   25 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   1.574559243906

 252  416  425  307 
 1230 0321 3012 2031
   1   25    1   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.725000000000   1.077903056866

  71  488   66  501 
 0213 2031 0132 3012
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.846888567294   0.683483893121

  67  489   67   65 
 2103 0213 0213 0132
   1    1    1   28 
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

 155   66   66   71 
 2031 0213 2103 3201
   1    1    1   28 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   1.326649916142

  70  313   69  136 
 3120 2031 0132 1302
  25    1   33    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.073234524847   0.965782632937

  71  314  255   68 
 2103 0213 2310 0132
  25    1    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.667294019239   0.591232094961

 160  154   71   68 
 0213 3201 0132 3120
   1    1   33    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.221935483871   3.034176743693

  65   67   69   70 
 0213 2310 2103 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.193225062979   0.337759934699

  74  389   73  490 
 3120 1023 0132 1023
   1   27    1   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.829156197589

  75  504  491   72 
 2103 1302 1302 0132
   1   27   34    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 133  356   75   72 
 0213 1023 0132 3120
  34   27    1    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   0.414578098794

 505  171   73   74 
 1023 2310 2103 0132
  34   27    1    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   1.326649916142

 506  502   42  153 
 1023 0132 2310 0132
   1   27    0    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   1.474055462380

  78  205   83   91 
 0132 2310 0132 0132
   1    1    1   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.229787234043   0.536305285249

  77  348   96   80 
 0132 1302 0132 0132
   0    1   23    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.793478260870   0.721005389208

  80  175   97  358 
 3120 3120 3120 0132
   1    1    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.658312395178

 161  349   78   79 
 1230 1302 0132 3120
   0    1    1   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   1.289798529583

  90    1   82   34 
 3120 2031 0132 1302
   4    1    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.105541596785

  83    2   33   81 
 2103 2103 1230 0132
   4    1    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.326086956522   1.225709161653

 243  350   82   77 
 2310 2310 2103 0132
   1    1   23    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.358333333333   0.801517657669

  85  199  446  256 
 1023 2103 0321 3201
   1    7   26    1 
  0  0  0  0 -1  0 -1  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   0.368513865595

 121   84  137  334 
 2310 1023 3012 2310
   7    1   26    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   1.989974874213

  89  165   25   33 
 2103 2031 2310 2031
   1    1    1   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.402515723270   0.584059711509

 101  163   88   89 
 1023 1023 0132 3120
  14    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.671497584541   0.448625575507

 352  165  182   87 
 1302 1302 1023 0132
  14    1   30    1 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.314465408805   1.147260147607

  87  180   86   98 
 3120 0132 2103 0321
   1    1    1   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.434782608696   0.576804311366

  93  339   91   81 
 0213 1230 0132 3120
   1    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.929659979115

 101  338   77   90 
 0132 1023 0132 0132
   1    1   30    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.831111111111   1.267687697647

 100  100   93   94 
 1230 2031 0132 3120
   1    1    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.368513865595

  90  101   95   92 
 0213 0213 2103 0132
   1    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.829156197589

  92  377   95  377 
 3120 2031 0132 0132
   1    1    9    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

  93  353  228   94 
 2103 3120 2103 0132
   1    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.276385399196

  98   26   97   78 
 3120 2310 0132 0132
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.867021276596   1.040855652292

  99    0   79   96 
 2103 2031 3120 0132
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.133333333333   0.884433277428

 101   89   99   96 
 3120 0321 0132 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.138297872340   1.305479970672

 100   34   97   98 
 3120 2103 2103 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.444444444444   0.368513865595

  92   92  377   99 
 1302 3012 0213 3120
   1    1    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.368513865595

  91   87   93   98 
 0132 1023 0213 3120
   1    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.212765957447   0.987930788617

 378  343  401  214 
 0321 3012 0213 3201
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126760563380   0.399184033666

 344  215  447  104 
 0321 3120 0132 3120
  17   30    1    1 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.337837837838   2.375420457957

 103   53  105  208 
 3120 2031 0132 1023
   2   30    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.027027027027   0.986023586322

 448   51  207  104 
 2103 3120 1230 0132
   2   30   17    1 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.302985074627   0.737577751885

 121  137  107  295 
 1230 1302 2103 2031
   1   32    1    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.385185185185   1.007271232626

 106  442  233  437 
 2103 1302 0213 2031
   1   32    1    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.596666666667   0.409050390810

 430  170  433  326 
 1023 3012 2310 0132
   1    1    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

 405  328  143  141 
 0321 3201 0321 1023
   1   34   19   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 116  346  111   38 
 2103 1023 0132 0321
   1   19    1   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.829156197589

 117  347  148  110 
 2103 1302 0213 0132
   1   19   29    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.933333333333   0.442216638714

 114  128  113  120 
 3120 1230 0132 0132
   1   19    1   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   0.994987437107

 115  275  119  112 
 0132 0132 2103 0132
   1   19   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.152173913043   0.793105928128

 117  515  116  112 
 3120 1302 2103 3120
  34   19    1   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 113  512  116  429 
 0132 1023 0132 3120
   1   19    1   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.966666666667   0.773879117750

 114  514  110  115 
 2103 1230 2103 0132
   1   19   34   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 487  514  111  114 
 3012 0321 2103 3120
  29   19    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

 120  483  119   40 
 3120 1302 0132 2310
  10   19    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.663324958071

 113  486  453  118 
 2103 1023 3012 0132
  10   19    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   1.115591974938

 488  255  112  118 
 2031 1230 0132 3120
   1   19    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   0.783929495902

 235  106   85  144 
 0321 3012 3201 3120
   1   26   32    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.711111111111   0.810730504309

  11  159  124  340 
 1023 1023 1023 0132
  33   26    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.351612903226   1.422939022959

 125  142  124  331 
 3120 1302 0132 0321
  26   33    1   32 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 156  235  122  123 
 1302 3120 1023 0132
  26   33   32    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.609909909910   0.361541981651

 343  401  157  123 
 1023 1230 0213 3120
  32   33    1    1 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.693476092529

  28  215   55  427 
 1302 0213 0321 0213
   1    1    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.663324958071

 129  374  128  277 
 0132 0321 0132 2031
  34    1   22    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.829156197589

 421  180  112  127 
 1230 1230 3012 0132
  34    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 127  169  131  427 
 0132 3120 2103 0321
   1    1    1   22 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 428  415  131  373 
 1230 3201 0132 0132
   1    1   24    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   1.326649916142

 129  414  374  130 
 2103 0213 1302 0132
   1    1    1   22 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

 373  135  134  417 
 1230 1230 0321 0213
  10    1   24    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.206045378311

  74  317  134  150 
 0213 1302 0132 0321
  10    1   27    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.414578098794

 356  315  132  133 
 1230 1023 0321 0132
  10    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.829156197589

 251  415  132  473 
 3120 3120 3012 2103
   1   10    1   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 268  241   68  419 
 0132 2031 2031 0321
  33   25    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.327956989247   0.784577907396

 138   85  257  106 
 0132 1230 2310 2031
   1    1    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.018518518519   0.429932843194

 137  202  443  446 
 0132 3012 3120 2031
   1    1    7    1 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.500000000000   1.658312395178

 281  462  256  410 
 2310 2103 1023 2103
  19   26    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.685185185185   0.675608753591

  11  279  283  411 
 3012 1302 1302 0132
   1   26    1    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.148648648649   1.210119855940

 487  148  147  109 
 1302 1023 2103 1023
  34    1   19    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 144  166  143  123 
 3120 1302 0132 2031
   1   26   32   23 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.829156197589

 198  145  109  142 
 3012 0321 0321 0132
   1   26   23   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.592592592593   0.491351820793

 121  156  199  142 
 3120 1302 1023 3120
  23   26   32    1 
  0  0  0  0  0  0  0  0 -1 -1  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.104100946372   0.826540562896

 146  167  147  143 
 2103 1302 1230 0321
   1   34   23    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

  58  173  145  196 
 0213 0213 2103 1023
  23   34   21    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   1.326649916142

 141  479  363  145 
 2103 1302 3012 3012
   1    1   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.452267016867

 141  111  272  404 
 1023 0213 0132 0132
   1   34   19    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 151  457  150  308 
 3120 1230 0132 3120
  10   33    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 152  133  335  149 
 0132 0321 0132 0132
  10   33   27    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.206045378311

 424   41  345  149 
 2031 3120 0213 3120
  27   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

 150  490  341  333 
 0132 3120 2310 0321
   1   33    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.466666666667   0.884433277428

 491    0   76  266 
 1302 0132 0132 3201
   1   27    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 368  309   70  241 
 1023 1302 2310 2031
  33    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.621867148192

 489  363   67  489 
 1302 1302 1302 2310
   1   28    1    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.331662479036

 158  124  157  144 
 3120 2031 0132 2031
  32   23    1   33 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.307570977918   0.632983595636

 161  125  243  156 
 3012 0213 2103 0132
  32   23   33    1 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.361813613493

 239  241  162  156 
 0213 2310 1023 3120
  33   23    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.306519453207   0.514408156233

 122   13  160  161 
 1023 0132 0132 3120
   1   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.209461307082   0.302912955969

  70  501  162  159 
 0213 2310 2103 0132
   1   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.616826503923   1.675661783793

 159   80  162  157 
 3120 3012 0132 1230
  23   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 160  350  158  161 
 2103 1230 1023 0132
  23   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.005037815259

  87  229  164  181 
 1023 3120 0132 2031
   1   14    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.733333333333   0.884433277428

 165  183  179  163 
 2103 3012 0213 0132
   1   14   30    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

  86  207  164   88 
 1302 2103 2103 2031
  30   14    1    1 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.366037735849   0.738418349551

 167  242  402  142 
 2103 3012 1302 2031
  32    1   23    6 
  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.414578098794

 210   31  166  145 
 1302 2031 2103 2031
  23    1    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.737027731190

 388   55  169   10 
 2031 3120 2103 1023
   1    1    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 168  129  408  414 
 2103 3120 0213 3201
  22    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 108  358  461  378 
 1230 3120 1302 2103
   1    1   18    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944444444444   1.289798529583

 196  174  172   75 
 1302 0321 3201 3201
   0    1   34   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

 171  349  173  205 
 2310 2031 0132 0321
  23   21    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 175  348  146  172 
 2103 0213 0213 0132
  23   21    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 176  177  175  171 
 3120 3012 0132 0321
   0   21   34    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.966666666667   0.773879117750

 459   79  173  174 
 3012 3120 2103 0132
   0   21    1    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.347826086957   0.865206467049

 465  516  460  174 
 2310 3012 1023 3120
   1   21   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   1.289798529583

 174  349  510   23 
 1230 3201 3012 2031
   1   34    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.658312395178

 207  208    6  456 
 0321 3201 0213 1230
  27    1   30    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.100000000000   0.994987437107

 180  164  515   24 
 3120 0213 3120 2031
   1   34   14    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 181   89  128  179 
 2103 0132 3012 3120
   1   34   14    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.552770798393

 237  163  180  288 
 1023 1302 2103 2031
  14   34    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.266666666667   0.442216638714

  63  446   88   18 
 3012 0321 1023 0321
   1   14    1    1 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.755555555556   0.368513865595

 164  515  185  186 
 1230 2103 2103 0132
  29   30    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 186  347  185  447 
 3120 1230 0132 3120
   1   30    1   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.603022689156

 183  346  351  184 
 2103 1230 0213 0132
   1   30   29    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.422222222222   0.515919411833

 456  516  183  184 
 1302 0132 0132 3120
  29   30    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.527644853011

 227  189  188   16 
 1230 3120 0132 1023
   1    1    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 189    8   14  187 
 2103 3201 1302 0132
   1    1    5    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 470  187  188  226 
 2031 3120 2103 0321
   5    1    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.658312395178

 192  202  191  194 
 3120 0321 0132 2310
  21    1    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.588888888889   0.405365252155

 334  203  205  190 
 1023 3012 3201 0132
  21    1    7    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.829156197589

 193  446  329  190 
 3120 3012 2310 3120
   7    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.100000000000   0.994987437107

 195   53    7  192 
 0213 0132 2103 3120
   1    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.663324958071

 190  201  195  429 
 3201 3120 0132 3201
   1    1   21    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.724637681159   0.961340518944

 193   52  209  194 
 0213 2103 0213 0132
   1    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840000000000   0.397994974843

 201  171  200  146 
 3120 2031 2103 1023
  34   23   21    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 244  352  199  200 
 1302 3012 2103 0132
   1   23    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.567858991804

 200  407  199  143 
 3120 1230 0132 1230
  26   23   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   1.326649916142

 197   84  144  198 
 2103 2103 1023 0132
  26   23    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.508800393975

 196  357  197  198 
 2103 3012 0132 3120
   1   23   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.407407407407   0.491351820793

 205  194  245  196 
 2031 3120 0213 3120
   1   23   21    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185185185185   0.982703641587

 138  469  204  190 
 1230 1023 2103 0321
  21    7    1    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.473333333333   0.287440815164

 191  429  204  257 
 1230 1230 0132 1023
  19    7    1   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 202  468  327  203 
 2103 3120 0213 0132
  19    7   21    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 191  172  201   77 
 2310 0321 1302 3201
  23    1    1   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.422222222222   0.515919411833

   1   36  484  481 
 2103 2031 3012 0213
  11    1    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

 178  165   48  105 
 0321 2103 2310 3012
   1    2   30    1 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.194444444444   2.118954727172

 209  261  178  104 
 0321 1023 2310 1023
  30    2    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.027777777778   1.013413130386

 208  195   43  512 
 0321 0213 0213 1023
   1   27    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.538028169014   0.541871092509

   9  167  359  400 
 1023 2031 0321 2031
   1    1    6    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

 264  387  213  381 
 1302 1230 2103 3201
  32   25   16    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 381  243  213   25 
 0213 0132 0132 3120
   1   25    1   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.671195652174   0.477666070350

 211  390  259  212 
 2103 1302 0213 0132
   1   25   32    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.592592592593   0.491351820793

 223  102  215  416 
 3201 2310 0132 3201
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.011678832117   0.794053234479

 220  103  126  214 
 0132 3120 0213 0132
   1    1    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.294498381877   1.298743040884

 220  447  217   54 
 3120 2103 3201 0213
   1    1   17    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083333333333   0.276385399196

 216  302  219  221 
 2310 1023 2103 0321
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.844444444444   0.294811092476

 222  307  219  272 
 1230 3201 0132 2031
   1    1   25    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   0.737027731190

 217  305  347  218 
 2103 3120 2103 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.994987437107

 215   53  221  216 
 0132 0213 3201 3120
   1    1   17    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   2.638224265055

 220  217  222  223 
 2310 0321 0132 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.149514563107   0.251161877328

  63  218  379  221 
 0213 3012 0132 0132
   1    1    1   25 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.713602101200

 221  224  380  214 
 3120 2310 3120 2310
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.844660194175   0.772805776393

 307  292  305  223 
 0321 2103 1302 3201
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   1.326649916142

 262  230  227  228 
 2310 2103 2103 0132
   1    1   30    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.266666666667   0.442216638714

 228  189  227    8 
 3120 0321 0132 0321
   5    1    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

 225  187    8  226 
 2103 3012 0132 0132
   5    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

  95  351  225  226 
 2103 3012 0132 3120
   1    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   1.105541596785

 236  163  230  338 
 0213 3120 0132 2031
  30   26    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   1.326649916142

 231  225  232  229 
 2103 2103 1302 0132
  30   26    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.452267016867

  11   16  230  236 
 2031 0132 2103 3201
   1   26    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.402582582583   0.436439934875

 230  283  340  261 
 2031 2103 3201 2103
   1   30    1   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.814080630360

 235  107  234  431 
 3120 0213 0132 2310
   1    1   32    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.716000000000   0.490860468973

 236  494  237  233 
 2103 0213 1302 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.381522406384   0.835773159264

 121  124  236  233 
 0321 3120 0132 3120
   1    1   32   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.069369369369   0.785830918796

 229  231  234  235 
 0213 2310 2103 0132
   1    1   26    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510221465077   0.827743665736

 234  181  238  269 
 2031 1023 0132 2031
  34    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 431  375  394  237 
 1230 0213 0132 0132
  34    1    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

 158  242  240  246 
 0213 2310 0132 3201
   6    1   23    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.982007243837   1.003628719128

 241  388   50  239 
 2103 3120 0213 0132
   6    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.402666666667   0.990565270719

 136  154  240  158 
 1302 1302 2103 3201
   1    1   33    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.189516129032   1.537951011657

 166  392  243  239 
 1230 2031 0132 3201
   1   23    6   32 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.829156197589

 157  212   83  242 
 2103 0132 3201 0132
   1   23   32    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.024024024024   0.876465410064

 246  197  245  448 
 3120 2031 0132 2031
   1   17    1   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.769565217391   0.444401503530

  30  201   52  244 
 1230 0213 0132 0132
   1   17   23    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

  49  239   30  244 
 1230 2310 3201 3120
  23   17    1    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.176811594203   0.942113708565

 450  249  248  499 
 1230 3120 0132 1230
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 249   35  500  247 
 2103 3201 1023 0132
   1    1    8    1 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 413  247  248  449 
 1023 3120 2103 0321
   8    1    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.658312395178

 270  395   56  480 
 1023 3201 3012 3201
  13   10   34    1 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

 271  419  252  135 
 2031 1023 0132 3120
  24   10    1   25 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 253   64  418  251 
 2103 3012 1023 0132
  24   10   25    1 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.407407407407   0.491351820793

 479  272  252  270 
 1302 3012 2103 1023
  25   10   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.829156197589

 271  469    0  474 
 1302 2103 1023 3012
   1    1   10    1 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.222222222222   0.368513865595

 306   69  120  420 
 1302 3201 3012 0321
   1    1   25    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421238938053   0.375688471828

 257   84  139  327 
 2103 2310 1023 1023
  26   19    7    1 
  0  0  0  0  1  0  0 -1  1 -2  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.994987437107

 316  137  256  203 
 1023 3201 2103 1023
   7   19    1    1 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

 451   19  259  445 
 0213 0213 0132 3012
   1    1    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   1.105541596785

 260  213  490  258 
 2103 0213 1302 0132
   1    1   25    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 332  286  259  451 
 1023 3120 2103 3201
  25    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 208  509  262  232 
 1023 0132 0132 2103
   1   30    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.182432432432   0.806746570627

 345  435  225  261 
 2103 2103 3201 0132
   1   30   27    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   1.474055462380

 264  286   59  274 
 0132 1230 1230 3201
  12    1   25    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.603022689156

 263  211  267   44 
 0132 2031 0321 2031
  16    1    1   25 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 267  494  266  269 
 0132 0132 0132 0132
   1   25    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.206045378311

 268  153  271  265 
 2103 2310 2103 0132
   1   25   27    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185185185185   0.982703641587

 265  383  264   47 
 0132 1230 0321 3012
  16   25   27    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 136   42  266   46 
 0132 3012 2103 1023
  27   25    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.237918215613   1.744058186480

 274  237  265  270 
 3012 1302 0132 3120
   1   25   34    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.407407407407   0.491351820793

 269  250  271  253 
 3120 1023 0132 1023
  10   25   34    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   1.326649916142

 266  254  251  270 
 2103 2031 1302 0132
  10   25    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

 253  218  273  148 
 1230 1302 0132 0132
   1   34    1   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.466666666667   0.884433277428

 274  289  276  272 
 2103 2031 1302 0132
   1   34   25   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

 288  263  273  269 
 2031 2310 2103 1230
  25   34    1   12 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 278  113  276  285 
 0132 0132 0213 0321
   1   12    1   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.457446808511   0.529248636759

 273  275  277  280 
 2031 0213 0132 0321
   1    1   12   34 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

 403  127  406  276 
 3012 1302 0213 0132
   1    1   34   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

 275  509  282  287 
 0132 0213 0213 2103
   1   12   34    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.622222222222   0.810730504309

 284  471  367  140 
 0132 0132 3201 2031
   1    1    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.504504504505   0.388433534006

 282  276  281   60 
 3120 0321 0132 3012
   1    1   12    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.994987437107

 283  406  139  280 
 2103 0321 3201 0132
   1    1    1   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.552770798393

 285  278  283  280 
 0132 0213 0132 3120
   1    1   12    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.655555555556   0.626473571512

 140  232  281  282 
 2031 2103 2103 0132
   1    1    1   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.783783783784   1.254939109864

 279  486  285  472 
 0132 2103 0132 2031
   1    1   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.043478260870   0.721005389208

 282  275   62  284 
 0132 0321 3201 0132
   1    1    1   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.279279279279   0.866505575859

 290  260  263   61 
 0132 3120 3012 3120
   1   12    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.962962962963   0.859865686388

 289   24  288  278 
 3120 0213 0132 2103
  34   12    1   14 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.829156197589

 290  181  274  287 
 2103 1302 1302 0132
  34   12   14    1 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

 273   63  290  287 
 1302 0213 0132 3120
  14   12    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

 286   21  288  289 
 0132 0132 2103 0132
  14   12   25    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

 299  325   57  483 
 2103 3120 0213 1302
  10   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.066129032258   0.197927608457

 297  224  293  397 
 0132 2103 0132 0132
   1   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 298  306  483  292 
 3120 3012 2310 0132
   1   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.788888888889   0.257959705917

 296  438  295  397 
 3120 0132 0132 2103
  32   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.658312395178

 297  106  393  294 
 2103 1302 2310 0132
  32   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.460869565217   0.317242371251

 300    4  297  294 
 0132 0321 0132 3120
   1   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   1.289798529583

 292    3  295  296 
 0132 3012 2103 0132
   1   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.994987437107

 300   33  299  293 
 3120 2031 0132 3120
   1   13    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.966666666667   1.437204075821

 301   34  291  298 
 2103 3012 2103 0132
   1   13    4    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.962962962963   0.859865686388

 296    2  301  298 
 0132 2310 0132 3120
   4   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.300000000000   0.331662479036

 478    1  299  300 
 0321 2310 2103 0132
   4   13    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.658312395178

 217  321  304  305 
 1023 2103 2103 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.552770798393

 305  304  304  304 
 3120 0213 0132 0321
  15    1    1    1 
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.658312395178

 302  303  303  303 
 2103 0321 0213 0132
  15    1    1    1 
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

 224  219  302  303 
 2031 3120 0132 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   3.316624790355

 293  255  307   46 
 1230 2031 0132 0321
  25    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   2.020126008671

 224   64  218  306 
 0321 1302 2310 0132
  25    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   1.036445246986

 149    3  310  311 
 3120 1230 2103 0132
   1   33    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 311   36  310  154 
 3120 0213 0132 2031
   1   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.050000000000   0.497493718553

 308  315  417  309 
 2103 3201 2310 0132
   1   33    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.414578098794

 313    4  308  309 
 2310 1230 0132 3120
   1   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.055555555556   0.368513865595

 314   21  313   17 
 3120 1023 0132 1023
   1    1    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.391891891892   1.030842840246

  68  424  311  312 
 1302 3120 3201 0132
   1    1   25   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.162162162162   0.717108062780

 501  452   69  312 
 1023 2103 0213 3120
  25    1    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.094594594595   0.737480450927

 134  351  310  319 
 1023 3201 2310 2103
   1   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.206045378311

   3  257  462   40 
 1023 1023 2103 3201
  19   10    1    1 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.366666666667   0.773879117750

 320  495  455  133 
 2103 0132 1023 2031
  27   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 324  322  320  321 
 1023 1302 2103 0132
   1   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.400000000000   0.663324958071

 321  346  320  315 
 3120 1302 0132 2103
   1   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.105541596785

 318   37  317  319 
 2103 0132 2103 0132
   1   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.450000000000   0.497493718553

   3  302  318  319 
 3012 2103 0132 3120
   1   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 323  323  323  318 
 0132 1302 3012 2031
   1    1    1   35 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 322  322  324  322 
 0132 1230 3201 2031
   1    1   35    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

 323  318  326   39 
 2310 1023 2103 3201
  10    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.018518518519   0.429932843194

  39  291  326  443 
 0213 3120 0132 3201
   1    1    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062264150943   0.193991261323

 324  461  108  325 
 2103 2103 0132 0132
   1    1   10    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.226133508433

 329  204  328  256 
 3120 0213 0132 1023
  19   26    7    1 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

 330  413  109  327 
 1023 1302 2310 0132
  19   26    1    1 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.366666666667   0.773879117750

 334  192  330  327 
 3120 3201 2031 3120
   1   26    7    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.388888888889   0.921284663988

 332  328  331  329 
 3120 1023 0132 1302
  26    1    1    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.959823739755

 333  123  337  330 
 2103 0321 0132 0132
  26    1    1   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

  61  260  333  330 
 1023 1023 0132 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 335  152  331  332 
 0321 0321 2103 0132
   1    1    1   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.658312395178

  85  191  338  329 
 3201 1023 1023 3120
   1   26    7    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 333  473  336  150 
 0321 1023 0132 0132
  10   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.733333333333   0.442216638714

 339  484  418  335 
 0213 1302 0213 0132
  10   33    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.452267016867

 339  340  338  331 
 3120 1302 0132 0132
  26    1   33   30 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

  91  229  334  337 
 1023 1302 1023 0132
  26    1   30    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.603022689156

 336  345   90  337 
 0213 1023 3012 3120
  30    1   33    1 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.100000000000   0.994987437107

 232  344  122  337 
 2310 0132 0132 2031
  33   26   30    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.277777777778   0.921284663988

 343  152  342  455 
 3120 3201 0132 1230
  27    1    1   33 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

 344  345  456  341 
 2103 0321 1023 0132
  27    1   33   30 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.305555555556   0.460642331994

 102  125  344  341 
 1230 1023 0132 3120
  33    1    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.133333333333   1.326649916142

 103  340  342  343 
 0321 0132 2103 0132
  33    1    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.080291970803   0.484178801512

 339  151  262  342 
 1023 0213 2103 0321
  27   30   33    1 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

 110  347  185  319 
 1023 3120 3012 2031
   1    1    1   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

 219  346  184  111 
 2103 3120 3012 2031
  29    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

  27   31  173   78 
 3012 2103 0213 2031
  23    0    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.186956521739   0.447023341309

 172  350  177   80 
 1302 3012 2310 2031
   1    0   23    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.670025210173

 349   17  162   83 
 1230 0132 3012 3201
   1   23    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821621621622   0.788818869057

 228  185  315  353 
 1230 0213 2310 1302
   1    1   30    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.829156197589

 197   88  353  448 
 1230 2031 0132 1230
  30    1    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.707207207207   0.373493782698

 357   95  351  352 
 1230 3120 2031 0132
  30    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 356  372  355  394 
 3120 2103 0132 2031
  18   34    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

 357  376  375  354 
 2103 2031 3012 0132
  18   34    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

  74  134  357  354 
 1023 3012 0132 3120
   1   34    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.466666666667   0.884433277428

 200  353  355  356 
 1230 3012 2103 0132
   1   34    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   1.105541596785

 370  170   79  376 
 1023 3120 0132 0321
   1    1   18    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.029629629630   0.687892549111

 369  360  210  364 
 2103 1023 0321 2031
   1    1   31    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

 359  507  383  503 
 1023 0132 3012 0213
  27    1   31    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.603022689156

 362  511  464  504 
 0132 0132 1230 0132
  34    1   31    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.829156197589

 361  369  364  365 
 0132 2310 2103 0321
   1    1    1   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 366  147  364  155 
 1230 1230 0132 2031
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.663324958071

 362  359  511  363 
 2103 1302 2103 0132
   1    1    1   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

 367  362  366  470 
 3120 0321 0132 0213
   1   11    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 368  363  482  365 
 2103 3012 1023 0132
   1   11    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.542720420240

 279  463  368  365 
 2310 0132 0132 3120
   1   11    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.243734296383

  36  154  366  367 
 3201 1023 2103 0132
   1   11    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.080000000000   0.795989949685

  14  503  359  362 
 1230 1023 2103 3201
  31    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

 378  358  371  372 
 1302 1023 0132 3120
   1    1   18    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.375000000000   1.243734296383

 416  415  373  370 
 2031 2310 2103 0132
   1    1    1   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.206045378311

 370  354  373  375 
 3120 2103 0132 1230
   1    1   18    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

 371  132  130  372 
 2103 3012 0132 0132
   1    1    1   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 131  407  375  127 
 2031 3120 0132 0321
  34    1   22    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 372  355  238  374 
 3012 1230 0213 0132
  34    1    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 355  358  377  497 
 1302 0321 0132 2310
   1    1   18    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

  94  100   94  376 
 1302 0213 0132 0132
   1    1    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 102  370  497  170 
 0321 2031 1023 2103
  18    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.266666666667   0.663324958071

 381   47  380  222 
 3120 2103 0132 0132
   1    1   25   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.021739130435   1.297809700574

 382  387  223  379 
 2103 0132 3120 0132
   1    1   16    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.322580645161   0.641927378778

 212  211  382  379 
 0213 2310 0132 3120
  16    1   25   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.717391304348   0.288402155683

 401  399  380  381 
 3012 2310 2103 0132
  16    1   32    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   1.567858991804

 384  360  267  399 
 0321 1230 3012 3201
   1   16    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 383  387  386  434 
 0321 1023 2103 1023
  32   27    1   16 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 435  398  386   41 
 2031 0321 0132 1302
   1   27    1   32 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.152777777778   0.598835031592

 384  399   44  385 
 2103 3012 0132 0132
   1   27   32   16 
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.737027731190

 384  380  211  397 
 1023 0132 3012 3201
   1   32    1   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 392  240  168  463 
 1023 3120 1302 2103
   1    1    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.206045378311

  72  395  466  390 
 1023 3120 3201 3120
  13    1    1   34 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.552770798393

 389  397  391  213 
 3120 2031 0132 2031
  32    1    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.222222222222   0.737027731190

 466  393  392  390 
 1230 2031 1230 0132
  32    1   13    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.733333333333   0.884433277428

 242  388  436  391 
 1302 1023 1302 3012
   1   32    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.275000000000   1.077903056866

 391  295  395  396 
 1302 3201 2103 0132
   1    1   32   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 396  354  395  238 
 3120 1302 0132 0132
  34    1   18    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 393  389  250  394 
 2103 3120 2310 0132
  34    1    1   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 430  431  393  394 
 2031 3201 0132 3120
   1    1   18   32 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 390  387  292  294 
 1302 2310 0132 2103
   1   13   32    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185185185185   0.982703641587

 436   29  400  385 
 1302 3201 2103 0321
   1   32    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.400000000000   1.145743109396

 386  383  400  382 
 1230 2310 0132 3201
   1   32   16    1 
  0  0  0  0  1  0 -2  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.737027731190

 398  210  402  399 
 2103 1302 0132 0132
   1   32    1    6 
  0  0  0  0  0  0 -2  2  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   1.381926995981

 402  102  125  382 
 2103 0213 3012 1230
   1   32    1    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030985915493   0.392389411817

 166    9  401  400 
 2031 1023 2103 0132
   1   32    6    1 
  0  0  0  0 -2  0  0  2  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.388888888889   0.921284663988

 409  414  404  277 
 1302 2031 0132 1230
   1   34   22    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   1.105541596785

 405  413  148  403 
 1302 3201 0132 0132
   1   34    1   19 
  0  1 -1  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 109  404  409  410 
 0321 2031 2103 3120
   1   26   19   34 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 408  277  407  281 
 3120 0213 0132 0321
   1   26    1   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.829156197589

 409  374  198  406 
 2103 3120 3012 0132
   1   26   22   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.737027731190

 411  169  409  406 
 0132 0213 0132 3120
  22   26    1    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.050000000000   1.160818676624

 405  403  407  408 
 2103 2031 2103 0132
  22   26    1   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 405  468  411  139 
 3120 1230 0132 2103
   1   26   19    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

 408  463  140  410 
 0132 3012 0132 0132
   1   26    1    1 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.452267016867

 413  499  488   38 
 0132 0213 3012 1302
   1   19    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.489247311828   0.591675488016

 412  249  404  328 
 0132 1023 2310 2031
   1   19    1    1 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.552770798393

 403  169  131  500 
 1302 2310 0213 2031
   1    1    1   22 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

  13  135  130  371 
 2031 3120 2310 3201
  24    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.414578098794

 428  214  371   64 
 2310 2310 1302 0321
   1   24    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.055289706022

 419  310  418  132 
 3120 3201 0132 0213
  10   24    1   33 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   1.326649916142

 423  336  252  417 
 3201 0213 1023 0132
  10   24   33    1 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 251  136  423  417 
 1023 0321 0213 3120
  33   24    1   25 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   1.326649916142

 426  255  421  452 
 1302 0321 0132 3120
   1    1   25    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.600000000000   0.663324958071

 422  128   26  420 
 1302 3012 0321 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.977777777778   0.515919411833

  32  421  426  427 
 2103 2031 2103 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.060000000000   0.596992462264

 425  419  424  418 
 3120 0213 0132 2310
  33    1   24   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.388888888889   0.921284663988

 426  313  151  423 
 2103 3120 1302 0132
  33    1   25    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

 428   64  426  423 
 0132 1230 0132 3120
  25    1   24    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.277777777778   1.088790966531

 422  420  424  425 
 2103 2031 2103 0132
  25    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.177419354839   1.016385016399

 422  129  428  126 
 3120 0321 0132 0213
   1    1    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.497493718553

 425  130  416  427 
 0132 3012 3201 0132
   1    1    1   24 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.451612903226   0.427951585852

 115  194  203  453 
 3120 2310 3012 1023
  21   19    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.116666666667   0.608047878232

 432  108  396  436 
 3120 1023 1302 1302
   1   32    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.402015126104

 233  238  396  433 
 3201 3012 2310 0132
  18   32    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.527644853011

 435  497  433  430 
 0132 1302 0132 3120
  18   32    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 437  108  431  432 
 3012 3201 0132 0132
  18   32    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.814814814815   0.982703641587

 438  508  435  384 
 2031 3120 0132 1023
  27   32    1    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.829156197589

 432  262  385  434 
 0132 2103 1302 0132
  27   32    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.814814814815   0.982703641587

 392  398  430   54 
 2031 2031 2031 2031
   1    1    6   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   0.391964747951

 439  107  438  433 
 3120 1302 0132 1230
  32    1    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.658312395178

  22  294  434  437 
 0213 0132 1302 0132
  32    1    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.105541596785

 443  440   18  437 
 0321 3012 1230 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   1.105541596785

 439  445  441  441 
 1230 2031 0132 0321
  20    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.829156197589

 442  440  444  440 
 2103 0321 3012 0132
  20    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.663324958071

 493  443  441  107 
 3012 1302 2103 2031
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.370000000000   0.364828726939

 439  325  138  442 
 0321 2310 3120 2031
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   3.316624790355

 445  441  445  492 
 1302 1230 0132 0132
   1    1    1   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 440  444  258  444 
 1302 2031 1230 0132
   1    1   20    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 192  138   84  182 
 1230 1302 0321 0321
   1    1    1    7 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.055289706022

 184  216  448  103 
 3120 2103 0132 0132
  17   30    1    1 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 352  244  105  447 
 3012 1302 2103 0132
  17   30    1    1 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.120289855072   0.437409936119

 451  249  450   35 
 3120 0321 0132 0321
   8    1    1    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.552770798393

 452  247   35  449 
 2103 3012 0132 0132
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 258  260  452  449 
 0213 2310 0132 3120
   1    1    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   1.105541596785

 420  314  450  451 
 3120 2103 2103 0132
   1    1   25    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.266666666667   0.442216638714

 469  119  458  429 
 3120 1230 2031 1023
  19   21    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.239130434783   0.648904850287

 456  460  455  457 
 3120 2031 0132 1023
  10   27    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.967741935484   0.486308620287

 341  461  317  454 
 3012 0213 1023 0132
  10   27    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.544444444444   0.626473571512

 178  186  342  454 
 3012 2031 1023 3120
   1   27    1   30 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   0.753778361444

 462    5  149  454 
 2103 0132 3012 1023
  27   10    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.763888888889   0.506706565193

 462  468  460  453 
 3120 2031 0213 1302
  21   10   19    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533333333333   0.884433277428

 461   57  460  175 
 3120 1230 0132 1230
  21    1    1   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   1.105541596785

 454  458  176  459 
 1302 0213 1023 0132
  21    1   10    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.191397849462   0.370891374405

 170  326  455  459 
 2031 2103 0213 3120
  10    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.197530864198   0.941757656521

 316  139  457  458 
 2103 2103 2103 3120
   1   10   19    1 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.733333333333   1.768866554856

 411  367  464  388 
 1230 0132 2310 2103
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.755555555556   1.621461008618

 466  463  465  361 
 3120 3201 0132 3012
   1   34    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.921284663988

 467  468  176  464 
 2103 1302 3201 0132
   1   34    1   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.331662479036

 389  391  467  464 
 2310 3012 0132 3120
   1   34    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.658312395178

  58   56  465  466 
 3201 2031 2103 0132
   1   34   13   21 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 458  204  410  465 
 1302 3120 3012 2031
   1    1   21   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.994987437107

 202  254   56  453 
 1023 2103 0132 3120
  10   21    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.526086956522   0.100940754489

 471   36  189  365 
 3120 3120 1302 0213
   1    1   11    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.994987437107

 472  279   12  470 
 2031 0132 1302 3120
   1    1   11    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

 485  284  471  475 
 1302 1302 1302 2031
   1    1    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   1.105541596785

 335  475  474  135 
 1023 0321 0132 2103
   1   10    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.804030252207

 485  476  254  473 
 2103 3012 1230 0132
   1   10    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   2.321637353249

  62  472  477  473 
 1023 1302 2103 0321
   1    1    1    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.552770798393

 474  477  477  477 
 1230 0213 0132 0321
   3    1    1    1 
  0 -1  0  1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 475  476  476  476 
 2103 0321 0213 0132
   3    1    1    1 
  0 -1  1  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 301  483  480  481 
 0321 1023 2103 3120
  10    1    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185185185185   0.982703641587

 482  253  480  147 
 0132 2031 0132 2031
  34    1    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 478  250   58  479 
 2103 2310 2310 0132
  34    1   10   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.753778361444

 478  486  482  206 
 3120 0321 0132 0213
  11    1    1   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 479  484  366  481 
 0132 3012 1023 0132
  11    1   10    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.552770798393

 478  293  291  118 
 1023 3201 2031 2031
   1   10    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.790322580645   0.909397119936

 482  206  485  336 
 1230 1230 0132 2031
   1   10    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.055289706022

 486  472  474  484 
 2103 2031 2103 0132
   1   10   11    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.105541596785

 119  284  485  481 
 1023 2103 2103 0321
  11   10    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.305555555556   0.460642331994

 489  141  488  117 
 3120 2031 0132 1230
  19    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   2.211083193570

  65  412  120  487 
 1302 1230 1302 0132
  19    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.047200000000   0.734964053543

 155  155   66  487 
 3201 2031 0213 3120
   1    1    1   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.658312395178

 259  152  492   72 
 2031 3120 2103 1023
  27    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.266666666667   1.768866554856

  73  153  492  502 
 2031 2031 0132 1230
   1    1    0   27 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.814814814815   0.982703641587

 490  493  444  491 
 2103 0132 0132 0132
   1    1   27    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.351763235341

 495  492  494  442 
 3120 0132 0132 1230
   1    1    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.508385744235   1.025581041043

 496  265  234  493 
 2103 0132 0213 0132
   1    1   27    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700378071834   0.786836316048

  37  317  496  493 
 3120 0132 0132 3120
  27    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.531446540881   0.990815582024

  15  503  494  495 
 1302 0132 2103 0132
  27    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.580154781647   1.133959332689

 376    8  378  432 
 3201 1023 1023 2031
   1   18    1    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.658312395178

 500   13  499   15 
 3120 2310 0132 3012
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.643970467596   0.835277941459

 247  501  412  498 
 3012 1023 0213 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876344086022   0.849419056767

  10  414  248  498 
 2310 1302 1023 3120
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   1.105541596785

 499  314   65  160 
 1023 1023 1230 3201
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.561580530489   0.612083694561

 491   76   26   35 
 3012 0132 3012 1230
   1    1    1    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.552770798393

 369  496  505  360 
 1023 0132 0132 0213
  27   31    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.050000000000   1.160818676624

 506  510  361   73 
 0321 0321 0132 2031
  34    1    0   31 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785

 510   75  506  503 
 0132 1023 0132 0132
  27   31    1    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.105541596785

 504   76  513  505 
 0321 1023 0321 0132
  27   31    0    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 510  360  513  508 
 2031 0132 0213 3120
  27   34    1   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.921284663988

 507  434  509   23 
 3120 3120 0132 1023
   1   34    1   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.829156197589

 512  261  278  508 
 1302 0132 0213 0132
   1   34   27    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.770370370370   0.687892549111

 505  177  507  504 
 0132 1230 1302 0321
  34   31    0    1 
  0  1  0 -1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.368513865595

 364  361  513  514 
 2103 0132 2103 3120
  34    1    1   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 115  509  513  209 
 1023 2031 0132 1023
  27    1    1   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.688405797101   0.745038902181

 511  507  506  512 
 2103 0213 0321 0132
  27    1   34   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.737027731190

 511  516  116  117 
 3120 0321 3012 0321
  29    1    1   34 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 516  183  179  114 
 2103 2103 3120 2031
   1   34   29    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.663324958071

 176  186  515  514 
 1230 0132 2103 0321
  29   34    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.105541596785



==> anc/LinkComplementCertificates/pSL_2.5_plus_0.5_sqrt_minus_3.tri <==
% Triangulation
unnamed link
geometric_solution  28.41836498
oriented_manifold
CS_unknown

8 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

31
   3   27    7   15 
 0132 2310 2310 0321
   2    1    3    7 
  0 -1  0  1  0  0  1 -1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  0  0  0  0  0  0  0  0  1  2 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3   26    2   20 
 3120 2031 3201 1230
   0    1    7    5 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1    8   28   12 
 2310 2103 1230 1230
   2    5    1    0 
  0  0  1 -1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0    9    4    1 
 0132 1302 2103 3120
   5    1    7    3 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3   30    6   16 
 2103 2103 1230 2031
   4    1    5    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6   23   27   26 
 2310 3012 0321 3201
   7    0    4    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   15    5    4 
 2103 2031 3201 3012
   3    4    1    0 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8    0   20   29 
 3120 3201 3012 0213
   7    4    2    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -3  0  0  0 -1  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22    2    6    7 
 2103 2103 2103 3120
   1    4    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   23   10    3 
 1230 3120 0213 2031
   7    5    3    0 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -2 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.288675134595

  12    9   11   29 
 3120 0213 0132 0132
   7    2    5    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.577350269190

  13   18   27   10 
 1302 3201 0213 0132
   7    2    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.866025403784

   2   16   14   10 
 3012 1230 0213 3120
   0    2    5    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.577350269190

  22   11   14   24 
 1230 2031 0132 0132
   0    0    0    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.433012701892

  15   12   19   13 
 2103 0213 2103 0132
   0    0    2    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.577350269190

   6    0   14   21 
 1302 0321 2103 0321
   2    0    3    1 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -1 -1 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.866025403784

  26    4   12   19 
 3201 1302 3012 3201
   1    0    4    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.866025403784

  19   22   18   25 
 3120 2031 0132 0132
   0    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.433012701892

  20   23   11   17 
 2103 0213 2310 0132
   0    0    4    7 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  3 -3  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.577350269190

  14   16   20   17 
 2103 2310 0132 3120
   4    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.071428571429   0.371153744479

   1    7   18   19 
 3012 1230 2103 0132
   4    0    1    7 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  1  0 -1  0  3 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.866025403784

  23   15   22   30 
 3120 0321 0132 1230
   2    4    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.577350269190

  17   13    8   21 
 1302 3012 2103 0132
   2    4    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.866025403784

   5    9   18   21 
 1230 3120 0213 3120
   0    4    3    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -3  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.577350269190

  25   25   13   25 
 1023 0321 0132 3120
   0    0    6    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24   24   17   24 
 3120 1023 0132 0321
   0    0    6    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1    5   29   16 
 1302 2310 2310 2310
   4    5    0    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   11    5    0 
 2310 0213 0321 3201
   7    3    2    0 
  0 -1  0  1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30    9   27    2 
 2103 3012 3201 3012
   0    2    5    3 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30   26   10    7 
 3120 3201 0132 0213
   7    2    4    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21    4   28   29 
 3012 2103 2103 3120
   5    2    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_2.5_plus_0.5_sqrt_minus_7.tri <==
% Triangulation
pSL_2.5_plus_0.5_sqrt_minus_7_(192)
geometric_solution  170.67166614
oriented_manifold
CS_unknown

24 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

194
   2    2    2   66 
 1023 0213 2103 3201
   0    0    0   22 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  66   46    2  158 
 0213 2310 0132 0321
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

   0    0    0    1 
 2103 1023 0213 0132
   0    0    0   22 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   5    7    4  151 
 3120 3120 0132 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  81  109  174    3 
 1302 2103 2310 0132
   0    0    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  29   31   82    3 
 3012 3012 0213 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

   8    8    8  108 
 1023 0213 2103 2031
   0    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 128    3    8  129 
 0132 3120 0132 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   6    6    6    7 
 2103 1023 0213 0132
   0    0    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 165   11   63   10 
 3120 3012 3012 2310
   7    0    1    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   9   19   11  165 
 3201 3012 0132 1230
   0    1    7    0 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

   9   15  165   10 
 1230 3120 0213 0132
   0    1    0    7 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 153  181   13   16 
 2031 0132 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.157516198591

  14   14   14   12 
 2103 1023 0213 0132
   0    0    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  13   13   13  152 
 1023 0213 2103 1023
   0    0    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 180   11   16   72 
 3120 3120 0132 0321
   7    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

  12  161  166   15 
 3201 2310 0213 0132
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

  18  148   19  144 
 2103 0321 0132 3012
  10    7    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   0.541176404536

 105  156   17  161 
 3012 1023 2103 3201
   0    7    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   1.803921348453

  10  150   24   17 
 1230 3201 2103 0132
  10    7    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 131   24  150  144 
 1302 2310 3012 3201
  10    0    7    0 
  0 -1  0  1  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  23   22   22   22 
 3120 0213 0132 0321
   2    0    0    0 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 162   21   21   21 
 1302 0321 0213 0132
   2    0    0    0 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 129   53  163   21 
 2031 0132 0213 3120
   0    0    0    7 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  19  148  100   20 
 2103 2103 0213 3201
   0    7   10    0 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  62   89   26  190 
 1230 0132 0132 3012
   0    0    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  98  179  171   25 
 3120 3201 2103 0132
   0    0   21    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 138   67   28  184 
 1230 0321 0132 2310
   0    0   19    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.496078370825

 154   71  185   27 
 3012 3012 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.220479275922

  32   32   32    5 
 2103 1023 0213 1230
   0    0    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  32  156   31   71 
 3120 2103 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   5  102   69   30 
 1230 1023 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  29   29   29   30 
 1023 0213 2103 3120
   0    0    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  69  106   75   80 
 3012 0132 2310 0132
   7   14    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  39   39   36   39 
 3120 1023 3120 0321
   0    0    4    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  37   62   36   61 
 3120 1302 0132 1023
   0    0   21    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  38  169   34   35 
 2103 0321 3120 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  93   92   38   35 
 2310 3012 0132 3120
   0    0   21    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  64   66   36   37 
 2031 3201 2103 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  34   34   61   34 
 1023 0321 1023 3120
   0    0    4    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  43  141   49   41 
 3120 2103 3201 3120
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

  40  121   42  110 
 3120 1302 0132 2103
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   0.661437827766

  49  123  111   41 
 1230 2103 0132 0132
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

 179  176  127   40 
 3012 2310 0213 3120
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  51  172   45   55 
 0132 2103 0132 2310
  12    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

  50  170  172   44 
 1302 0132 2031 0132
  12    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.515406099558

  48   65   54    1 
 2310 0132 3201 3201
   0    0    0   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

  49   60   48  126 
 3120 0132 0132 2031
  15    0   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

  50   51   46   47 
 2103 0321 3201 0132
  15    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

  40   42   50   47 
 2310 3012 0132 3120
   0    0   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.369565217391   0.747712327040

 140   45   48   49 
 1230 2031 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.637815048203

  44   57   52   48 
 0132 1023 1230 0321
  15    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

  54   56   53   51 
 3120 1023 0132 3012
   0   15    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

  79   23  175   52 
 1302 0132 3012 0132
   0   15    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

  46  169   80   52 
 2310 3012 0213 3120
   7   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  44  168   56  170 
 3201 1023 0132 2103
   0    0   12    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.157516198591

  52  112  100   55 
 1023 2310 0132 0132
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

  51  173  175   58 
 1023 2031 1023 3120
  19   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.133893419028

  57  183   59   64 
 3120 2031 0132 3201
   0   15    0   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 174   67   78   58 
 3012 1023 3012 0132
   0   15   19    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.300653558076

  61   47   81   64 
 0132 0132 2031 2103
  15    0    0   21 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  60  111   39   35 
 0132 3012 1023 1023
   0    0   21    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 102   25   82   35 
 1302 3012 1023 2031
  21    0    0    0 
  0  2 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  74    9  105  171 
 1023 1230 2310 2031
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  65   58   38   60 
 3120 2310 1302 2103
   0    0   15    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 126   46   66   64 
 3120 0132 0132 3120
   0    0   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

   1    0   38   65 
 0213 2310 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  59  173   68   27 
 1023 3120 2103 0321
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

  67  114   78   70 
 2103 0213 1302 0132
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.671875000000   0.702777692002

  31  130   70   33 
 2031 2103 0132 1230
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

  71   87   68   69 
 2103 0132 0132 0132
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   1.262744943917

  28   83   70   30 
 1230 3120 2103 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  77   15   73   74 
 0132 0321 0132 3120
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   1.157516198591

  86  113   75   72 
 1230 2310 2103 0132
   7    0    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.010869565217   0.833986826314

  72   63   75  117 
 3120 1023 0132 2310
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  73   33  114   74 
 2103 3201 2310 0132
   0    0    7   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  90  186   77  117 
 0321 0132 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.344827586207   0.821095234468

  72  180  119   76 
 0132 3012 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.152173913043   1.092810324135

  68   59   80   84 
 2031 1230 2103 0321
  15   14    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.492187500000   0.723447624119

  85   53   80  130 
 1230 2031 0132 1230
   7   14    0   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

  78   54   33   79 
 2103 0213 0132 0132
   7   14   15    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  85    4   82   60 
 2103 2031 0132 1302
   0   21   15    0 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  83    5   62   81 
 0132 0213 1023 0132
   0   21    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  82   71   87   89 
 0132 3120 2103 1230
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  86   78   85  109 
 3120 0321 0132 3120
  15   21    0   14 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  87   79   81   84 
 2103 3012 2103 0132
  15   21   14    0 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

  90   73   87   84 
 2031 3012 0132 3120
  14   21    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.563398501993

  83   70   85   86 
 2103 0132 2103 0132
  14   21    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.881917103688

  90   93   89  188 
 3120 2031 0132 2103
   0    0    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   0.661437827766

  83   25  185   88 
 3012 0132 3120 0132
   0    0   21    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  76  107   86   88 
 0321 1230 1302 3120
  21    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.909477013178

  93  153   92  179 
 3120 2031 0132 2031
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

  37   97   98   91 
 1230 3012 3201 0132
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

  88  183   37   91 
 1302 2103 3201 3120
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

  96  155   95  161 
 3120 1230 0132 0132
   0    0    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.330718913883

  97  137  152   94 
 2103 3201 2103 0132
   0    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.964285714286   0.283473354757

 158  137   97   94 
 2310 0321 0132 3120
  23    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.421875000000   0.620097963531

  92   99   95   96 
 1230 3012 2103 0132
  23    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

  92  110   99   26 
 2310 0213 0132 3120
   0    0   21    0 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  97  155  154   98 
 1230 3120 0213 0132
   0    0    0   23 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.220479275922

 101   24  125   56 
 0132 0213 0213 0132
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.755928946018

 100  165  163  177 
 0132 0213 1023 1023
   0    0    0    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  31   62  104  105 
 1023 2031 2103 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 106  104  104  104 
 0132 0213 0132 0321
   3    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 102  103  103  103 
 2103 0321 0213 0132
   3    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 102   63  106   18 
 3120 3201 0132 1230
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 103   33  169  105 
 0132 0132 3012 0132
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 111  136   90  108 
 2103 3201 3012 3120
   0   21    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 107    6  109  128 
 3120 1302 0132 1023
   0   21    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  84    4  126  108 
 3120 2103 1302 0132
   0   21    0   15 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 128  151   98   41 
 1023 1023 0213 2103
   0   21    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  61  167  107   42 
 1230 1230 2103 0132
   0   21    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 116  131  135   56 
 1230 0321 3012 3201
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 115  130  114   73 
 3120 2310 0132 3201
  14    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 116   75   68  113 
 2103 3201 0213 0132
  14    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 166  133  116  113 
 3201 1230 0132 3120
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 168  112  114  115 
 2031 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

  74  131  118   76 
 3201 3012 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 119  119  119  117 
 1023 0213 2103 0132
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 118  118  118   77 
 2103 1023 0213 3012
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 121  121  122  121 
 0132 1230 2310 2031
   0    0   17    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 120  120  120   41 
 0132 1302 3012 2031
   0    0    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 141  120  123  145 
 3120 3201 0132 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.330718913883

 124   42  125  122 
 2103 2103 0321 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.695652173913   0.460130662794

 193  192  123  142 
 2310 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 192  100  123  170 
 2031 0213 0321 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.897665623397

 109   47  127   65 
 2031 1302 0132 3120
   0    0   15   21 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 128   43  162  126 
 2103 0213 1230 0132
   0    0   21    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   7  110  127  108 
 0132 1023 2103 1023
  21    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 130    7   23  136 
 2103 1302 1302 3201
   0    7    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  79   69  129  113 
 3012 2103 2103 3201
   0    7   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 117   20  136  112 
 1230 2031 2103 0321
   7    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 134  134  133  134 
 3120 1023 0132 0321
   0    0   13    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 135  167  115  132 
 2103 1302 3012 0132
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 132  132  135  132 
 1023 0321 0132 3120
   0    0   13    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 136  112  133  134 
 3012 1230 2103 0132
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 131  129  107  135 
 2103 2310 2310 1230
   0    0    7    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 138  154   95   96 
 3120 3201 2310 0321
  23    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 157   27  139  137 
 3012 3012 2103 3120
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 138  181  143  152 
 2103 0321 1023 0321
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 143   50  173  157 
 1302 3012 1230 3201
   0   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 143   40  142  122 
 3120 2103 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 153  177  124  141 
 1023 0132 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 147  140  139  141 
 1230 2031 1023 3120
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 149   20   17  164 
 2310 2310 1230 3201
   7    0    0   10 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.291666666667   0.330718913883

 151  122  147  148 
 3012 1302 2103 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 149  182  147  159 
 0132 1230 0132 2310
  19    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 145  143  174  146 
 2103 3012 1302 0132
  19    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 145   24  149   17 
 3120 2103 0132 0321
  10    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 146  150  144  148 
 0132 3012 3201 0132
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

 149   20   19  180 
 1230 1230 2310 2031
   0    0    0   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 110    3  156  145 
 1023 1302 3120 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

  95  139  153   14 
 2103 0321 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

  91  142   12  152 
 1302 1023 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 155   99  137   28 
 3120 0213 2310 1230
   0    0    0   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 156   99   94  154 
 3201 3120 3012 3120
  23    0    0    0 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

  18   30  151  155 
 1023 2103 3120 2310
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.708333333333   0.330718913883

 159  140  158  138 
 3120 2310 0132 1230
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 160    1   96  157 
 2103 0321 3201 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 146  175  160  157 
 3201 3012 0132 3120
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.984313483298

 164  162  158  159 
 3201 2031 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

 164   18   94   16 
 0132 2310 0132 3201
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.881917103688

 160   22  163  127 
 1302 2031 0132 3012
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 164   23  101  162 
 2103 0213 1023 0132
   0    0    0    7 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 161  144  163  160 
 0132 2310 2103 2310
   0    0    0    7 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   0.744117556237

  10   11  101    9 
 3012 0213 0213 3120
   0    0    1    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 192   16  167  115 
 1302 0213 2103 2310
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 166  169  111  133 
 2103 1230 3012 2031
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  55  170  116  172 
 1023 3201 1302 3120
   0    0   12    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

  54  106  167   36 
 1230 1230 3012 0321
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 125   45  168   55 
 3201 0132 2310 2103
  12    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488636363636   0.511111048728

  26   63  185  189 
 2103 1302 3012 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 168   44  173   45 
 3120 2103 1023 1302
   0    0   12    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215909090909   0.450980337113

  57   67  172  140 
 1302 3120 1023 3012
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 147    4  175   59 
 2031 3201 0132 1230
  15   19    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 159   53   57  174 
 1230 1230 1023 0132
  15   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.440958551844

 178  178  178   43 
 1023 0213 2103 3201
   0    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 179  142  178  101 
 0132 0132 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 176  176  176  177 
 2103 1023 0213 0132
   0    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 177   91   26   43 
 0132 1302 2310 1230
  21    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  77  150  182   15 
 1230 1302 0213 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.535714285714   0.094491118252

 183   12  182  139 
 3120 0132 0132 0321
   0   19    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 184  180  146  181 
 2103 0213 3012 0132
   0   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.803174505145

  58   93  184  181 
 1302 2103 0132 3120
   0   19    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

  27  186  182  183 
 3201 2310 2103 0132
   0   19    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.327586206897   0.410547617234

 186  171   89   28 
 2103 1230 3120 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 187   76  185  184 
 3120 0132 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   5.291502622129

 188  188  188  186 
 1023 0213 2103 3120
   0    0    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 187  187  187   88 
 2103 1023 0213 2103
   0    0    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 190  190  190  171 
 1302 3012 0132 0213
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 189  189   25  189 
 1230 2031 1230 0132
   0    0   11    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 193  193  192  193 
 3120 1023 0132 0321
   0    0   18    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 124  166  125  191 
 1230 2031 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 191  191  124  191 
 1023 0321 3201 3120
   0    0   18    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_1.tri <==
% Triangulation
unnamed link
geometric_solution  14.65544951
oriented_manifold
CS_unknown

6 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

16
   5    6    1   13 
 3012 0213 0213 0132
   1    3    2    5 
  0  0  0  0  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3    0    2   12 
 3120 0213 0132 2031
   1    2    3    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   4   10    6    1 
 2103 2310 0132 0132
   1    2    5    0 
  0 -1  1  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   5    9    4    1 
 2103 1230 0132 3120
   5    2    3    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  11    7    2    3 
 3201 0132 2103 0132
   5    2    4    0 
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   7    8    3    0 
 2103 0132 2103 1230
   3    2    5    4 
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   7   15    0    2 
 3120 0132 0213 0132
   1    2    0    5 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  14    4    5    6 
 0132 0132 2103 3120
   5    2    0    4 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  14    5   13    9 
 3120 0132 1302 3201
   3    2    4    5 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  12    8    3   11 
 2103 2310 3012 0321
   4    5    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  12   15   11    2 
 3120 3201 1302 3201
   0    5    1    2 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  10    9   14    4 
 2031 0321 2310 2310
   4    0    2    5 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  13    1    9   10 
 3201 1302 2103 3120
   2    5    1    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8   15    0   12 
 2031 0321 0132 2310
   1    3    5    2 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   11   15    8 
 0132 3201 2103 3120
   5    2    4    0 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  14    6   10   13 
 2103 0132 2310 0321
   1    2    5    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_15_and_0.5_plus_0.5_sqrt_minus_15.tri <==
% Triangulation
unnamed link
geometric_solution  18.83168337
oriented_manifold
CS_unknown

6 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

22
   6   21    3   12 
 1302 2103 3201 3012
   5    2    4    1 
  0  0 -1  1 -1  0  1  0  1 -1  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

   3   11    2   18 
 3120 1302 0132 1302
   4    1    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   4   15   16    1 
 2103 0213 3012 0132
   4    1    0    3 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -2  0  2  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

   0    9    4    1 
 2310 1230 0132 3120
   0    1    2    5 
  0  0  0  0 -1  0  1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

  13   10    2    3 
 1230 1230 2103 0132
   0    1    5    3 
  0  0  0  0  1  0  0 -1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   7   15    6   16 
 3120 0132 0132 3120
   4    0    3    1 
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

   8    0   20    5 
 2103 2031 2310 0132
   4    0    1    2 
  0 -1  1  0  0  0  0  0  0  2  0 -2  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   9   21    8    5 
 3120 3012 0132 3120
   1    0    3    5 
  0 -1  0  1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  10   18    6    7 
 0132 3120 2103 0132
   1    0    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

  20   12    3    7 
 2310 3120 3012 3120
   5    0    3    2 
  0  0  0  0 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  2  0 -1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

   8   19    4   11 
 0132 1302 3012 3201
   3    0    2    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  17   10   12    1 
 0213 2310 0132 2031
   2    4    0    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  13    9    0   11 
 2103 3120 1230 0132
   2    4    3    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  18    4   12   17 
 0132 3012 2103 3201
   3    4    1    5 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  16   21   15   20 
 3120 0213 0132 2310
   4    0    3    1 
  0  1  0 -1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  2 -2  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

  17    5    2   14 
 2103 0132 0213 0132
   4    0    1    3 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  2 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

   5    2   17   14 
 3120 1230 0132 3120
   1    0    3    4 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  11   13   15   16 
 0213 2310 2103 0132
   1    0    4    3 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

  13    8    1   19 
 0132 3120 2031 0321
   2    4    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  21   18   20   10 
 3120 0321 0132 2031
   2    3    5    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

  14    6    9   19 
 3201 3201 3201 0132
   2    3    4    0 
  0  1 -1  0 -1  0  0  1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0  0 -2 -1  1  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   7    0   14   19 
 1230 2103 0213 3120
   4    3    5    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_2.tri <==
% Triangulation
unnamed link
geometric_solution  48.18436816
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

53
   1   44   34    2 
 0132 0321 2310 1023
   0    3    2   11 
  0  1 -1  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

   0   51   30   33 
 0132 0213 3012 3201
   0    3   11    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   3   30    6    0 
 3120 0321 2310 1023
   3    0    2    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   4   19   32    2 
 0132 3120 1023 3120
   7    0    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

   3    5   47   41 
 0132 0132 3012 3012
   1    0    6    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  31    4   41   38 
 1023 0132 3012 3201
   1    0    2    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   7    2   25   21 
 0132 3201 3012 1230
   7    0    3    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

   6   30   12   28 
 0132 1230 2103 2031
   7    0    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  11   37    9   39 
 2031 2031 0132 1023
   6    6    9    0 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  16   16   40    8 
 0132 1302 1302 0132
   6    6    0    5 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  12   22   11   15 
 3120 0321 0132 3120
   6    0    7   11 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  13   23    8   10 
 0132 3012 1302 0132
   6    0   11    9 
  0  0 -1  1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

   7   21   14   10 
 2103 0213 2103 3120
  11    0    7    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  11   36   14   52 
 0132 0132 0132 0321
   8    0    9   11 
  0  0  1 -1 -1  0  0  1 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  12   33   35   13 
 2103 1302 0132 0132
   8    0   11    3 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  10   20   16   26 
 3120 3012 0321 1023
   0    0    7    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

   9   29   15    9 
 0132 2031 0321 2031
   0    6    5    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  19   24   18   43 
 3120 0132 2103 2031
  10   11    2    6 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  17   42   37   23 
 2103 1230 3012 2103
   9   11   10    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  22    3   20   17 
 0132 3120 2031 3120
   6   11    2    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  15   37   21   19 
 1230 0321 0132 1302
  11    7    6    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

   6   35   12   20 
 3012 3012 0213 0132
  11    7    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  19   31   24   10 
 0132 3012 2103 0321
   6   11    7    2 
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  11   48   24   18 
 1230 2310 0132 2103
  10   11    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  22   17   50   23 
 2103 0132 1230 0132
  10   11    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  27    6   26   28 
 3120 1230 1302 0132
   0    4    0    7 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.942809041582

  25   28   27   15 
 2031 0321 3201 1023
   0    0    7    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  26   32   28   25 
 2310 1302 2103 3120
   7    4    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  27    7   25   26 
 2103 1302 0132 0321
   0    4    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

  16   40   40   32 
 1302 1302 3012 3201
   6    0    0    5 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  31    1    7    2 
 3120 1230 3012 0321
   3    7    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  22    5   32   30 
 1230 1023 2103 3120
   0    7    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  31   29    3   27 
 2103 2310 1023 2031
   0    7    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

  34    1   52   14 
 0132 2310 1023 2031
  11    8    3    0 
  0 -1  0  1  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  33    0   35   45 
 0132 3201 3012 1023
  11    8    0    3 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  21   34   36   14 
 1230 1230 0132 0132
   8    0    3   11 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  37   13   45   35 
 2103 0132 0213 0132
   8    0   11    9 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

   8   18   36   20 
 1302 1230 2103 0321
  11    0    6    9 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  47    5   49   51 
 2103 2310 3012 3201
   2    9    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  42   48   41    8 
 3012 0213 2103 1023
   6    6    9    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

   9   29   41   29 
 2031 1230 0132 2031
   0    6    5    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  39    5    4   40 
 2103 1230 1230 0132
   0    6    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

  46   48   18   39 
 0132 0132 3012 1230
   6    9    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  46   17   44   50 
 3120 1302 1302 2310
  11    9   10    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  43   47   45    0 
 2031 0321 2103 0321
   0   11    2    9 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   2.828427124746

  44   36   52   34 
 2103 0213 0132 1023
   8   11    0    9 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  42   49   47   43 
 0132 3012 2103 3120
   2    9   10    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  46    4   38   44 
 2103 1230 2103 0321
   0    9    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  49   42   39   23 
 3012 0132 0213 3201
   6    9   10    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  46   38   50   48 
 1230 1230 3120 1230
   9   10    1    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  43   51   49   24 
 3201 3012 3120 3012
   2   10   11    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  50   38    1   52 
 1230 2310 0213 3120
   0   11    9    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.353553390593

  51   13   33   45 
 3120 0321 1023 0132
   8   11    9    0 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_23_and_0.5_plus_0.5_sqrt_minus_23.tri <==
% Triangulation
unnamed link
geometric_solution  38.69515322
oriented_manifold
CS_unknown

9 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

42
   2   30    1   34 
 3120 2103 0132 1230
   3    0    4    3 
  0 -1  1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -1 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   3    4   35    0 
 2103 0213 1023 0132
   3    0    3    1 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  17   16    3    0 
 2310 3012 0132 3120
   3    0    4    2 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.166666666667   0.799305253885

  19    8    1    2 
 2031 2310 2103 0132
   3    0    2    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

   5    5    1   31 
 0321 3120 0213 2031
   3    3    7    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

   4    4    7   32 
 0321 3120 0213 1023
   1    1    7    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  11   35    7   29 
 2031 2103 0132 0321
   1    4    0    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   8    5   30    6 
 1302 0213 1023 0132
   1    4    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  10    7    9    3 
 3120 2031 0132 3201
   1    2    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  23   11   12    8 
 3012 1302 1230 0132
   1    2    4    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.532870169257

  13   37   24    8 
 2310 0132 1023 3120
   4    2    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  27   17    6    9 
 3012 1023 1302 2031
   4    1    5    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  21   38   28    9 
 0213 2103 1023 3012
   5    1    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  40   40   10   14 
 2031 0132 3201 3120
   3    3    8    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  13   41   37   41 
 3120 1023 1302 0321
   2    3    8    3 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -2  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  17   23   16   36 
 3120 3120 0132 1230
   2    4    5    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   2   40   37   15 
 1230 2310 1023 0132
   2    4    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  11   38    2   15 
 1023 0321 3201 3120
   2    4    5    0 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  21   21   19   20 
 3201 2103 2103 3120
   1    1    6    2 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  2  0 -1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  18   39    3   27 
 2103 1230 1302 2031
   0    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

  18   22   28   22 
 3120 2031 3012 0132
   2    1    6    1 
  0  0 -1  1 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  1  0  0 -1 -1  2  0 -1 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  12   18   22   18 
 0213 2103 3012 2310
   6    2    1    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  2  0 -2 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  20   21   20   39 
 1302 1230 0132 0321
   2    1    2    6 
  0  0 -1  1  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  1 -1  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  25   15   24    9 
 3120 3120 0132 1230
   2    4    5    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

  26   41   10   23 
 2103 0213 1023 0132
   2    4    2    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  29   28   26   23 
 2310 3012 0132 3120
   2    4    5    1 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  1  0 -1  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.166666666667   0.799305253885

  30   33   24   25 
 3012 0321 2103 0132
   2    4    1    3 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2 -1  0  0  1  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  29   19   28   11 
 3120 1302 0132 1230
   1    5    0    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

  25   20   12   27 
 1230 1230 1023 0132
   1    5    1    2 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -2  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  36    6   25   27 
 1302 0321 3201 3120
   1    5    0    4 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  31    0    7   26 
 3120 2103 1023 1230
   4    1    3    3 
  0  0  0  0 -1  0  0  1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  2  0  0 -2  2 -2  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  32    4   32   30 
 0132 1302 3012 3120
   3    1    3    7 
  0  0  1 -1  0  0 -1  1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0  2 -2  2  0  0 -2  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  31   31   35    5 
 0132 1230 3201 1023
   1    1    7    3 
  0  1 -1  0  0  0 -1  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0  1 -1 -2  1  0  1 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  35   39   34   26 
 3120 2031 0132 0321
   2    3    1    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

   0   36   37   33 
 3012 1302 1230 0132
   2    3    0    4 
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.532870169257

  32    6    1   33 
 2310 2103 1023 3120
   0    3    1    1 
  0 -1  1  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  15   29   38   34 
 3012 2031 1302 2031
   0    2    4    5 
  0  1  0 -1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  14   10   16   34 
 2031 0132 1023 3012
   4    2    3    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  36   12   39   17 
 2031 2103 0132 0321
   2    0    5    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

  33   22   19   38 
 1302 0321 3012 0132
   2    0    2    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  41   13   13   16 
 3012 0132 1302 3201
   3    2    2    8 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -2  1 -2  2  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  14   14   24   40 
 1023 0321 0213 1230
   2    2    8    3 
  0 -1  0  1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -2  2  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_3.tri <==
% Triangulation
unnamed link
geometric_solution  10.14941606
oriented_manifold
CS_unknown

5 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

10
   1    2    9    5 
 2310 2310 0321 3012
   4    2    1    0 
  0  0  1 -1  0  0 -1  1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6    8    0    4 
 2103 2031 3201 0213
   0    1    3    2 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6    8    3    0 
 3120 2103 3201 3201
   0    1    4    3 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2    7    9    5 
 2310 1023 3201 0213
   2    3    1    0 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5    7    9    1 
 0213 3120 1230 0213
   0    3    1    4 
  0  0 -1  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4    8    0    3 
 0213 1230 1230 0213
   2    1    3    4 
  0  0 -1  1  0  0  1 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    9    1    2 
 3201 2103 2103 3120
   3    1    4    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3    4    8    6 
 1023 3120 0132 2310
   4    2    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1    2    5    7 
 1302 2103 3012 0132
   4    2    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3    6    0    4 
 2310 2103 0321 3012
   4    0    3    2 
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_31_and_0.5_plus_0.5_sqrt_minus_31.tri <==
% Triangulation
pSL_2_plus_0_sqrt_minus_31_and_0.5_plus_0.5_sqrt_minus_31
degenerate_solution  -0.00094108
oriented_manifold
CS_unknown

9 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

68
   2   14    1   30 
 3120 3201 0132 2031
   1    0    1    1 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000001603347   0.000039638222

  29    3   33    0 
 3012 2031 3012 0132
   1    0    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.617331325627   0.029221140223

  66   16   30    0 
 1023 3201 1023 3120
   1    0    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999999883  -0.000000000049

   1   37   48   67 
 1302 3012 1302 3201
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.998805006815   0.002347015535

  47   53   11   34 
 0213 1230 1023 3201
   1    3    1    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999997580104  -0.000003429743

  12   54   11   42 
 2031 2310 2103 0321
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999986972808  -0.000000741775

  35    9    7   60 
 2031 2031 0132 0213
   1    1    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.692068518221   0.040461980246

   8   10   42    6 
 2103 0213 1023 0132
   1    1    4    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.615201020943  -0.078029123173

  11   65    7   34 
 3201 3012 2103 1023
   4    1    3    1 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000010338569   0.000108631834

   6   66   61   62 
 1302 0213 3012 3201
   0    4    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.018587783196   0.026749675842

  63   45    7   62 
 2310 1230 0213 0213
   1    4    3    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-275.963790745311 -5702.990580256247

   5   47    4    8 
 2103 2310 1023 2310
   3    1    1    8 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.599750858679  -0.202905208984

  43   59    5   52 
 1230 1302 1302 1023
   1    8    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000684  -0.000000000228

  14   14   37   14 
 3120 1023 2031 0321
   1    1    2    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999723096  -0.000005719253

  13   13    0   13 
 1023 0321 2310 3120
   1    1    2    1 
  0  0  1 -1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
642.814537996705 -24656.645476079539

  17   17   16   27 
 3120 1023 0132 1023
   1    1    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000014266311   0.000243260414

  19   38    2   15 
 2031 1023 2310 0132
   1    1    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.000000000000

  15   28   19   15 
 1023 3120 3012 3120
   8    1    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-1841676.351485285209 -4650114.003207526170

  31   26   19   48 
 0213 2310 0132 0321
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.001521219073  -0.003369701638

  20   17   16   18 
 2103 1230 1302 0132
   1    1    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000007788069  -0.000011966958

  21   46   19   31 
 2103 1230 2103 3201
   8    1    1    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000213   0.000000000201

  25   22   20   35 
 2310 1023 2103 3201
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000015539589   0.000023940942

  21   67   23   57 
 1023 0213 0132 1230
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000023   0.000000000008

  46   37   55   22 
 1302 1230 1023 0132
   1    1    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.001575252959   0.003337033827

  54   40   25   26 
 0321 3120 2103 3120
   7    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.248738860534   0.433193366207

  24   38   21   56 
 2103 2103 3201 0321
   8    1    7    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-35986.008321657195 18332.530491550206

  24   38   39   18 
 3120 2310 0132 3201
   8    1    1    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750443751790   0.431193848145

  28   28   57   15 
 3120 1023 3120 1023
   1    1    6    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999985675098  -0.000243252777

  27   17   50   27 
 1023 3120 3201 3120
   8    1    6    8 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
1825843.161591124721 4649104.998909134418

  31   36   30    1 
 3120 2103 0132 1230
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.598077129564  -0.198392973468

  32    0    2   29 
 2103 1302 1023 0132
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000001603347  -0.000039638222

  18   20   32   29 
 0213 2310 0132 3120
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-8607.691422492366 48063.395675906315

  49   53   30   31 
 1230 2103 2103 0132
   1    1    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.331493727679  -0.189686860472

  61    1   36   65 
 3012 1230 2103 0321
   0    4    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.991656788928  -0.000224848437

  64    4   35    8 
 0213 2310 0132 1023
   1    4    3    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
3320.155515668630 14087.871248165617

  36   21    6   34 
 2103 2310 1302 0132
   1    4    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.307931483009  -0.040461989464

  33   29   35   64 
 2103 2103 2103 3201
   1    4    0    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-118.770939889950   3.227812520038

   3   51   23   13 
 1230 0132 3012 1302
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000553092   0.000015219564

  16   25   55   26 
 1023 2103 2103 3201
   7    1    8    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999985802495   0.000000717725

  40   56   50   26 
 0132 0321 3012 0132
   8    1    7    1 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500697863572  -0.290280524229

  39   24   55   42 
 0132 3120 3012 2103
   1    1    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.494748479392   0.866720128887

  46   45   45   47 
 3012 3120 3201 2031
   3    8    8    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.384058999706   0.077577617633

  44    5    7   40 
 0132 0321 1023 2103
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.159459101080   0.080886550532

  45   12   44   51 
 3120 3012 0132 1023
   1    1    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000015076505   0.000001932196

  42   58   52   43 
 0132 1302 1302 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
3534.769208143550 5106.541639863846

  41   41   10   43 
 2310 3120 3012 3120
   1    1    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.279745112695   0.040390772869

  52   23   20   41 
 1023 2031 3012 1230
   8    8    1    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000003674451   0.000020172846

   4   41   49   11 
 0213 1302 1023 3201
   8    1    3    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000663112  -0.000001504954

   3   18   49   54 
 2031 0321 0132 2031
   1    8    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.002395864376  -0.004685985656

  50   32   47   48 
 2103 3012 1023 0132
   1    8    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
64920617.988909676671 5738448.922068173066

  28   39   49   60 
 2310 1230 2103 0321
   1    8    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.001194441717  -0.002348169665

  54   37   53   43 
 2103 0132 2103 1023
   1    1    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-13343314859.080921173096 -24824763620.972999572754

  44   46   53   12 
 2031 1023 0132 1023
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-1335338136.896767139435 1459340938.507341623306

  51   32    4   52 
 2103 2103 3012 0132
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.272532141675   1.300422580869

  24   48   51    5 
 0321 1302 2103 3201
   8    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000004024395   0.000002351760

  38   40   23   56 
 2103 1230 1023 3120
   1    1    7    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.005454407884  -1.737016876866

  55   25   57   39 
 3120 0321 0132 0321
   8    1    7    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.996863579945  -1.735948097783

  22   60   27   56 
 3012 3012 3120 0132
   8    1    1    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000023  -0.000000000008

  59   59   59   44 
 2103 1023 0213 2031
   1    1    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-8698.240994961754 -7431.948074663812

  58   58   58   12 
 1023 0213 2103 2031
   1    1    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000066449142  -0.000056784131

  57   50   67    6 
 1230 0321 2103 0213
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 86.605062361965 169.167113496351

  66    9   63   33 
 3120 1230 3012 1230
   4    1    1    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.018925198754  -0.025764527284

  64    9   63   10 
 3120 2310 0132 0213
   1    3    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
99901.621451242652 -160944.635804182763

  65   61   10   62 
 2103 1230 3201 0132
   1    3    0    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000002784051   0.000004485196

  34   36   65   62 
 0213 2310 0132 3120
   0    3    4    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-20.917463692390 -50.408614551552

   8   33   63   64 
 1230 0321 2103 0132
   0    3    1    4 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.007022656175   0.016923758949

  67    2    9   61 
 3201 1023 0213 3120
   0    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999999996  -0.000000000000

  60    3   22   66 
 2103 2310 0213 2310
   1    1    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.000000000000



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47.tri <==
% Triangulation
pSL_2_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47
geometric_solution  116.60654192
oriented_manifold
CS_unknown

15 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

146
   1   16    1    1 
 2103 1230 0132 3120
   0    4    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

   0  104    0    0 
 3120 0132 2103 0132
   0    4    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785714285714   0.489689614314

 130   92  140   76 
 2031 1302 0213 0321
   2    8    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.725000000000   0.856956825050

   5  131    4    5 
 3120 0321 0132 0321
   5    0    2    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 125   34   84    3 
 1230 0132 0213 0132
   5    0    5    2 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.602188818565   0.434806152794

 121    3  125    3 
 2031 0321 3201 3120
   5    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

  13  136   10    9 
 0132 2310 2310 3201
  14    9   13   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

   8   92  105   10 
 3120 3201 2031 1230
  12   14    9    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.856956825050

  11   75   69    7 
 1023 0132 0213 3120
   2   14    9    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.856956825050

  11    6   10   21 
 3120 2310 0132 1023
  13   12    9   14 
  0  0 -1  1  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.713913650100

   7    6   20    9 
 3012 3201 1302 0132
  13   12   14    9 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

  92    8  105    9 
 1302 1023 0213 3120
  14   12    9    0 
  0  1 -1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

  20  103   13  101 
 3201 0321 0132 1302
   0    9    2   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.376488095238   1.091599765242

   6  114   91   12 
 0132 3012 3120 0132
   0    9   13   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.472260748960   0.613300584918

  25  100   16   43 
 3012 0321 2103 0321
   2    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.405637254902   0.966176812557

  44  108   16  115 
 1230 0132 0132 3201
   0    0    3    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.729324957489

  14  103    0   15 
 2103 3120 3012 0132
   0    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.042857142857   0.097937922863

  77   45   18   82 
 1230 2031 0132 3012
  13    0    8    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.571304550033

  19   46   91   17 
 2103 0213 0213 0132
  13    0    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.855755894591   0.446901201413

  95  138   18   84 
 2103 2310 2103 1230
   9    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.091309210289   0.213195795864

  10   90  107   12 
 2031 3012 1302 2310
   2   13    9   12 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714285714286   0.489689614314

  91   90  107    9 
 3012 2310 2310 1023
  12   13    9    0 
  0 -1  0  1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.041666666667   0.285652275017

  64   53   28   68 
 3120 2310 2103 2031
   1    2    9    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.791666666667   1.428261375084

  28  121   29   26 
 2103 1023 0132 0132
   0    2    3    2 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.460317460317   0.544099571460

  28   47   27   53 
 3120 0321 2103 0321
   2    2    1    3 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.066666666667   0.914087280053

  30  104   26   14 
 0321 2031 0132 1230
   0    2    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.922619047619   0.775341889331

  27  109   23   25 
 2103 0132 0132 0132
   0    2   13    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.729508196721   1.067683913177

  24  113   26   39 
 2103 0213 2103 0321
  13    2    2    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.817567567568   1.343337725754

  22   65   23   24 
 2103 3120 2103 3120
   3    2    1    2 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.933333333333   0.914087280053

  65  121   57   23 
 2103 0132 0213 0132
   0    2    2    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.614583333333   0.499891481279

  25   69   39  112 
 0321 2031 1023 2031
  14   13    0    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.041666666667   1.999565925117

  50   42   79   38 
 0132 0213 3012 2031
   5   13    2   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

  42  123   36  100 
 3120 2103 0213 2031
   2    2    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809567198178   0.293590675370

  35   80   34   38 
 3120 2103 0132 2103
   5   14   13    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.945147679325   0.708706910168

  36    4  134   33 
 2103 0132 0213 0132
   5   14    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.519841269841   0.516894592887

  37   41   36   33 
 3120 3012 0132 3120
   2   14   13    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156250000000   1.928152856363

  38   32   34   35 
 0132 0213 2103 0132
   2   14    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.072892938497   0.374796606856

 112   40   39   35 
 3201 3012 2103 3120
   2   14   13    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.996621621622   0.532702891247

  36   31   39   33 
 0132 1302 0132 2103
  13   14    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

  37   27   30   38 
 2103 0321 1023 0132
  13   14    2    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.474238875878   0.264914053645

  37   53   41   50 
 1230 1230 0132 0132
   9   13    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.041666666667   6.570002325384

  35   43   49   40 
 1230 1302 2103 0132
   9   13    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.251028806584   0.394975985208

  70  117   31   32 
 2103 0321 0213 3120
   5    2    2   10 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.100000000000   0.685565460040

 138   14   44   41 
 1230 0321 0132 2031
   2    9    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.984362139918   0.090280225190

  46   15   47   43 
 0132 3012 0321 0132
   2    9    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.147798742138   0.754553179289

  17  118   52   60 
 1302 3120 3012 3201
  10    9   13    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   0.571304550033

  44  114   18   59 
 0132 2103 0213 0321
  13    9    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.657766990291   0.582397842267

  61   64   44   24 
 1230 0132 0321 0321
   2    3    1    9 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  50   52   49  117 
 3120 1230 0132 2310
   2   13   10    9 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   1.066435160062

  41   51   58   48 
 2103 1023 2103 0132
   2   13    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.796337632275   0.596525832252

  31   62   40   48 
 0132 3120 0132 3120
   9   13   10    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.177966101695   0.522888910200

  49  138   54   81 
 1023 1023 1230 3120
   2    2    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   2.742261840160

  70   45   48  119 
 1023 1230 3012 2031
   9    2    8   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180790960452   0.774650237333

  63   24   40   22 
 1230 0321 3012 3201
   2    9    1    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.560810810811   0.694829858149

  55   55   55   51 
 1023 0213 2103 3012
   2    2    2   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785714285714   0.489689614314

  54   54   54   58 
 2103 1023 0213 3201
   2    2    2   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

  58  138   57  132 
 3120 0213 0132 3201
   0   13    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.436880370126   2.460423296773

  59   29  127   56 
 3012 0213 1230 0132
   0   13    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.497832369942   0.440862181673

  49   55   80   56 
 2103 2310 1023 3120
   2   13    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.435794542536   1.160949535060

  61   46   60   57 
 3120 0321 0132 1230
  13    2    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.959543568465   0.846289312705

  62   45   79   59 
 0132 2310 0132 0132
  13    2    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.631178707224   1.355490643425

  65   47   63   59 
 0132 3012 2103 3120
   9    2    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.192946058091   1.237431432023

  60   50   63   66 
 0132 3120 0132 3120
   2    2   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.383085437565   0.465975831539

  61   53   68   62 
 2103 3012 0132 0132
   2    2    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.695057034221   0.286738405340

  68   47   65   22 
 0132 0132 0132 3120
   2    2    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.791666666667   1.428261375084

  61   28   29   64 
 0132 3120 2103 0132
   2    2    1    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.798941798942   0.798012704809

  62   70   67  120 
 3120 2031 0132 2031
   8    2   10    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.995626822157   0.829474244655

  68   99  116   66 
 2103 2103 1023 0132
   8    2    2    9 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.229166666667   0.142826137508

  64   22   67   63 
 0132 1302 2103 0132
   2    2    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.317460317460   0.544099571460

  30    8   71  106 
 1302 0213 0132 1302
   2    2   14    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.291666666667   0.285652275017

  66   52   42  116 
 1302 1023 2103 0213
   2    2    8   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.910714285714   0.612112017893

  98   87   85   69 
 2310 0213 3012 0132
   2    2    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.383597883598   0.199503176202

  74  139   73   78 
 3120 0213 0132 1023
   2    0    6    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.125000000000   0.856956825050

 123  133   83   72 
 2103 3201 2310 0132
   2    0    2    5 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.214285714286   0.489689614314

 139  145  122   72 
 0213 0213 0132 3120
   2    0    6    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.041666666667   0.285652275017

 128    8   76   86 
 0213 0132 0132 3012
   2    2    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

  77    2  102   75 
 2103 0321 3012 0132
   2    2    9    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

  78   17   76   83 
 2103 3012 2103 1230
   9    2    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.285435237575

 143  142   77   72 
 3012 3012 2103 1023
   0    2    6    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

 120   31   80   60 
 2031 1230 0132 0132
  13    2   10    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.426870748299   0.921082845972

  81   33   58   79 
 2103 2103 1023 0132
  13    2    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.405020773476   0.459344020902

  51   84   80  119 
 3120 0213 2103 1023
   5    2    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.029113924051   0.824414160808

 129  126   17  142 
 3012 0321 1230 3201
   0    8    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178571428571   0.734534421472

  77   73   84  128 
 3012 3201 0132 0321
   5    9    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.037037037037   0.507826266696

  19    4   81   83 
 3012 0213 0213 0132
   5    9    0    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.146172393008   0.729368919211

  86   71  133   95 
 3120 1230 0213 0321
   2    0    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.320783132530   2.508921789002

  87   89   75   85 
 3120 0132 1230 3120
   2    0    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.493975903614   0.578187737383

 102   88   71   86 
 2103 2103 0213 3120
   2    0    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.212851405622   0.137663746996

  89   87   89   89 
 2103 2103 0132 3120
   2    7    2    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

  88   86   88   88 
 3120 0132 2103 0132
   2    7    2    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

  20   92   94   21 
 1230 2031 1023 3201
   0    9   12    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.685565460040

  93   18   13   21 
 3012 0213 3120 1230
  13    9    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.163834951456   0.341118736185

  90   11    7    2 
 1302 2031 2310 2031
   9    2    0   12 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.685565460040

  96   99   94   91 
 0132 3012 0132 1230
   9    0    0    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.837053571429   1.943455656810

 141  116   90   93 
 1230 3012 1023 0132
   9    0    8    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.567226890756   0.720131785756

  96   85   19  124 
 2103 0321 2103 0321
   2    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.115153886281   2.616914582078

  93  102   95  143 
 0132 0321 2103 0321
   2    0    8    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.186038270730   0.493160128945

  99  145   98  102 
 3120 3120 0132 3120
   2    0    8    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.970803990610   0.465693673707

 100  122   71   97 
 0132 2103 3201 0132
   2    0    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.082933809199   0.098491226260

  93   67  101   97 
 1230 2103 2103 3120
   2    0    8    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.105927230047   0.480780941753

  98   32  101   14 
 0132 1302 0132 0321
   2    0    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.414285714286   3.688995094502

  99  116   12  100 
 2103 2103 2031 0132
   2    0    2    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.095021151969   0.490805080406

  97   76   87   96 
 3120 1230 2103 0321
   2    0    8    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.498043818466   0.576668912006

 109   16  104   12 
 2310 3120 0132 0321
   0   13    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.658730158730   0.272049785730

  25    1  115  103 
 1302 0132 2103 0132
   0   13    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.916666666667   0.571304550033

 107   11  106    7 
 3120 0213 0132 1302
  14    2   12    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.321428571429   0.734534421472

 110  112   69  105 
 0132 2031 2031 0132
  14    2    0    2 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388888888889   0.380869700022

  20   21  111  105 
 2031 3201 2103 3120
   0    2   12   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.713913650100

 110   15  109  139 
 3120 0132 0132 2031
   0    2    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 111   26  103  108 
 2103 0132 3201 0132
   0    2    3   13 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.214239206263

 106  113  111  108 
 0132 3012 0132 3120
   3    2    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.312500000000   1.285435237575

 107  126  109  110 
 2103 3201 2103 0132
   3    2    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 106   30  113   37 
 1302 1302 0132 2310
  13    2   14    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 110  115   27  112 
 1230 1230 0213 0132
  13    2    0    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607142857143   0.244844807157

  13   46  115  127 
 1230 2103 0132 0321
   3   13   13    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.519644032211

 104   15  113  114 
 2103 2310 3012 0132
   3   13    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.958333333333   0.285652275017

  94  101   67   70 
 1230 2103 1023 0213
   2    8    2    9 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.163690476190   1.326242705435

  48  132  118   42 
 3201 1302 1302 0321
   5   10    2   13 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.023809523810   0.326459742876

 117   45  120  129 
 2031 3120 2103 0321
   8    5   13   10 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 130   52  120   81 
 1230 1302 0132 1023
   2    5    9    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.122881355932   1.597716114500

 118   66   79  119 
 2103 1302 1302 0132
   2    5    8   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.264030612245   0.480945156916

  23   29    5  126 
 1023 0132 1302 2031
   0    0    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   3.427827300201

 124   98  123   74 
 3120 2103 0132 0132
   2    0    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.299852561740   1.664006101867

 125   32   73  122 
 2103 2103 2103 0132
   2    0    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.719686948854   1.129762304630

 144   95  125  122 
 1302 0321 0132 3120
   2    0    2    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.717973231358   1.133870215936

   5    4  123  124 
 2310 3012 2103 0132
   2    0    0    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.372722095672   0.868669219014

 127  121  111   82 
 2310 1302 2310 0321
   0   13    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.323529411765   0.604910700035

 137  114  126   57 
 2310 0321 3201 3012
   3    0   13   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.857142857143   1.958758457257

  75   83  130  131 
 0213 0321 2103 0321
   5    0    2    9 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.142857142857   0.244844807157

 137  118  130   82 
 1302 0321 0132 1230
   8    0   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.566176470588   0.655319925038

 128  119    2  129 
 2103 3012 1302 0132
   8    0    5    9 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.205882352941   1.008184500059

 133  128  135    3 
 0132 0321 0213 0321
   5    5    2    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.352941176471   1.209821400071

 135   56  133  117 
 0213 2310 0132 2031
   2    5   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.292253521127   0.458652948618

 131   85   73  132 
 0132 0213 2310 0132
   2    5    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.409722222222   0.904565537553

 136   34  135  136 
 1023 0213 0132 3120
   5   13   14    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 132  131  137  134 
 0213 0213 2103 0132
   5   13    5    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.676470588235   0.604910700035

 134  134  137    6 
 3120 1023 0132 3201
  13   13   14    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 135  129  127  136 
 2103 2031 3201 0132
  13   13    5    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142156862745   0.772941450045

  51   43   56   19 
 1023 3012 0213 3201
   0    2    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.042387543253   1.820662597165

  74  108   72  144 
 0213 1302 0213 0132
   2    6    0    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 142    2  141  145 
 3120 0213 0132 3120
   2    6    8    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.028348190060

 143   94  145  140 
 0132 3012 0132 0132
   2    6    0    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357142857143   0.816149357191

  78   82  144  140 
 1230 2310 2103 3120
   0    6    8    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   1.285435237575

 141   96  144   78 
 0132 0321 0132 1230
   2    6    8    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.142609100067

 142  124  139  143 
 2103 2031 0132 0132
   2    6    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 140   97   74  141 
 3120 3120 0213 0132
   2    6    8    2 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.458333333333   0.285652275017



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_7.tri <==
% Triangulation
unnamed link
geometric_solution  32.00093740
oriented_manifold
CS_unknown

9 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

36
   2   26    1   28 
 3120 0321 0132 0132
   5    1    7    1 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

   3    5    5    0 
 2103 0213 2103 0132
   5    1    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  15   20    3    0 
 1230 1230 0132 3120
   1    1    7    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  10   10    1    2 
 1302 3012 2103 0132
   1    1    5    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  26   24   28   18 
 1230 3120 2310 0321
   4    7    8    5 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   1   10    1    6 
 2103 1302 0213 3120
   5    1    5    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   5   11    8    9 
 3120 1302 2103 0132
   6    1    5    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

   9   33    8   25 
 3120 1302 0132 0132
   8    1    0    6 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   6   32   26    7 
 2103 1023 3120 0132
   8    1    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  31   32    6    7 
 2031 2103 0132 3120
   6    1    0    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

   3    3   11    5 
 1230 2031 0213 2031
   5    5    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  13   10   12    6 
 3120 0213 0132 2031
   5    6    5    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  14   15   33   11 
 2103 0321 3201 0132
   5    6    1    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  33   34   14   11 
 1230 3012 0132 3120
   1    6    5    0 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  32   16   12   13 
 3201 0321 2103 0132
   1    6    0    8 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  18    2   35   12 
 0213 3012 0213 0321
   5    8    1    7 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  21   31   17   14 
 0321 0132 1302 0321
   1    8    0    2 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  16   22   18   19 
 2031 1230 0132 3120
   4    1    2    8 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  15    4   20   17 
 0213 0321 2103 0132
   4    1    8    7 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  17   24   20   34 
 3120 0213 0132 1302
   5    1    2    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  18   35    2   19 
 2103 0213 3012 0132
   5    1    4    7 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

  16   33   22   34 
 0321 3201 2310 1023
   5    2    0    8 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  27   21   17   35 
 1302 3201 3012 2103
   8    4    5    2 
  0  0  0  0 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  25   32   24   31 
 1230 3201 0132 1230
   5    2    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

  29    4   19   23 
 1230 3120 0213 0132
   5    2    8    4 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  34   23    7   29 
 1302 3012 0132 3120
   8    1    2    0 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  30    4    8    0 
 0132 3012 3120 0321
   5    1    7    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  29   22   28   31 
 3120 2031 0132 1023
   5    1    2    4 
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  30    4    0   27 
 2103 3201 0132 0132
   5    1    4    7 
  0  1  0 -1  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

  25   24   30   27 
 3120 3012 0132 3120
   4    1    2    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  26   35   28   29 
 0132 1023 2103 0132
   4    1    8    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  23   16    9   27 
 3012 0132 1302 1023
   1    5    2    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   8    9   23   14 
 1023 2103 2310 2310
   0    8    6    5 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  12   13   21    7 
 2310 3012 2310 2031
   0    8    6    5 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  13   25   19   21 
 1230 2031 2031 1023
   2    5    0    1 
  0 -1  0  1  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  30   15   20   22 
 1023 0213 0213 2103
   5    4    8    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766



==> anc/LinkComplementCertificates/pSL_2_plus_0_sqrt_minus_71_and_0.5_plus_0.5_sqrt_minus_71.tri <==
% Triangulation
pSL_2_plus_0_sqrt_minus_71_and_0.5_plus_0.5_sqrt_minus_71
geometric_solution  225.19983678
oriented_manifold
CS_unknown

21 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

279
  59   49   13   92 
 2103 3201 2103 3201
   9    6    6    6 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.042483660131   0.468119431843

   2  220    2    5 
 1023 0213 2103 3012
   6    6    6    2 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.131944444444   3.218321093922

   1    1  221   28 
 2103 1023 0213 3012
   6    6    6    2 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.097255369928   0.276514461530

   9   13    5  234 
 3012 0321 2103 0321
   6    6    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.338575217886   0.863688334083

   6   12    5   33 
 0132 2031 0132 1023
   6    6    6    6 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.729166666667   4.037530099647

   3   10    1    4 
 2103 0213 1230 0132
   6    6    6    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.246346773856   0.421078162471

   4  226    7  234 
 0132 3012 1302 1302
   8    6    6    6 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000560428850   0.119288328904

   6   56    8  227 
 2031 3201 0132 1230
   6    8    6    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.925861785949   0.116945332128

 231   46  233    7 
 3120 3012 0132 0132
   6    8    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.698002496879   0.522821028373

  92  219   50    3 
 0321 1302 0213 1230
   6    9    6   20 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.129089227615   0.538863112528

  27   27    5   11 
 1023 0321 0213 3120
   6    6    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.336515513126   1.266938987375

  10   29   12   30 
 3120 2310 0132 0321
   7    6    1    6 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.421052631579   1.330444701028

   4   31   37   11 
 1302 0213 2031 0132
   7    6    6    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.918209876543   0.403102844087

   0   93   28    3 
 2103 3120 0213 0321
   6    6    9    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.791282256986   0.725556953326

  16   70   15   74 
 3120 1230 0132 3012
   6   14    6    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.834973178444   0.406143888339

  17   69   44   14 
 3012 1023 0213 0132
   6   14    6    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.580597892002   0.465673713504

  19  188   18   14 
 0213 1230 1023 3120
   6   14    6   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -2 -1  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.097546728972   1.629121247034

  22  264   18   15 
 1230 1230 0132 1230
  14    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.334754298513   0.387408103694

  19  263   16   17 
 2103 0132 1023 0132
  14    6    6   18 
  0  0  0  0  0  0  0  0  0  0  0  0  3  0 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281955659155   0.555621060754

  16  263   18   21 
 0213 1302 2103 0321
   6    6   14   18 
  0  0  0  0  0  0  0  0  0  0  0  0  2  1 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.884230188863   0.810817992253

 249  148   22   23 
 3120 1023 2103 0132
   6   14   16    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.075583721968   0.597194335442

  23   19   22  266 
 3120 0321 0132 2103
   6   14   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.247971651686   0.417257493913

  20   17  278   21 
 2103 3012 2310 0132
   6   14    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.745917522287   0.798166728648

 180   24   20   21 
 1302 1023 0132 3120
   6   14   14   16 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.158268733850   1.039660598628

  23   40  122   74 
 1023 3120 2310 2103
   6    6   14   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661941396546   0.284920216566

  30   29   26   27 
 3120 3012 0132 3120
   6    6    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145631067961   0.490843676107

  31   63   28   25 
 1302 1023 2103 0132
   6    6    7    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.371874194380   0.424674472971

  25   10   28   10 
 3120 1023 0132 0321
   6    6    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.605911330049   0.373573142653

  26   13    2   27 
 2103 0213 1230 0132
   6    6    6    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.167096193416   0.485002072464

  25  134   30   11 
 1230 1023 3201 3201
   6    1    7    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  1 -2  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.170481927711   0.654803205265

  29   11  248   25 
 2310 0321 1302 3120
   7    6    1    6 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.896621621622   0.563641099692

  32   26   12  135 
 3120 2031 0213 0321
   7    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.435185185185   0.858218958379

  33   33   33   31 
 1023 0213 2103 3120
   6    6    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   2.106537443294

  32   32   32    4 
 2103 1023 0213 1023
   6    6    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.150000000000   0.421307488659

 251  252  182   62 
 0132 3120 2310 2031
   6   14    7   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.198275862069   0.944309888373

 255  122  195   99 
 0132 0321 2310 1023
  16    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.790766283525   0.728652108738

 144  244   87  124 
 3012 2310 1023 0321
   6   10    6    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.269380822395   0.447206316715

  39  246   38   12 
 3120 2310 0132 1302
   6    6    7   16 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.948182127081   0.645632610891

  40   99  226   37 
 2103 3012 1230 0132
   6    6   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.845499478452   0.898782603414

 248  247   40   37 
 2310 3012 0132 3120
  16    6    7   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.481481481481   0.624159242458

 125   24   38   39 
 2310 3120 2103 0132
  16    6   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.076347556375   1.109159332830

 232  268  199  154 
 1302 3201 1023 2031
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.056225014225   0.331618497446

 233  265   46  228 
 1230 0132 0213 0321
  14    6    9    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.417241379310   0.668280844080

  45  262   44  201 
 3120 3120 0132 3120
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.369055388655   0.334173515248

  46   15  199   43 
 2103 0213 1230 0132
   6    6   14    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.532589164808   0.153215521202

 133  240   46   43 
 0321 2031 0132 3120
  14    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.835178055823   0.318312202692

   8   42   44   45 
 1230 0213 2103 0132
  14    6    6    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.355517241379   0.517191261940

  93   92   49   73 
 3012 0213 2103 3201
   6    6   20    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   1.579903082471

  67  156   49  218 
 2310 3201 0132 0321
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.672839506173   0.884225593481

  47  230    0   48 
 2103 0132 2310 0132
   6    6    6    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.050000000000   1.263922465976

 265    9   52  235 
 2031 0213 2103 3201
   6   14    9   20 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.260802469136   0.845215640828

 231   88   52  268 
 1302 0213 0132 2103
   6   14    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.936781609195   0.424922398307

  50   71  275   51 
 2103 2103 1023 0132
   6   14    6   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.010862913097   0.625257441859

  55  209   54   97 
 3120 2103 0132 0132
   6    6    6   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.800334602515   2.872396389160

 175  206   84   53 
 2103 2103 1230 0132
   6    6   13   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.735359643539   1.382457099959

  93  277  113   53 
 2031 1302 1023 3120
  13    6    6   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.864197530864   0.208053080819

 102  114    7  261 
 1230 0132 2310 3012
   6    6    6    6 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.711620016964   0.886210832802

  62  252   58  134 
 0132 1023 0132 0321
  14    6    7    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661522964487   0.500956717263

 108  206   94   57 
 3012 3012 2103 0132
  14    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691489849006   0.414897796332

  61  141    0  158 
 2103 2310 2103 2103
   6    6    6    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.597911156073   1.506589776083

  62  208   61  109 
 3120 0213 0132 3012
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.639668178514   0.396143521355

  63   65   59   60 
 2103 1023 2103 0132
   6    6   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.586551035721   0.518372931587

  57   34   63   60 
 0132 1302 0132 3120
  14    6    6    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.269795816733   0.668259139133

  26  135   61   62 
 1023 1302 2103 0132
  14    6    7    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.345552951680   0.806318874065

 208  123   65   87 
 1023 0321 0132 0321
  10    6    6   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.064035373264   0.853540811713

  61   82   86   64 
 1023 1302 3012 0132
  10    6   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.319817495045   0.865083449543

  78   79   67   80 
 2310 0321 0132 1230
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.374096692112   0.187390709968

 153   73   48   66 
 1302 3012 3201 0132
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.584621083827   0.294754709995

  70  147   69  153 
 3120 2031 0132 1023
  15    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.926751235205   0.316951896743

  15  148  154   68 
 1023 0213 1230 0132
  15    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.565788577154   0.870401008283

  71   90   14   68 
 3120 2103 3012 3120
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.005567008096   0.460806479307

  73   52   72   70 
 3120 2103 0132 3120
   6    6    6   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.116943953337   1.009706812054

 270  224   74   71 
 3012 3012 1302 0132
   6    6   20    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180140222268   0.514240081616

  67   47  271   71 
 1230 2310 1023 3120
  20    6    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.212362301102   0.830238747541

  72  124   14   24 
 2031 1302 1230 2103
  14    6    6    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.453407263063   1.059771727575

 171  268   76  186 
 3120 2103 0132 1230
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.205314477151   0.376742426500

  77  208  182   75 
 1302 1023 2103 0132
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.308275751397   0.633496355049

 273   76   78  238 
 1302 2031 0132 0213
   6    6   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.683266311735   0.950304187576

 112  172   66   77 
 1302 0213 3201 0132
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.227293254304   5.362246653565

  84  242  271   66 
 1230 3120 3012 0321
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.279069767442   0.195956971469

  66  227   81  162 
 3012 0213 3012 0321
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.352809834420   0.316879039388

 145   80   83  137 
 2031 1230 2103 1023
   6   10    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.047510548523   0.662003834500

 138  261   83   65 
 2031 2031 0132 2031
  14   10    6    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.680555555556   0.585149289804

  81  262  124   82 
 2103 0213 1302 0132
  14   10    6    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.848284960422   0.900419698717

 201   79   94   54 
 3201 3012 2310 3012
  14    6    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.405322623829   0.608126621916

 202  238  107  203 
 2310 3120 2103 2103
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.469118860328   0.218853651809

 140   65  144  141 
 1023 1230 2310 1302
   6    8    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.662860469282   1.451522397341

 243   64   36  142 
 0321 0321 1023 3120
  10    6    6    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.642594203116   0.402843451356

  89   90   51  184 
 3012 0213 0213 1302
   6    6    5    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.257136025942

  91  133   90   88 
 3120 1230 0132 1230
   6    5    6    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.464000347403   0.418965671803

 183   70   88   89 
 1023 2103 0213 0132
   6    5    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.077777777778   0.483943187286

 184  189  183   89 
 1023 3012 2031 3120
   6    5    6    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.170753588517   0.340170520149

   9    0   47  115 
 0321 2310 0213 3201
   6   20    6    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.564631956912   1.671614990908

 265   13   55   47 
 0132 3120 1302 1230
   6   20    9    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.550925925926   1.131288626954

  58   84  133  241 
 2103 3201 3012 3201
   6    6   14    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.207759357359   1.094916034825

 129   96   96   96 
 1230 0213 0132 0321
  11    6    6    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.150000000000   0.421307488659

 202   95   95   95 
 1023 0321 0213 0132
  11    6    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   2.106537443294

 129  259   53  201 
 3201 1302 0132 2031
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.097516013831   0.189672065000

 127  240  101  103 
 0321 1302 3201 3120
   6    6    4   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.391666666667   0.772397062541

  38  161  100   35 
 1230 2103 0132 1023
   6   16    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.389620253165   1.614834272986

 246  101  190   99 
 1023 0321 3120 0132
   6   16    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.307339449541   0.425172694977

  98  214  102  100 
 2310 0132 2103 0321
   6   14    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.201388888889   0.409604502863

 101   56  229  199 
 2103 3012 3012 0321
   6   14    6    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.176484018265   0.621380451310

  98  104  212  128 
 3120 3201 2310 3201
   6    6    4    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.269241573034   0.711252249112

 253  241  103  126 
 1023 1023 2310 2031
   4    6    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.177927927928   0.553564147324

 106  106  106  111 
 1023 0213 2103 1302
   6    6    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.526634360824

 105  105  105  255 
 2103 1023 0213 3201
   6    6    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.702179147765

  85  139  130  110 
 2103 3120 3012 0321
  17    6    6    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488683964973   0.463181195201

 110  132  109   58 
 3120 0132 0132 1230
   6    6    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.850403792135   0.696607080089

 131  159   60  108 
 1230 1230 1230 0132
   6    6   17    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533088649392   0.286739877871

 254  107  111  108 
 1023 0321 2103 3120
  17    6    6    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.627126805778   0.731708993144

 110  256  105  131 
 2103 1230 2031 1230
   6    6   17    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.850328947368   0.679081149483

 114   78  113  174 
 3120 2031 0132 1023
   6   13    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.407683000605   0.345100023983

 115  273   55  112 
 0132 2031 1023 0132
   6   13    6   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.625000000000   1.053268721647

 118   56  116  112 
 0132 0132 2103 3120
   6   13    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456953266788   0.571078095448

 113   92  116  119 
 0132 2310 0132 3120
   6   13   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.995098039216   0.784788459266

 114  158  121  115 
 2103 1023 0132 0132
   6   13    6    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.622772277228   0.992783983176

 121  237  118  192 
 0132 2310 0132 0132
   8   13   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.920000000000   0.337045990927

 114  229  216  117 
 0132 1023 1302 0132
   8   13    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.751538286235   0.251075451878

 115  219  120  211 
 3120 3120 0132 3120
   6   13   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.995176685621   2.113810216758

 121  122  194  119 
 2103 1230 0213 0132
   6   13    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.467965689440   0.214426268228

 117  160  120  116 
 0132 1302 2103 0132
   6   13    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.970607235142   0.830095504140

 224   24  120   35 
 1023 3201 3012 0321
  16    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.012625667528   1.464300807335

 238  137  125   64 
 2103 0132 2103 0321
  10   14    6    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.528351421189   1.281645685396

  83   36  125   74 
 2031 0321 0132 2031
   6   14    6   10 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272523711046   0.470609748438

 123  143   40  124 
 2103 1230 3201 0132
   6   14   10    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509028484232   0.671820435883

 127  104  238  242 
 3120 1302 2103 3012
   6   14    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.163288288288   0.559845536731

  98  239  248  126 
 0321 3012 3012 3120
   6   14    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.061746987952   0.951748844862

 260  103  240  239 
 1302 2310 0213 1023
   4   14    6    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.958189736020

 223   95  130   97 
 1230 3012 0132 2310
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.901234567901   4.785220858841

 131  107  157  129 
 2103 1230 0321 0132
   6    6    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.567558392178   0.727161621517

 111  109  130  222 
 3012 3012 2103 0321
   6    6    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.843081481481   0.960705905991

 139  108  133  147 
 0132 0132 0132 1302
   6    6   17    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.262504140444   0.241424960378

  45   94   89  132 
 0321 1230 3012 0132
   6    6    6    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.398792769125   3.342367472734

  29   57  239  135 
 1023 0321 0213 1302
  14    6    7    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.381752534370   0.881112453715

 261   31  134   63 
 1230 0321 2031 2031
   7   14    6    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.751361161525   0.412896631353

 236  154  169  155 
 0132 1230 3012 3201
  15   16    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.133333333333   3.932203227482

 139  123  138   81 
 3120 0132 0132 1023
  10    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.490156710582   1.332442275613

 158  140   82  137 
 1302 3012 1302 0132
  10    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.001274637816   0.958505316796

 132  107  159  137 
 0132 3120 0213 3120
   6    6    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.434089506173   0.178535549978

 138   86  142  141 
 1230 1023 0213 3120
   8    6    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.182880258900   0.453485018537

 140  218   86   59 
 3120 3201 2031 3201
   6    6    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.293139158576   1.157845693751

  87  140  143  144 
 3120 0213 2103 3120
   8    6    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.822198163291   0.730807267097

 142  145  125  226 
 2103 3120 3012 2031
   6    6    8   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.374418604651   0.790359784926

 142   86  145   36 
 3120 3201 0132 1230
  10    6    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.880746839891   0.966554128183

 227  143   81  144 
 1023 3120 1302 0132
  10    6    8    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.612248062016   0.670172842425

 148  155  147  160 
 3120 1023 0132 3120
  17    6   16   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.497416020672   0.860033374782

  68  152  132  146 
 1302 3012 2031 0132
  17    6   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.268324607330   0.849232372427

  20  149   69  146 
 1023 3120 0213 3120
  15    6   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.177829457364   2.310985883527

 170  148  151  249 
 1302 3120 2103 0321
   6   16   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.710000000000   1.095399470513

 250  217  151  156 
 1230 3120 0132 3201
   6   16    6    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500766283525   1.359160557282

 149  153  152  150 
 2103 2031 2031 0132
   6   16    6   15 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.719626168224   0.393745316504

 147  160  245  151 
 1230 2103 1230 1302
  16   15    6   17 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.842614977318

 151   67  172   68 
 1302 2031 0213 1023
   6   15    6    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805285069150   0.890358402860

 171   41  136   69 
 1302 1302 3012 3012
   6   15    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270966399566   0.361853439578

 146  136  245  164 
 1023 2310 3012 3120
   6   17   16   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.700000000000   0.842614977318

 237  150   48  164 
 2310 2310 2310 0321
   6    6   16    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.420000000000   0.337045990927

 256  259  130  162 
 0321 0132 0321 0132
   6   17    6    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.806095600058   0.857888220584

 116  138  159   59 
 1023 2031 0132 2103
   6    6    6    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.382067656385   1.767987195514

 160  139  109  158 
 2103 0213 3012 0132
   6    6    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180391639164   0.849919494393

 146  152  159  121 
 3120 2103 2103 2031
   6    6   16   17 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.591731266150   1.066876844666

 163   99  162  256 
 3120 2103 0132 0321
   6   17    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.940651494868   0.736959105552

 164   80  157  161 
 2103 0321 0132 0132
   6   17    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.507120253165   0.793284670101

 245  177  164  161 
 2031 2103 0132 3120
   6   17    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.724137931034   0.581113777460

 155  156  162  163 
 3120 0321 2103 0132
   6   17   16    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.288888888889   0.748991090949

 275  264  166  222 
 1230 0321 0132 0213
   6    6   20   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.677321978101   0.398687802264

 266  263  208  165 
 1302 3201 0132 0132
   6    6   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.191458159186   0.380163614839

 214  189  176  189 
 2310 1302 2310 3201
   6    6    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.120370370370   0.858218958379

 177  245  170  171 
 2103 2031 2103 3120
  15    6    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653068862275   0.614932337489

 172  136  170  174 
 0132 1230 0132 3120
  16    6    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.343080434282   0.383252226069

 168  149  173  169 
 2103 2031 0132 0132
  16    6   15   16 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.322072072072   0.929912925418

 168  154  172   75 
 3120 2031 0132 3120
   6    6    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.374567379003   1.511480829911

 169  153   78  171 
 0132 0213 0213 0132
   6    6   15    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.503066572076   1.597768099921

 179  247  175  170 
 1230 0132 2103 0132
  16    6   16   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.381395348837   0.548679520114

 169  216  175  112 
 3120 3120 0132 1023
  13    6    6   16 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.490554083631   0.332930465638

 173  190   54  174 
 2103 2310 2103 0132
  13    6   16   14 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785714285714   0.601867840941

 178  167  177  186 
 0321 3201 0132 3201
   6    6    6    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.735783251232   0.542428203132

 181  163  168  176 
 1230 2103 2103 0132
   6    6    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.264734774067   0.718733469519

 176  187  181  185 
 0321 3012 1302 3120
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.097274831650   1.318802376641

 181  173  180  270 
 3120 3012 0132 3201
  14    6    6   16 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.389146090535   0.856051738787

 182   23  276  179 
 2103 2031 2031 0132
  14    6   16   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.425392670157   0.297782779942

 178  177  182  179 
 2031 3012 0132 3120
  16    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.149944125160   1.103376333245

  76   34  180  181 
 2103 3201 2103 0132
  16    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.204248366013   0.729715584932

 185   90  184   91 
 3120 1023 0132 1302
   5    6    6    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.824162679426   0.856725754450

 186   91   88  183 
 2103 1023 2031 0132
   5    6    6    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545933734940   0.399734514842

 178  188  186  183 
 3120 3012 0132 3120
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.436229287953   1.058457237517

  75  176  184  185 
 3012 2310 2103 0132
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648148148148   0.963775300854

 178  244  188  188 
 1230 3012 0132 0321
  18    6    6    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.793103448276   0.647526780599

 185  187   16  187 
 1230 0321 3012 0132
  18    6    6    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.243441368384   0.617689881603

  91  167  253  167 
 1230 2310 1302 2031
   3    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.120370370370   0.858218958379

 197  198  100  175 
 1023 0321 3120 3201
  14   16   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.842614977318

 193  215  192  215 
 3120 1230 0132 1023
   8   13    6   13 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.966666666667   0.842614977318

 196  216  117  191 
 1230 1230 0132 0132
   8   13   13   16 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.702179147765

 210  209  196  191 
 3201 3201 3201 3120
  13   13    6    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.033333333333   0.842614977318

 196  120  195  204 
 3120 0213 0132 1230
   6    3   13   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.649425287356   1.791767480503

 197   35  205  194 
 2103 3201 1023 0132
   6    3   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.177356020942   0.733427958006

 193  192  197  194 
 2310 3012 0132 3120
  16    3   13   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.053268721647

 204  190  195  196 
 1230 1023 2103 0132
  16    3   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.053268721647

 200  278  199  190 
 3120 3012 3201 0321
  14    6   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.075087565674   0.581050170436

 198  102   41   44 
 2310 0321 1023 3012
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.929999336714   0.225126020468

 204  211  202  198 
 2031 0213 2103 3120
   6    6   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.524730686365   0.823293704369

  43   97  202   84 
 3120 1302 0132 2310
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.280217856327   0.908331093282

 200   96   85  201 
 2103 1023 3201 0132
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159722222222   0.158826235804

 205  253  204   85 
 3120 0321 0132 2103
   6    6    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661421188630   0.748773360981

 194  197  200  203 
 3012 3012 1302 0132
   6    6    3   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.526580459770   0.538740897854

 254  253  195  203 
 0321 1230 1023 3120
   3    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.279987080103   0.530934527697

  58   54  207  210 
 1230 2103 0132 2031
  13    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.783426966292   1.981091955098

 250  278  215  206 
 2310 1230 0213 0132
  13    6   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.066328642384   1.504046808643

  76   64   60  166 
 1023 1023 0213 0132
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.903487878747   0.801272720520

 210   53  193  258 
 0132 2103 2310 1230
   6    3    6   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.382949561404   1.402048495701

 209  206  257  193 
 0132 1302 1302 2310
   6    3   13    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.463483146067   1.633158242554

 119  223  200  277 
 3120 0213 0213 3120
   6   13   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.662619267467   1.447020703584

 213  103  214  257 
 3120 3201 2103 0321
   6    3    6    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.079007864489   0.218172541011

 258  260  214  212 
 1230 0321 0132 3120
   6    3    6    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.323245614035   1.223269989001

 212  101  167  213 
 2103 0132 3201 0132
   6    3    6    6 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  1 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.025000000000   0.631961232988

 217  207  191  191 
 3120 0213 3012 1023
  13    8    6    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.046875000000   1.184927311853

 118  174  192  236 
 2031 3120 3012 1023
  16    8    6   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.262363263446   0.457504599694

 218  150  218  215 
 3120 3120 2103 3120
   6    8    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.862962962963   0.592951280335

 217   48  141  217 
 2103 0321 2310 3120
   6    8    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.212837837838   0.540867721927

 225  119  220    9 
 0213 3120 0132 2031
   6    6   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.162604301431   1.606765337980

 221  221    1  219 
 2103 1023 0213 0132
   6    6    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804455884964   0.476429735977

 220    2  220  225 
 1023 0213 2103 3201
   6    6    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.079711616572   0.545030199585

 224  131  223  165 
 3120 0321 0132 0213
   6   20    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395337666083   1.278666068174

 225  129  211  222 
 2103 3012 0213 0132
   6   20    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.101526286276   0.355193812289

  72  122  225  222 
 1230 1023 0132 3120
   6   20    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.621315911974   0.554153612694

 219  221  223  224 
 0213 2310 2103 0132
   6   20    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.003086419753   5.227333655582

   6  143  227   38 
 1230 1302 0132 3012
   6    6    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.063302610210   0.609261825710

   7  145   80  226 
 3012 1023 0213 0132
   6    6    8    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607312236664   0.392251000944

 230   42  229  235 
 3120 0321 0132 2103
  14    8    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.404358295529

 118  102  232  228 
 1023 1230 2103 0132
  14    8    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312959141560   0.667345497925

 233   49  237  228 
 0132 0132 0213 3120
   6    8    9    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.458333333333   0.351089573882

 235   51  232    8 
 0132 2031 0132 3120
   6    8    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.057854406130   0.603712646584

 229   41  236  231 
 2103 2031 3012 0132
   6    8   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.974103375527   0.411974727834

 230   42  234    8 
 0132 3012 0132 0132
   6    8    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.089583333333   0.544188839518

 235    3    6  233 
 2103 0321 2031 0132
   6    8    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.077424463938   0.807403362159

 231   50  234  228 
 0132 2310 2103 2103
   9    8   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185897435897   0.378096464181

 136  232  237  216 
 0132 1230 2103 1023
   8   16    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.108869315854   0.813791400666

 236  230  156  117 
 2103 0213 3201 3201
   6   16    8    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.702179147765

 126   85  123   77 
 2103 3120 2103 0213
   6   14    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.174228205772   0.858653638567

 127  134  241  128 
 1230 0213 0132 1023
  14    4    6    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.548153034301   0.483558727089

  45  128  242   98 
 1302 0213 1302 2031
   4    6   14    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.296695414548

 104   94  242  239 
 1023 2310 0132 0132
  14    4    6    6 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.252361111111   0.960815133858

 240   79  126  241 
 2031 3120 1230 0132
  14    4    6    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.296695414548

  87  244  244  263 
 0321 3201 3012 2310
  18    6    6    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.625347222222   1.629640772104

 187  243  243   36 
 1230 1230 2310 3201
   6    6    6   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.625347222222   1.629640772104

 168  155  163  152 
 1302 1230 1302 3012
  17   16   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.375000000000   1.053268721647

 248  100  247   37 
 3120 1023 0132 3201
  16    7    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.889639639640   0.436489740502

  39  173  251  246 
 1230 0132 2310 0132
  16    7   14   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.526634360824

  30  127   39  246 
 2031 1230 3201 3120
  14    7    6    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.231967066404   0.773691575736

 251  149  250   20 
 3120 0321 0132 3120
   6   14   16   16 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.069055036345   1.229360377083

 252  150  207  249 
 2103 3012 3201 0132
   6   14   16    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.788273070368   0.340959524088

  34  247  252  249 
 0132 3201 0132 3120
  16   14   16    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.404358295529

  57   34  250  251 
 1023 3120 2103 0132
  16   14    7    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.525862068966   1.525423665834

 189  104  205  203 
 2031 1023 3012 0321
   6    3    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.098314606742   1.112441121740

 205  110  255  257 
 0321 1023 0132 1023
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.147176029963   1.109348377628

  35  106  256  254 
 0132 2310 1230 0132
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.786649214660   0.408072698439

 157  161  111  255 
 0321 0321 3012 3012
   6    6    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.161375661376   0.958530265203

 210  212  258  254 
 2031 0321 0132 1023
   6    6    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.164606741573   0.610659168955

 209  213  259  257 
 3012 3012 3201 0132
   6    6    3    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.896232876712   0.718531264904

 258  157  262   97 
 2310 0132 3201 2031
   6    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.696780085878   1.074778605537

 262  128  261  213 
 3120 2031 0132 0321
   6    6    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.825114155251   0.265481431210

  82  135   56  260 
 1302 3012 1230 0132
   6    6   14    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   0.789951541235

 259   43   83  260 
 2310 3120 0213 3120
  14    6    6    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062941410344   0.371801917197

 243   18  166   19 
 3201 0132 2310 2031
  14    6   18    6 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.874734607219   0.930275558822

 265  277   17  165 
 3012 3120 3012 0321
   6   14   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.766122378149   0.823305246178

  93   42   50  264 
 0132 0132 1302 1230
  14   20    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.741228070175   0.850006336768

 268  166  267   21 
 0132 2031 0132 2103
  14   14    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.150130537718   0.524858075764

 274  274  276  266 
 3012 0132 2103 0132
  14   14    6   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.657894736842   1.552185484532

 266   75   41   51 
 0132 2103 2310 2103
   6   14    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.236665897761   0.422074159982

 276  276  272  274 
 2031 0132 2310 3120
   6    6   19   14 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.371875000000   0.710956387112

 272  179  271   72 
 3120 2310 0132 1230
   6   20    6   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.290262172285   1.530592749060

 273   79   73  270 
 2103 1230 1023 0132
   6   20   14    6 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.303333333333   0.477481820480

 275  269  273  270 
 0321 3201 0132 3120
  14   20    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.004308934221   0.373647854565

 113   77  271  272 
 1302 2031 2103 0132
  14   20    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.437500000000   2.633171804118

 269  267  275  267 
 3120 0132 0132 1230
  14    6   19    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.768518518519   0.546139337150

 272  165   52  274 
 0321 3012 1023 0132
  14    6    6   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.317853009259   0.154820749594

 267  269  269  180 
 2103 0132 1302 1302
   6   14   14   19 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.697916666667   0.789951541235

 211  264  278   55 
 3120 3120 0132 2031
   6   13   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.392372320850   0.222424707025

 198   22  207  277 
 1230 3201 3012 0132
   6   13    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.791976875707   0.374744989535



==> anc/LinkComplementCertificates/pSL_2_plus_1_sqrt_minus_1.tri <==
% Triangulation
unnamed link
geometric_solution  18.31931188
oriented_manifold
CS_unknown

6 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

20
   3   18    2   12 
 3120 2103 1302 3012
   2    4    0    3 
  0  0  0  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1 -1 -1  0  2  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   2   15   10   17 
 3120 1230 1302 1023
   0    2    3    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   0    4    6    1 
 2031 0321 0132 3120
   1    2    3    4 
  0  0  1 -1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16    5    4    0 
 0213 2310 2103 3120
   3    4    0    5 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3    9   14    2 
 2103 3120 2310 0321
   1    4    3    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  11    7    8    3 
 3120 2031 2310 3201
   5    0    3    4 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   7    8   10    2 
 3012 1302 2310 0132
   1    2    4    5 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   17   19    6 
 1302 0132 2310 1230
   2    4    5    3 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  13    5   15    6 
 0132 3201 2031 2031
   4    1    5    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  13    4   10   11 
 3201 3120 0132 3120
   5    0    3    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   1    6   12    9 
 2031 3201 2103 0132
   5    0    1    2 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -2  2  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9   16   12    5 
 3120 2103 0132 3120
   4    0    3    5 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  10   19    0   11 
 2103 3012 1230 0132
   4    0    5    2 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  2  0 -2  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   8   18   14    9 
 0132 3201 1230 2310
   3    1    0    5 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  15    4   19   13 
 1302 3201 1023 3012
   5    3    1    4 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16   14    1    8 
 3120 2031 3012 1302
   1    0    4    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   3   11   17   15 
 0213 2103 2103 3120
   3    0    4    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  16    7   18    1 
 2103 0132 2031 1023
   2    0    3    5 
  0 -1  1  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  19    0   13   17 
 3120 2103 2310 1302
   0    5    2    3 
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -2  0  0  2  2 -1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  12    7   14   18 
 1230 3201 1023 3120
   3    5    2    4 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -2  2  1  1  0 -2  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/LinkComplementCertificates/pSL_2_plus_1_sqrt_minus_2.tri <==
% Triangulation
pSL_2_plus_1_sqrt_minus_2_(72)
geometric_solution  72.27655224
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

79
   2   45    1   36 
 3201 0321 0132 0132
   9    3    0    7 
  0 -1  0  1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  68   30   40    0 
 2103 3012 0213 0132
   9    3    7    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  54   19   62    0 
 0321 3120 0213 2310
   0    7    3    4 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

   6   66    4   65 
 0132 0213 0132 1230
   5    0    4   10 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

   7   59   10    3 
 0132 2310 0321 0132
   5    0   10    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  38   70    6   36 
 1023 1302 0132 0321
   9    0    2   10 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

   3   60   45    5 
 0132 0213 0213 0132
   9    0   10    4 
  0 -1  1  0 -1  0  1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

   4   69   38    8 
 0132 2310 1023 3120
   3    0    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

   7   67    9   11 
 3120 2031 0132 3012
   6    0    9    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  37   33   76    8 
 3012 2031 0213 0132
   6    0    3    8 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  11   26    4   66 
 3120 0132 0321 0213
   5    9    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  15   72    8   10 
 3120 0132 1230 3120
   0    9    4    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  30   40   14   20 
 1023 1230 3201 2103
   0    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.471404520791

  16   19   14   15 
 3201 3201 0132 3120
   0    9    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  12   21   28   13 
 2310 1230 3012 0132
   0    9    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.471404520791

  13   48   29   11 
 3120 2103 3012 3120
   6    9    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  18   66   24   13 
 2103 1023 3012 2310
   4    0    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  18   27   31   74 
 3120 1230 3012 2031
   6    0    8    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  58   55   16   17 
 2310 0132 2103 3120
   9    0    8   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

  40    2   13   72 
 0321 3120 2310 3012
   4    0    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   0.314269680527

  21   21   21   12 
 1302 3012 0132 2103
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  20   20   14   20 
 1230 2031 3012 0132
   0    0    1    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  24   39   23   27 
 3120 0321 0132 0321
   9    8   10    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  25   28   55   22 
 0132 0321 0321 0132
   9    8    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  51   16   26   22 
 3201 1230 2103 3120
   0    8   10    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  23   73   26   64 
 0132 3012 0132 1230
   5    8    7    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  24   10   65   25 
 2103 0132 1023 0132
   5    8    0    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  32   22   17   42 
 0321 0321 3012 0132
   9    6   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  30   14   29   23 
 3120 1230 0132 0321
   9    7    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  31   15   67   28 
 2103 1230 3012 0132
   9    7    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.235702260396

   1   12   31   28 
 1230 1023 0132 3120
   0    7    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   2.828427124746

  46   17   29   30 
 2103 1230 2103 0132
   0    7    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  27   49   33   51 
 0321 1302 0132 3201
  11    8   10    6 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

   9   50   56   32 
 1302 1302 0132 0132
  11    8    6    3 
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  58   74   36   37 
 0213 1230 2103 3120
   2    3    8    0 
  0 -1  1  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  38   42   36   39 
 0132 0132 0132 0321
   9    3   10    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  34    5    0   35 
 2103 0321 0132 0132
   9    3    2    0 
  0  1 -1  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  34   75   38    9 
 3120 2103 0132 1230
   0    3    8    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

  35    5    7   37 
 0132 1023 1023 0132
   0    3    2   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

  58   35   40   22 
 1302 0321 0132 0321
   9    0   10    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  19    1   12   39 
 0321 0213 3012 0132
   9    0    3    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  42   74   75   48 
 3012 0321 2103 3120
   0    9    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  70   35   27   41 
 1302 0132 0132 1230
   9    6    2   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  46   53   44   50 
 0132 3201 0132 1302
  11    7    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  47   51   57   43 
 2103 3012 0321 0132
  11    7    4    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  47    6   46    0 
 3120 0213 0132 0321
   9    7    0    4 
  0 -1  0  1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  43   48   31   45 
 0132 1302 2103 0132
   9    7    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  78   65   44   45 
 1023 3120 2103 3120
   4    7    0    8 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  41   15   62   46 
 3120 2103 3120 2031
   4    9    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

  53   69   56   32 
 1302 0132 3012 2031
  10   11    6    3 
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  54   67   43   33 
 1023 2310 2031 2031
   6   11    3    7 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  44   32   52   24 
 1230 2310 0132 2310
  10    4    8   11 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  54   57   60   51 
 2103 2103 1302 0132
  10    4   11    7 
  0  1 -1  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  54   49   43   72 
 3120 2031 2310 2310
   6    4    3   11 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   2   50   52   53 
 0321 1023 2103 3120
  11    4    3    7 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  57   18   23   61 
 0321 0132 0321 3012
   9    7   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  58   49   57   33 
 3120 1230 0132 0132
  11    8    3   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  55   52   44   56 
 0321 2103 0321 0132
  11    8   10    7 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  34   39   18   56 
 0213 2031 3201 3120
  10    8    3    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  61   64   60    4 
 3120 0213 0132 3201
   9   10    5    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  52   62    6   59 
 2031 1023 0213 0132
   9   10    7    4 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  66   73   55   59 
 1302 1230 1230 3120
   7   10    5    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  60    2   48   78 
 1023 0213 3120 2103
   0    9    7    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

  65   76   64   73 
 3120 1023 0132 0321
   9    5    0    8 
  0 -1  1  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  25   78   59   63 
 3012 1230 0213 0132
   9    5    8    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

   3   47   26   63 
 3012 3120 1023 3120
   8    5    0    4 
  0  0  0  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  16   61    3   10 
 1023 2031 0213 0213
   5    4    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

   8   29   68   50 
 1302 1230 0132 3201
   7    3    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  71   73    1   67 
 3120 1302 2103 0132
   7    3    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  71   49   70    7 
 0213 0132 2103 3201
  10    9    3    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  69   42   77    5 
 2103 2031 3120 2031
   2    9   10    6 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  69   76   72   68 
 0213 2310 0132 3120
   0    3    9    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  53   11   19   71 
 3201 0132 1230 0132
   0    3    6    4 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  25   63   61   68 
 1230 0321 3012 2031
   9    7    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  77   17   34   41 
 1302 1302 3012 0321
   0    2    6    8 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  41   37   77   78 
 2103 2103 2103 3120
   8    9    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

  63    9   77   71 
 1023 0213 0132 3201
   6    9    0    8 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  75   74   70   76 
 2103 2031 3120 0132
   6    9    8    2 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

  75   47   64   62 
 3120 1023 3012 2103
   7    9    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582



==> anc/LinkComplementCertificates/pSL_2_plus_1_sqrt_minus_7.tri <==
% Triangulation
pSL_2_plus_1_sqrt_minus_7_(660)
geometric_solution  586.68385236
oriented_manifold
CS_unknown

60 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

665
   2   69    1  104 
 3120 0321 0132 1230
   0    3   49    0 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.618487319470

 660   67  102    0 
 3012 3012 1230 0132
   0    3    0    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 114  547  661    0 
 1230 1230 1023 3120
   0    3   49   34 
  0  0  0  0  0  0  1 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 102   89    5  107 
 2310 3120 2103 2310
   0    0    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 438  621    5  255 
 0213 2103 0132 2031
  48    0   14    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.614192268640

   3   45    6    4 
 2103 0132 3201 0132
  48    0    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   2.044444194914

   5  469  641  129 
 2310 2103 3012 1302
  55    2    0   48 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   1.074836470120

 512  391  384  392 
 0132 3120 0132 2031
  43    0   56    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

  11  410  543   33 
 2310 0132 1230 0321
  48   56    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.897665623397

 269  284   11   12 
 1023 0321 2103 0132
  40    0   51   56 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510869565217   0.833986826314

  12  411   11  413 
 3120 1230 0132 2031
   0    0    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   1.054166538002

   9  183    8   10 
 2103 2031 3201 0132
   0    0   40   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.558139534884   0.246116401029

 153  337    9   10 
 3120 3120 0132 3120
  40    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.323863636364   1.337908333436

  15  397   14  446 
 3120 2103 0132 1302
  31   51   35   19 
  0  0  1 -1 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  16  461  562   13 
 0132 2310 3201 0132
  31   51   19   55 
  0  0  1 -1  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 338  169   17   13 
 2031 2310 2103 3120
  19   51   35    0 
  0  0 -1  1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  14  455   17  178 
 0132 3201 0132 1230
   0   51   55   19 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.496078370825

  15  599  632   16 
 2103 0213 2103 0132
   0   51   19    0 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

  20  169   22  257 
 0321 2103 3201 2103
  19    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  21   20   20   20 
 0213 0213 0132 0321
  12    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  18   19   19   19 
 0321 0321 0213 0132
  12    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  19  271   22   36 
 0213 1230 0132 0132
  37    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

  18  457  137   21 
 2310 3120 2031 0132
  37    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

  25  351   24  540 
 3120 1023 0132 0321
   0   47   51   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 267  609   26   23 
 3120 2310 2031 0132
   0   47   16    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 269  154  263   23 
 3120 3201 3012 3120
  16   47   51    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.563398501993

 561  399  565   24 
 1302 2031 0213 1302
  47    2    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 268   66   29   67 
 1302 2310 2103 1023
   0    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.109375000000   0.454738506589

  68   29   29   29 
 2031 0213 0132 0321
  13    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  27   28   28   28 
 2103 0321 0213 0132
  13    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 268  309  565   64 
 2031 2103 1230 3012
  45    2    0   47 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 266  269   32   33 
 0321 3201 2103 3120
  56   28    0   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   2.204792759220

  31  287  636  259 
 2103 1302 3012 0132
   0   28   56   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

  31    8   34   38 
 3120 0321 0132 1302
  48   28    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.208333333333   0.771677465727

 266  379  635   33 
 1302 0132 2031 0132
  48   28   56    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

  36  137  468  529 
 3201 3120 1230 0321
  49   56   37    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 259  288   21   35 
 1230 3201 0132 2310
  37    0   56    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

  38  131  649  454 
 3120 3120 2310 0321
  55   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 258  636   33   37 
 3201 1230 2031 3120
   0   48    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

  41  507   40  644 
 3120 1302 0132 1023
  47   40   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  42  576  642   39 
 2103 0132 1302 0132
  47   40    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 553   49   42   39 
 3012 3201 0132 3120
   0   40   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 574   46   40   41 
 3120 1230 2103 0132
   0   40    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.937500000000   0.496078370825

  45  346   44   91 
 3120 0132 0132 1230
  25   40    2   48 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 581  623  577   43 
 1023 0213 0321 0132
  25   40   48    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   1.063025080338

 642    5  579   43 
 1302 0132 2310 3120
  48   40    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.133893419028

  47   47   42   47 
 0132 1230 3012 2031
   0    0   11    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  46   46   46  574 
 0132 1302 3012 2031
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  51  550   49  554 
 0132 1230 0132 1023
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804347826087   0.862744992738

  52  555   41   48 
 2103 3012 2310 0132
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.637815048203

  52  394   51   54 
 3120 0213 0132 3120
   0    0   52    0 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804347826087   1.783006318326

  48  368   53   50 
 0132 3012 0132 0132
   0    0    0    0 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.488235112474

 352  383   49   50 
 0132 2103 2103 3120
   0    0   52    0 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.208333333333   0.992156741649

  55   55   55   51 
 1023 0213 2103 0132
   0    0    0    6 
  0  1  0 -1 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  50  554   55  450 
 3120 0132 0132 3201
   0    0   52    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

  53   53   53   54 
 2103 1023 0213 0132
   0    0    0    6 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  58  101   57   63 
 3120 2310 0132 3120
  54    0    2    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.499675535367   0.547692841161

  59  590  500   56 
 2103 0213 3012 0132
  54    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.584126912832

  62   61   59   56 
 2310 3012 0132 3120
   0    0    2   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.458559782609   0.533823464257

 502  597   57   58 
 1023 0213 2103 0132
   0    0   54   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.164179104478   0.671310034151

  62   65   61  267 
 3120 1023 0132 2031
  16    2    0   54 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.847826086957   1.092810324135

  58  219  610   60 
 1230 3012 1023 0132
  16    2   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.738636363636   0.811764606804

  66  416   58   60 
 2103 2103 3201 3120
  54    2    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.486048020766   0.774324361642

  56  659  396   70 
 3120 3120 0132 0213
  35    0    2   54 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.217391304348   0.805228659889

 417  564   30   67 
 1023 3201 1230 2031
   2    0    0   45 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.173553719008   0.612239972808

  60  145  349   94 
 1023 3201 0213 2031
   0   16    0   54 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.637931034483   0.593013224894

  70   68   62   27 
 0132 0132 2103 3201
   0    2    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.545454545455   1.546218298674

   1   64   68   27 
 1230 1302 0132 1023
   0    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

  69   66   28   67 
 2103 0132 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 468  138   68    0 
 2310 3120 2103 0321
   0    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  66  171  662   63 
 0132 2310 3201 0213
  35    2    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.065217391304   1.035293991286

 311  237   72   77 
 0213 0132 0132 1230
   0    0   46   47 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

  73  132   78   71 
 3201 2103 3012 0132
   0    0   47   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.881917103688

 480   89   74   72 
 1230 1023 2031 2310
  47   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 640  133  161   73 
 3012 2103 2310 1302
  46    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  77   76   76   76 
 3120 0213 0132 0321
  10    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  78   75   75   75 
 2103 0321 0213 0132
  10    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  71  482   78   75 
 3012 0132 0132 3120
   0    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 371   72   76   77 
 1230 1230 2103 0132
   0    0   46    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 531  577   80   82 
 1230 1023 0132 2031
   0   24    0   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.896736359001   0.856057729154

  81  595  578   79 
 2103 2103 1302 0132
   0   24   40   36 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.931818181818   0.901960674227

 594  638   80  530 
 0213 2103 2103 0321
  40   24    0   36 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 607   79  466   84 
 3012 1302 1230 2031
  24    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.660616192978   0.337432815885

 549  178   84  509 
 1023 1230 0132 2031
   0    0   55   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   2.740242429317

  85   82  359   83 
 2103 1302 3201 0132
   0    0   24    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.121208502508   0.446434989555

 367  365   84  550 
 3201 2031 2103 2031
  24    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.291666666667   1.139142925597

  88  495   87  128 
 3120 0132 0132 2103
  44   55    0   54 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.113636363636   1.503267790378

 458  123  131   86 
 1230 3201 1302 0132
  44   55   54    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571428571429   0.755928946018

 469  471  458   86 
 3201 0321 3201 3120
  54   55    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.260067114094   0.776856509121

  73    3  642  564 
 1023 3120 0132 3201
   2   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 566  577   91  528 
 1230 3120 2031 3012
  40    0    0   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.784090909091   0.450980337113

  43  303  604   90 
 3012 3201 3012 1302
   0   25   40    2 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.283473354757

  94  610   93  360 
 3120 2031 0132 2310
  23    0    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.104403409091   0.554329997702

  95  611   97   92 
 2103 0213 0213 0132
  23    0   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531976744186   1.253655417743

 369   65   95   92 
 1302 1302 0132 3120
  16    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.007812500000   0.599428031413

 264  263   93   94 
 2310 3012 2103 0132
  16    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.571146245059   0.768627357167

 283   98  296  388 
 0321 3012 0321 2031
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 386   93  293  628 
 1302 0213 0213 2031
  23   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   1.818954026357

  96   99   99   99 
 1230 0213 0132 0321
  22    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 388   98   98   98 
 0321 0321 0213 0132
  22    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 304  464  557  294 
 1230 3120 3201 3201
  20    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.132812500000   0.392728710236

 346  623  604   56 
 2310 3120 1230 3201
   0    2   54   25 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.897665623397

 105  124    3    1 
 2103 2103 3201 3012
   2    0    3    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

 105  116  104  438 
 3120 0213 0132 0321
  56    0    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

   0  395  110  103 
 3012 2310 0213 0132
  56    0    3   49 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 106  108  102  103 
 0213 0213 2103 3120
   3    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 105  107  107  107 
 0213 0213 0132 0321
   1    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

   3  106  106  106 
 3201 0321 0213 0132
   1    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 193  125  105  114 
 2103 0321 0213 2103
   3    0   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.132812500000   0.392728710236

 334  332  110  111 
 2310 2310 0132 3120
  56    0   42    0 
  0  0  0  0  0  0  0  0 -1 -1  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 139  104  112  109 
 1230 0213 2103 0132
  56    0    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 109  514  112  424 
 3120 2103 0132 0132
   0    0   42   56 
  0  0  0  0  0  0  0  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   0.248039185412

 110  529  113  111 
 2103 1230 0132 0132
   0    0   56   49 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.558139534884   0.246116401029

 234  467  307  112 
 1023 0132 1302 0132
   0    0   49    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.073275862069   0.604417325373

 225    2  361  108 
 2103 3012 1230 2103
  34    0    3   49 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 117  284  116  437 
 3120 1023 0132 3201
  56    0   51   20 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 118  286  103  115 
 0132 1230 0213 0132
  56    0   20    3 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 217  632  119  115 
 1230 0213 2103 3120
  20    0   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 116  299  119  225 
 0132 0132 0132 2103
  52    0    3   20 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 117  546  224  118 
 2103 2103 2103 0132
  52    0   20    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 430  428  121  122 
 0213 2031 0132 3120
  55    0   45   27 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.282608695652   0.517646995643

 520  519  123  120 
 2310 3012 2103 0132
  55    0   27   44 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.437500000000   0.826797284708

 120  130  123  431 
 3120 0321 0132 3012
  54    0   45   55 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.817934782609   0.409803871551

 121  128   87  122 
 2103 3012 2310 0132
  54    0   55   44 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.715909090909   0.871895318419

 129  102  126  374 
 1230 2103 0321 0321
   3   54    2    0 
  0  1 -1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

 524  297  126  108 
 1230 0321 0132 0321
   3    0   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062968515742   0.817128590824

 127  295  124  125 
 2103 3012 0321 0132
   3    0    0   54 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.207256046706   0.532901535965

 128  494  126  525 
 1023 2103 2103 2031
   0    0   44   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.077922077922   1.030812199116

 123  127  129   86 
 1230 1023 0132 2103
   0   55   44   54 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.958333333333   0.551198189805

 130  124    6  128 
 2103 3012 2031 0132
   0   55   54    2 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 420  572  129  122 
 0132 3012 2103 0321
  54   55   45    2 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

  87   37  519  526 
 2031 3120 0213 2031
   0   44    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.039402300775

 134   72  133  289 
 0132 2103 0132 0321
  47   20    0   46 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 628   74  277  132 
 2103 2103 3120 0132
  47   20   46    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.234375000000   0.537418235060

 132  371  135  559 
 0132 1230 0132 3201
  19   20   46    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 136  544  453  134 
 1230 3201 1230 0132
  19   20    0   48 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 289  135  412  273 
 0132 3012 3012 2310
  48   54   20    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.700840128542

 160   35  138   22 
 0213 3120 0132 1302
   0   19   37   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 139   69  171  137 
 2103 3120 0321 0132
   0   19   49    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 203  110  138  160 
 1302 3012 2103 3201
  49   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.070899340193

 143  176  147  280 
 0132 3120 1023 2031
   0   54   40   46 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 143  149  142  473 
 3120 3120 0132 1230
  54   54   46   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 484  459  474  141 
 3012 2031 1023 0132
  54   54   37    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.173378076063   0.517904339414

 140  172  485  141 
 0132 0132 1023 3120
  37   54   46   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 473  618  145  147 
 1230 3012 0132 2031
   0   54   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.790760869565   0.510457454037

 146  470   65  144 
 2103 0321 2310 0132
   0   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.492714723926   0.518396825136

 472  471  145  472 
 3120 2031 2103 0321
   0   54    9    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   0.592717014492

 250  144  140  414 
 0213 1302 1023 2031
  54    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 151  434  585  348 
 2310 3012 1302 2031
  38    0   46   24 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 407  141  409  158 
 1302 3120 0321 1023
  37   26   46   54 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 230  532  151  362 
 1023 0321 0132 0213
  24   46   49   37 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 408  530  148  150 
 1302 3012 3201 0132
  24   46   37    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 157  400  157  235 
 1023 2310 2103 0321
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

 155  218  154   12 
 3120 2031 0132 3120
  51    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.778409090909   0.801026979730

 156  219   25  153 
 2103 0213 2310 0132
  51    0   54   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.429245283019   0.736317581853

 157  235  156  153 
 3012 1230 0132 3120
  54    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.025568181818   0.323202574931

 611  351  154  155 
 0321 0213 2103 0132
  54    0    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.568181818182   1.743790636838

 152  152  413  155 
 2103 1023 0321 1230
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.377964473009

 159  238  233  149 
 3120 3120 3012 1023
  26   37   46    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 174  371  160  158 
 1230 2031 0132 3120
   0   37   46   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 137  139  232  159 
 0213 2310 3012 0132
   0   37   19   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.875000000000   0.992156741649

 166   74  339  164 
 3120 3201 3201 2031
   0    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 511  387  163  164 
 2310 2103 0132 3120
  46   54    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.216216216216   0.500547545337

 396  446  165  162 
 1230 2310 2103 0132
  46   54   31   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 162  161  165  517 
 3120 1302 0132 0213
   0   54    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.635135135135   0.679314525814

 163  336  170  164 
 2103 1302 0321 0132
   0   54   46   35 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 321  310  167  161 
 2031 0213 0132 3120
   0    0   46   42 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 168  517  340  166 
 2103 1230 3201 0132
   0    0   42    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 312  430  167  320 
 3012 0132 2103 1023
  42    0   27    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.818923024853

 171   18  170   15 
 1230 2103 0132 3201
   0   35   19    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 651  568  165  169 
 1230 3201 0321 0132
   0   35    0   54 
  0  0  0  0  0  0  1 -1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 397  169  138   70 
 2103 3012 0321 3201
   0    0   35   19 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.120689655172   0.449647390304

 176  143  174  175 
 3120 0132 2103 0132
  37   21   40   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 175  460  174  210 
 3120 1230 0132 3201
  19   21    0   37 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 172  159  560  173 
 2103 3012 2310 0132
  19   21   37   46 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 463  528  172  173 
 0132 2103 0132 3120
  37   21    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 177  140  325  172 
 3012 3120 2310 3120
  46   21   40    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 553  451  327  176 
 1023 3120 2103 1230
  21   40    0   52 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  16  419   83  180 
 3012 3120 3012 2031
  24    0   51   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 181  418  180  489 
 3120 0132 0132 3201
   0   40   29   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 441  178  182  179 
 1302 1302 1023 0132
   0   40   24   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 192  505  442  179 
 0132 0321 0213 3120
  24   40   29   34 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 632  284  180  278 
 3201 0132 1023 0321
  40    0   20   51 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

  11  192  486  188 
 1302 3201 0213 3120
  29   56    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.360784269691

 527  512  185  186 
 1302 2103 0132 3120
   0   37    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.661437827766

 486  190  187  184 
 3120 1230 2103 0132
   0   37   56   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.590909090909   2.766012734295

 184  477  187  460 
 3120 0321 0132 2031
   0   37    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632812500000   1.054166538002

 185  475  484  186 
 2103 3012 2103 0132
   0   37    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.842237586424   0.419063061212

 183  624  190  543 
 3120 1230 2310 3201
  52   56    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 191  586  190  481 
 3120 3201 0132 3012
  29    0   45   52 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 391  188  185  189 
 3012 3201 3012 0132
  29    0   52   56 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 378  377  392  189 
 2310 3012 1023 3120
  52    0   45   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 181  506  183  656 
 0132 2310 2310 1230
   0   40   34   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 479  506  108  197 
 1023 1023 2103 1302
  34    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.065217391304   0.287581664246

 200  309  243  201 
 1023 3201 1302 0321
  47   18    0   46 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 198  633  197  361 
 3120 2103 1302 1230
  34    0   46   47 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 197  658  523  535 
 3201 0213 1023 3201
  53   47    0   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 195  248  193  196 
 2031 0321 2031 2310
   0   34   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 243  202  246  195 
 1023 0132 3012 3120
  47    0   46   18 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 201  603  600  244 
 0132 2103 2310 1023
   0   48   18    0 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 619  194  202  603 
 3201 1023 2103 0132
  18   48    0   46 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 199  194  202  260 
 0132 0321 0132 3201
  47   48    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.133893419028

 200  198  634  201 
 2103 0132 2310 0132
  47   48   18   46 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 205  139  204  208 
 3120 2031 0132 1230
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 206  497  209  203 
 2103 3201 1023 0132
   0    0   19   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.328125000000   0.399618687609

 398  397  206  203 
 2310 3012 0132 3120
  19    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.715909090909   1.112418164879

 213  211  204  205 
 1023 2031 2103 0132
  19    0   31   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

 209  208  208  208 
 3120 0213 0132 0321
  58    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 203  207  207  207 
 3012 0321 0213 0132
  58    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 501  334  204  207 
 2031 0132 1023 3120
   0    0    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 212  173  211  449 
 0132 2310 0132 0132
   0   53   21   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 206  462  533  210 
 1302 3012 1230 0132
   0   53   19   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 210  560  327  497 
 0132 1023 3012 2103
  52   53   19   21 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 533  206  435  447 
 1302 1023 2310 2310
   0   51   31   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 646  236  218  215 
 0213 1230 1023 3120
  54    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.295608108108   0.415633229610

 214  242  216  647 
 3120 3012 0132 0213
   0    0   39   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820312500000   0.558088167178

 217  596  627  215 
 3012 2310 1230 0132
   0    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 219  117  218  216 
 3120 3012 0132 1230
   0   54    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   1.488235112474

 153  337  214  217 
 1302 1302 1023 0132
   0   54   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.084415584416   0.360784269691

  61  349  154  217 
 1230 1302 0213 3120
  51   54    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.093750000000   0.744117556237

 555  247  507  240 
 1302 2310 3012 2103
  54   39   31    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 644  562  556  241 
 0213 3201 0213 0132
  31   39   47   55 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 395  468  394  552 
 1302 3012 0132 0321
   0   52   49   56 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.420914981306

 552  228  647  225 
 0321 3120 0321 1230
   0   52   49   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 119  596  626  647 
 2103 0132 1302 2031
   0    0   52    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 223  395  114  118 
 3012 1230 2103 2103
   3    0   52   49 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 228  236  227  230 
 3120 1023 0132 1023
  54   46   49   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 229  507  237  226 
 2103 3201 1302 0132
  54   46   39   47 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  2  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 361  223  229  226 
 1302 3120 0132 3120
  39   46   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 243  239  227  228 
 3201 1023 2103 0132
  39   46    0   47 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 232  150  231  226 
 3120 1023 0132 1023
  46   54   49   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

 233  409  238  230 
 2103 2103 2103 0132
  46   54   37   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 234  160  233  230 
 3120 1230 0132 3120
  37   54   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 402  158  231  232 
 1023 1230 2103 0132
  37   54    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 236  113  235  232 
 3120 1023 2103 3120
   0   54   49    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.590909090909   2.525489887834

 234  152  155  401 
 2103 0321 3012 2031
   0   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.157485197087

 226  551  214  234 
 1023 0321 3012 3120
   0   54   49   39 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.170454545455   0.390849625498

 227   71  238  289 
 2031 0132 0132 2103
   0   54   47   46 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.272727272727   0.962091385842

 231  158  402  237 
 2103 3120 2103 0132
   0   54   46   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 229  246  241  242 
 1023 0213 2103 0132
   0   39    0   47 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.818923024853

 242  511  241  220 
 3120 0132 0132 2103
  31   39   54    0 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 239  248  221  240 
 2103 3012 0132 0132
  31   39    0   47 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 215  245  239  240 
 1230 2031 0132 3120
   0   39   54    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 194  198  246  229 
 2031 1023 1302 2310
   0   47   46   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 246  603  245  199 
 3120 1302 0132 1023
  48    0   18    0 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.944911182523

 242  602  598  244 
 1302 1023 3201 0132
  48    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 243  198  239  244 
 2031 1230 0213 3120
   0    0   18   47 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 398  488  389  220 
 1023 0213 1302 3201
   0   31   54    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 241  534  249  197 
 1230 1230 0132 0321
   0    0   47   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 510  462  478  248 
 1302 3120 3012 0132
   0    0   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.503952630679

 147  251  620  313 
 0213 1302 0321 0213
   0    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 253  324  252  250 
 3120 0132 0132 2031
   0    0   46   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 254  612  314  251 
 2103 3120 0321 0132
   0    0   42    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 309  310  254  251 
 3012 3012 0132 3120
  42    0   46   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.082352809072

 415  424  252  253 
 1230 3120 2103 0132
  42    0   45    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.818923024853

 345    4  618  470 
 2310 1302 2310 2031
   0    0   48   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 639  640  592  312 
 1302 2103 1230 0321
   0   53    0   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 454  600  258   18 
 0213 0213 3012 2103
   0    0   19   48 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   0.401587252572

 260  257  259   38 
 3120 1230 0132 2310
   0   28   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.318181818182   1.563398501993

 261   36   32  258 
 2103 3012 0132 0132
   0   28    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 635  201  261  258 
 1023 2310 0132 3120
   0   28   48   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.881917103688

 266  265  259  260 
 2310 3012 2103 0132
   0   28   47   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.545454545455   0.721568539381

 264  266  263  265 
 3120 1302 0132 1023
  47    0   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.417366773785

  95   25  267  262 
 1230 1230 1302 0132
  47    0    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.662878787879   0.831808177342

 394  381   95  262 
 1023 2103 3201 3120
   0    0   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.086206896552   1.779039674681

 261  468  268  262 
 1230 3120 2103 1023
   0   47   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   0.496078370825

  31   34  261  262 
 0321 2031 3201 2031
  56   47    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 263   60  268   24 
 2031 1302 0132 3120
   2   47   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.782608695652   0.805228659889

 265   27   30  267 
 2103 2031 1302 0132
   2   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533405172414   0.401994541875

 270    9   31   25 
 0321 1023 2310 3120
   0   47   51   56 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.443181818182   0.571241760343

 269  537  274  436 
 0321 0132 3012 0321
  53   56   51   47 
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 408  568   21  459 
 3012 3120 3012 0321
   0   37   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   1.683659925223

 570  404  567  567 
 1302 2031 1230 3201
  54   30    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.984313483298

 136  329  275  276 
 3201 3201 2103 3120
  53   20   48   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 277  270  275  285 
 0132 1230 0132 1230
  56   20   47   53 
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 273  343  286  274 
 2103 3201 1302 0132
  56   20   53   54 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 273  366  277  465 
 3120 1230 0132 1230
   0   20   48   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.417366773785

 274  637  133  276 
 0132 2031 3120 0132
   0   20   53   47 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.578758099295

 292  182  282  291 
 1023 0321 3201 1230
  40   54   20    0 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.322875655532

 281  491  280  491 
 3120 3120 0132 1023
  54    0   33    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   1.102396379610

 282  140  489  279 
 2103 1302 1302 0132
  54    0    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.485795454545   0.473529353969

 487  487  282  279 
 1023 0321 0132 3120
   0    0   33   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 278  290  280  281 
 2310 2031 2103 0132
   0    0   54   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.681818181818   1.082352809072

  96  440  634  379 
 0321 3120 3120 0213
  48    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 115  182  285    9 
 1023 0132 0132 0321
  40   56   51   20 
  0 -1  1  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 274  291  287  284 
 3012 1230 3012 0132
  40   56   20   47 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 275  292  116  375 
 2031 1302 3012 0321
   3   56   54   20 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 638  285  288   32 
 3012 1230 0132 2031
  56    0   47   40 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 530  486   36  287 
 3201 2031 2310 0132
  56    0   40   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 136  132  291  237 
 0132 0321 0213 2103
  47   54    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 282  507  291  576 
 1302 1023 0132 0132
  47   40    0   54 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 278  289  285  290 
 3012 0213 3012 0132
  47   40   54   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 294  278  295  286 
 0132 1023 2310 2031
  54    3   20    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 296   97  294  298 
 1230 0213 0132 1023
  23    3   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 292  100  299  293 
 0132 2310 1302 0132
  23    3    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 126  292  296  488 
 1230 3201 0132 0321
   0    0   54    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.761904761905   0.377964473009

 297  293   96  295 
 2103 3012 0321 0132
   0    0    3   46 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.672413793103   0.410547617234

 633  661  296  125 
 3120 0132 2103 0321
   3    0   34   46 
  0 -1  1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.448832811698

 301  660  300  293 
 3201 0132 2103 1023
   3   23   46    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 294  118  300  629 
 2031 0132 0132 3120
  52   23   20    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 298  374  631  299 
 2103 1302 0132 0132
  52   23    3    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 606  630  303  298 
 1230 0213 2103 2310
  46    2   23    0 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 662  336  303  659 
 1230 3120 0132 1230
  40    2   35   46 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 301  463   91  302 
 2103 2103 2310 0132
  40    2   46    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 611  100  608  305 
 1230 3012 0213 3120
   0    0    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.065217391304   0.287581664246

 304  306  306  307 
 3120 0213 0132 0321
  57    0    0    0 
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.330718913883

 607  308  305  305 
 1302 0321 0213 0132
  57    0    0    0 
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.377964473009

 113  305  308  308 
 2031 0321 0213 0132
  57    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.551724137931   0.273698411489

 466  307  307  306 
 1023 0213 0132 0321
  57    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.625000000000   0.992156741649

 311   30  194  253 
 2103 2103 2310 1230
   0   46   45   47 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 253  378  166  480 
 1230 3012 0213 0213
   0   46   45   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

  71  564  309  482 
 0213 1302 2103 1230
  45   46    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 520  256  315  168 
 0132 0321 2031 1230
   0   27    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453125000000   0.372058778118

 314  314  314  250 
 0132 1302 3012 0213
   0    0    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 313  313  252  313 
 0132 1230 0321 2031
   0    0   17    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 317  646  316  312 
 3120 0321 0132 1302
  27   53    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 318  645  322  315 
 2103 3012 2310 0132
  27   53   39   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 498  647  318  315 
 2103 1023 0132 3120
  39   53    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 327  553  316  317 
 2031 1230 2103 0132
  39   53   52   40 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 422  334  322  518 
 0213 2031 3201 2103
  53   27    0   42 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 322  335  321  168 
 3120 1230 0132 1023
   0   42   27   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.322875655532

 323  336  166  320 
 2103 1230 1302 0132
   0   42   40   46 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 319  316  323  320 
 2310 3201 0132 3120
  40   42   27   53 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 324  326  321  322 
 0213 1230 2103 0132
  40   42   53   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 323  251  325  331 
 0213 0132 0132 2310
   0   53   42   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.272727272727   0.962091385842

 326  176  451  324 
 1302 3201 2103 0132
   0   53   46   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 327  325  323  463 
 3120 2031 3012 0213
  46   40   21   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 177  212  318  326 
 2103 1230 1302 3120
  53   40   21   52 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 653  654  329  412 
 2031 2031 0132 3012
  48   54    0   32 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 330  663  273  328 
 2103 2031 2310 0132
  48   54   32   53 
  0  0  0  0  0  0  0  0  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 342  363  329  652 
 3120 2310 2103 1023
  32   54   48   53 
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 324  345  333  612 
 3201 0132 2103 1230
  14   42    0   53 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 341  438  333  109 
 1023 3201 0132 3201
   0   42   56   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 331  435  334  332 
 2103 2310 0132 0132
   0   42   14   53 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 319  209  109  333 
 1302 0132 3201 0132
   0   42   53    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 646  648  320  337 
 1230 1302 3012 3120
  40    0    0   27 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.360784269691

 338  302  321  165 
 0132 3120 3012 2031
  46    0   35   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 335   12  338  218 
 3120 3120 0132 2031
  51    0    0   40 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.159090909091   0.592717014492

 336  443   15  337 
 0132 2103 1302 0132
  51    0   40   35 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 161  340  340  340 
 2310 0213 0132 0321
   8    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 167  339  339  339 
 2310 0321 0213 0132
   8    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 343  332  613  376 
 0132 1023 2031 2031
  42   54   56   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 614  345  343  330 
 2031 2310 0132 3120
  53   54   48   14 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 341  436  275  342 
 0132 0213 2310 0132
  53   54   14   56 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 566  346  601  614 
 2310 2310 1230 3201
  48    0   54   25 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

 364  331  255  342 
 2103 0132 3201 3201
  14   48   53    0 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.440958551844

 650   43  101  344 
 1302 0132 3201 3201
  25   54   48    2 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 354  570  406  563 
 2031 2310 1023 3012
   0   51   45    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 616  148  406  353 
 2031 1302 3012 1023
   0   51   38   46 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 351   65  350  219 
 1230 0213 0132 2031
   0   51   16   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.896551724138   0.547396822979

 405  473  615  349 
 1023 0213 2031 0132
   0   51   54   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.360784269691

  23  349  156  405 
 1023 3012 0213 2103
  54    0   51   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

  52  542  355  580 
 0132 2103 2103 1302
  38    0    0   52 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

 355  434  354  348 
 3120 0132 0132 1023
  51    0   38   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 356  419  347  353 
 2103 2031 1302 0132
  51    0   24   45 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 352  583  356  353 
 2103 2310 0132 3120
  24    0   38   52 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 372  586  354  355 
 3120 2310 2103 0132
  24    0   52   45 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   2.645751311065

 358  358  358  359 
 1302 3012 0132 1023
   0    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 357  357  370  357 
 1230 2031 0213 0132
   0    0   41    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  84  508  360  357 
 2310 0132 3120 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603211009174   0.600755458246

  92  464  359  608 
 3201 0321 3120 0132
   0    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.364220183486   0.638378527349

 195  228  362  114 
 3012 2031 1302 3012
  49   34    0   46 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 361  442  547  150 
 2031 0213 2310 0213
  24   49   46   34 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 663  657  364  330 
 1230 0321 0132 3201
  53   48   32    0 
  0  1 -1  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 368  450  345  363 
 1023 1023 2103 0132
  53   48    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.511363636364   0.511111048728

  85  664  366  578 
 1302 1023 0132 0132
  53    0   24    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.744791666667   1.061056515375

 367  663  276  365 
 2103 1302 3012 0132
  53    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.360784269691

 370  368  366   85 
 0321 2310 2103 2310
   0    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.369140625000   1.441727765209

  51  364  369  367 
 1230 1023 1302 3201
  48    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 368   94  370  470 
 2031 2031 0132 1302
   0   48    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.046875000000   0.950816877414

 367  358  508  369 
 0321 0213 3120 0132
   0   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.513586956522   0.280392122640

 159   78  134  625 
 1302 3012 3012 3012
   0   19    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 373  377  571  356 
 3120 1230 1023 3120
  45    0   52   54 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 561  374  572  372 
 0213 3012 3012 3120
  54    0   52    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.322875655532

 373  124  375  300 
 1230 0321 0132 2031
   3   52    2   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 377  286  395  374 
 1302 0321 1302 0132
   3   52   54   56 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 378  341  377  429 
 3120 1302 0132 2103
  54   45   42   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 191  375  372  376 
 1230 2031 3012 0132
  54   45   56   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 310  514  191  376 
 1230 3201 3201 3120
  56   45   42    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 381   34  380  283 
 3120 0132 0132 0213
  48    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 382  543  542  379 
 2103 1023 1023 0132
  48    0   56   52 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 386  264  382  379 
 3120 2103 0132 3120
  56    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.417366773785

 383  385  380  381 
 2310 3012 2103 0132
  56    0    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.510416666667   0.523638280315

 390   52  382  384 
 2031 2103 3201 3120
  52    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   1.723747066300

 383  393  385    7 
 3120 0321 0132 0132
  43    0    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.590909090909   0.761655680458

 382  391  393  384 
 1230 3012 0213 0132
  43    0   52   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722826086957   0.560784245280

 388   97  387  381 
 3120 2031 0132 3120
   0    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.488235112474

 389  162  390  386 
 2103 2103 0132 0132
   0    0   46   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

  99   96  389  386 
 0321 1302 0132 3120
  46    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 247  447  387  388 
 2031 0321 2103 0132
  46    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 555  510  383  387 
 3201 1302 1302 0132
   0    0   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.102396379610

 385    7  392  190 
 1230 3120 0132 1230
   0   52   56   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 393    7  191  391 
 2103 1302 1023 0132
   0   52   43   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 394  385  392  384 
 0132 0213 2103 0321
  43   52    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.101351351351   0.482670847289

 393  264   50  222 
 0132 1023 0213 0132
   0   52   56    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.467391304348   1.179084823409

 375  222  225  104 
 2031 2031 3012 3201
  49    3   56   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 398  163  397   63 
 3120 3012 0132 0132
  35    0   54   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.744117556237

 205   13  171  396 
 1230 2103 2103 0132
  35    0   31   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.423913043478   0.546405162068

 501  247  205  396 
 1023 1023 3201 3120
  31    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.614192268640

  26  540  536  539 
 1302 1230 1023 1023
  15    0   47    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 410  413  413  152 
 0213 1023 1230 3201
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 412  235  402  403 
 3012 1302 0132 2310
  54   54    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.763834207376

 238  233  407  401 
 2103 1023 2103 0132
  54   54    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.681818181818   1.082352809072

 401  407  404  405 
 3201 0321 0132 3120
  46    0   54   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.030303030303   0.400871410767

 272  408  406  403 
 1302 3012 2103 0132
  46    0   54    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 403  350  406  351 
 3120 1023 0132 2103
  51    0   54   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 404  348  347  405 
 2103 1230 1023 0132
  51    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 402  149  409  403 
 2103 2031 2103 0321
  46   54   54   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 404  151  409  271 
 1230 2031 0132 1230
  37   54    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 407  231  149  408 
 2103 2103 0321 0132
  37   54   46   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 400    8  411  412 
 0213 0132 2103 3120
  48    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.913043478261   1.380391988382

 410  649   10  654 
 2103 1230 3012 0321
  40    0   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.956896551724   0.889519837341

 410  136  328  401 
 3120 1230 1230 1230
  54    0    0   48 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 400   10  157  400 
 1023 1302 0321 3012
   0    7    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 416  147  415  490 
 3120 1302 0132 2031
   0   29   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 417  254  418  414 
 2103 3012 0321 0132
   0   29    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453125000000   0.372058778118

 502   62  417  414 
 3120 2103 0132 3120
   0   29   54    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.289256198347   0.743434252696

 483   64  415  416 
 0321 1023 2103 0132
   0   29    0   45 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   1.168253825665

 586  179  415  423 
 1023 0132 0321 0321
   0   45   24   29 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 354  178  428  421 
 1302 3120 2310 1230
  55   45   51   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 130  564  421  643 
 0132 2031 0132 1302
  47   55    2   45 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 419  563  562  420 
 3012 2310 0132 0132
  47   55   45   51 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 319  430  424  425 
 0213 1230 2103 0132
  45    0   27   42 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.511857892037

 425  418  424  466 
 3120 0321 0132 2310
   0    0   24   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.909477013178

 422  254  111  423 
 2103 3120 0132 0132
   0    0   45   42 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362318840580   0.421786440894

 427  428  422  423 
 0321 3201 0132 3120
  45    0   24   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.109375000000   0.454738506589

 428  549  427  645 
 3120 1023 0132 1302
  39   27   55   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 425  551  646  426 
 0321 1230 1023 0132
  39   27   24    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.300653558076

 120  419  425  426 
 1302 3201 2310 3120
  24   27   55   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 431  517  430  376 
 3120 3120 0132 2103
  42   45   54    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.440958551844

 120  168  422  429 
 0213 0132 3012 0132
  42   45    0   27 
  0  0 -1  1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.717391304348   0.517646995643

 569  568  122  429 
 2310 3012 1230 3120
   0   45   54   54 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.094594594595   0.715067921909

 433  557  433  433 
 2103 1302 0132 3120
   0    5    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  1 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 432  599  432  432 
 3120 3120 2103 0132
   0    5    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 148  353  439  441 
 1230 0132 2031 2103
  51   46   24   38 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 622  213  436  333 
 1230 3201 0132 3201
  53   14    0   51 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 437  270  343  435 
 2103 0321 0213 0132
  53   14   51   56 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 438  115  436  615 
 3120 2310 2103 0321
  51   14    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

   4  103  332  437 
 0213 0321 2310 3120
  56   14    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 622  447  440  434 
 2103 0132 0132 1302
  46   38   51    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 542  283  617  439 
 3201 3120 1023 0132
  46   38    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 443  180  442  434 
 3120 2031 0132 2103
  24   46   51   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 444  181  362  441 
 0132 0213 0213 0132
  24   46   40   34 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 446  338  445  441 
 1230 2103 2103 3120
  40   46   51   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 442  656  445  661 
 0132 0132 0132 1230
   0   46   34   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 443  651  662  444 
 2103 3012 1023 0132
   0   46   40   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 447  443   13  163 
 2103 3012 2031 3201
  35   31   46   51 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 213  439  446  389 
 3201 0132 2103 0321
  46   31    0   51 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 450  561  449  536 
 3120 0321 0132 3201
   0   53    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 451  558  210  448 
 2103 0213 0132 0132
   0   53   52   21 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.578758099295

 364   54  451  448 
 1023 2310 0132 3120
  52   53    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 325  177  449  450 
 2103 3120 2103 0132
  52   53    0   21 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 453  557  546  599 
 0132 0213 3120 2103
   0   19    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

 452  465  455  135 
 0132 3120 2103 3012
  48   19   20    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.650943396226   0.424318606491

 257   37  455  456 
 0213 0321 0132 2031
  55   19    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   1.074836470120

 453  509   16  454 
 2103 3012 2310 0132
  55   19   48    0 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.340909090909   0.781699250996

 458  454  457  461 
 3120 1302 0132 1302
  19    0   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.359375000000   1.529574976709

 459   22  460  456 
 2103 3120 1230 0132
  19    0    0   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.361910241657   0.634797639076

  88   87  459  456 
 2310 3012 0132 3120
   0    0   55   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.222972972973   1.591026126248

 142  271  457  458 
 1302 0321 2103 0132
   0    0   54   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.003984899329   0.670871085377

 462  186  173  457 
 2103 1302 3012 3012
  37   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.795454545455   0.721568539381

 462  556  456   14 
 3120 3201 2031 3201
  55   19   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.977272727273   1.022222097457

 211  249  460  461 
 1230 3120 2103 3120
   0   19   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.424242424242   1.202614232302

 175  303  558  326 
 0132 2103 2310 0213
  46   21   40    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 628  100  465  360 
 0321 3120 0132 0321
   0    0   23   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.093750000000   1.216573147498

 276  453  508  464 
 3012 3120 2031 0132
   0    0   20   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375731945348   1.081883343529

 423  308  467   82 
 3201 1023 0132 3012
   0   24    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.586206896552   1.590057438177

 551  113  532  466 
 1302 0132 3012 0132
   0   24    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.115552325581   0.671051749681

 222  265   69   35 
 1230 3120 3201 3012
   0   49   56    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 509    6  470   88 
 2031 2103 2103 2310
   0    0   55   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.228260869565   1.006535824862

 469  255  369  145 
 2103 1302 2031 0321
   0    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.928571428571   0.566946709514

 146  474  474   88 
 1302 0132 1302 0321
  54    0    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.730158641041

 474  146  473  146 
 3120 0321 0132 3120
   0   54    9   54 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.794478527607   0.559990308170

 141  144  350  472 
 3012 3012 0213 0132
   0   54   54   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.597107438017   0.563042117851

 471  471  142  472 
 2031 0132 1023 3120
  54   54    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.475000000000   1.124444307202

 187  506  476  481 
 1230 2103 0132 2031
   0    0   29    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.090909090909   0.687208132744

 477  479  479  475 
 2103 2031 0321 0132
   0    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.330718913883

 478  478  476  186 
 3201 2031 2103 0321
   0    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 477  249  479  477 
 1302 1230 0132 2310
   0    4    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 476  193  476  478 
 1302 1023 0321 0132
   0    4    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

 482   73  481  310 
 3120 3012 0132 0213
   0   45   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.750000000000   0.661437827766

 483  475  189  480 
 2103 1302 1230 0132
   0   45    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.103081219912

 311   77  483  480 
 3012 0132 0132 3120
   0   45   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 417  624  481  482 
 0321 3120 2103 0132
   0   45    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.531250000000   1.570914840945

 187  493  485  142 
 2103 2031 0132 1230
  54   37    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.172413793103   0.977494326748

 486  489  143  484 
 2103 1302 1023 0132
  54   37   29   40 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 288  183  485  185 
 1302 0213 2103 3120
  29   37   56   40 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 491  281  488  281 
 0321 1023 0132 0321
   0   54   33   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 496  295  247  487 
 1023 0321 0213 0132
   0   54   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.276859504132   0.535709976207

 280  179  490  485 
 2031 2310 0132 2031
  29   54   40    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.343750000000   0.744117556237

 491  414  492  489 
 2103 1302 1302 0132
  29   54    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.389534883721   0.599908727509

 487  279  490  279 
 0321 3120 2103 1023
   0   54   33   54 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1 -1  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   1.102396379610

 490  496  493  504 
 2031 1302 0132 3120
  53   29   54   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 484  495  521  492 
 1302 1023 1023 0132
  53   29   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.628378378378   0.497993731330

 496  127  495  518 
 0132 2103 0132 3201
  44   53    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.218750000000   1.736274297886

 493   86  525  494 
 1023 0132 3120 0132
  44   53   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.621212121212   0.601307116151

 494  488  501  492 
 0132 1023 2103 2031
  54   53   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.771677465727

 499  625  204  212 
 0132 0321 2310 2103
  19   53   52    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.133893419028

 499  597  317  593 
 2103 0132 2103 1230
   0   53   50   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 497  503  498  500 
 0132 2103 2103 2103
  50   53    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 504   57  501  499 
 1302 1230 0132 2103
   0   53   50   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 496  398  209  500 
 2103 1023 1302 0132
   0   53   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 504   59  503  416 
 3120 1023 0132 3120
   0   29   54   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.481045692921

 587  499  624  502 
 3012 2103 2031 0132
   0   29   50   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 492  500  588  502 
 3120 2031 1023 3120
  50   29   54   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 521  588  664  181 
 3201 2103 2031 0321
  24   34   29   53 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 193  475  521  192 
 1023 2103 0213 3201
  29   34    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.290540540541   0.732944619957

 290  220  227   39 
 1023 1230 2310 2031
  39   47    0   54 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 509  359  370  465 
 3120 0132 3120 1302
   0   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083431603774   0.961736841551

 455   83  469  508 
 1230 1302 1302 3120
   0   48    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.485849056604   0.911037008055

 512  249  511  390 
 3120 2031 0132 2031
  31    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.755928946018

 515  240  162  510 
 0132 0132 3201 0132
  31    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.504702194357   0.746450213153

   7  184  516  510 
 0132 2103 2103 3120
   0    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   0.734930919740

 515  613  514  517 
 3120 2103 0132 3120
  42    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.693693693694   0.929588298482

 516  111  378  513 
 2103 2103 2310 0132
  42    0    0   56 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.411504424779   0.386326518872

 511  566  516  513 
 0132 3012 0132 3120
   0    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.518018018018   1.060684084166

 512  527  514  515 
 2103 1302 2103 0132
   0    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.323275862069   0.718458330160

 513  429  167  164 
 3120 3120 3012 0213
   0    0   54   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.599099099099   0.321780564859

 520  494  519  319 
 3120 2310 0132 2103
   0   27   53   44 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 121  131  648  518 
 1230 0213 0213 0132
   0   27   44   55 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.522727272727   0.300653558076

 312  526  121  518 
 0132 0213 3201 3120
  44   27   53    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 524  506  493  505 
 0132 0213 1023 2310
  29   53   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.878378378378   1.108355278959

 526  636  523  639 
 0132 2031 0132 1302
  47   53    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690340909091   0.789215589948

 524  633  196  522 
 2103 3012 1023 0132
  47   53    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593023255814   0.399939151673

 521  125  523  525 
 0132 3012 2103 2103
   0   53    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.550675675676   0.524808778401

 526  127  495  524 
 3120 1302 3120 2103
   0   53    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820824524313   0.770512141859

 522  131  520  525 
 0132 1302 0213 3120
  44   53    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.186046511628   0.421913830336

 529  184  528  516 
 0132 2031 0132 2031
   0    0   56   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.375000000000   0.992156741649

 531  175   90  527 
 2310 2103 1230 0132
   0    0   37   40 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.043478260870   0.690195994191

 527   35  112  532 
 0132 0321 3012 2310
  49    0   37   56 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510869565217   0.833986826314

 151   81  531  288 
 1230 0321 0132 2310
  40   37    0   24 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.890625000000   0.454738506589

 532   79  528  530 
 2103 3012 3201 0132
  40   37   24    0 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.986111111111   0.404212005857

 529  467  531  150 
 3201 1230 2103 0321
  24   37   49    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.122641509434   0.923516967070

 538  213  534  211 
 1302 2031 0132 3012
  31    0   53   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 541  562  248  533 
 1302 3120 3012 0132
  31    0   51   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 537  196  536  541 
 3120 2310 0132 3120
   0   15   47   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 538  448  399  535 
 2103 2310 1023 0132
   0   15   53    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.360784269691

 540  270  538  535 
 0132 0132 0132 3120
  53   15   47   51 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 541  533  536  537 
 2103 2031 2103 0132
  53   15   51    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 541  563  540  399 
 3120 3120 0132 1023
   0   15   47   51 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 537   23  399  539 
 0132 0321 3012 0132
   0   15   51   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 535  534  538  539 
 3120 2031 2103 3120
  51   15   47    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 584  352  380  440 
 2310 2103 1023 2310
   0   48   38   52 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

 380  188  544    8 
 1023 2310 0132 3012
   0   48   56   52 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

 545  625  135  543 
 3120 3120 2310 0132
   0   48   52   19 
  0  0  0  0  0  0  1 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 598  546  600  544 
 1302 1023 1302 3120
  19   48   52    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 545  119  452  559 
 1023 2103 3120 2310
  20   19   52    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 548  362    2  664 
 1302 3201 3012 0321
  34    0   24   49 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 552  547  550  551 
 3120 2031 2103 3120
  24   39   49    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 426   83  550  556 
 1023 1023 0132 1230
   0   39   55   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481132075472   0.773757458896

 548   85   48  549 
 2103 1302 3012 0132
   0   39   24    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.628787878788   0.821786392073

 548  467  427  236 
 3120 2031 3012 0321
   0   39   49   24 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 223  222  554  548 
 0321 0321 2103 3120
   0   39   49   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 554  177  318   41 
 2103 1023 3012 1230
  40   39    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 552   54  553   48 
 2103 0132 2103 1023
   0   39    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

  49  220  556  390 
 1230 2031 0132 2310
  31    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.761363636364   0.591285330882

 549  221  461  555 
 3012 0213 2310 0132
  31    0   39   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.489130434783   0.488888829218

 100  632  452  432 
 2310 3120 0213 2031
   0    0    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 560  463  449  630 
 2103 3201 0213 3201
   0   52   46   21 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 546  134  560  629 
 3201 2310 0132 0321
  46   52   20   19 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 212  174  558  559 
 1023 3201 2103 0132
  46   52   19   21 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 373   26  631  448 
 0213 2031 3012 0321
   0   52    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.531250000000   1.570914840945

  14  534  221  421 
 2310 3120 2310 0132
  47   55   51   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 565  539  347  421 
 2103 3120 1230 3201
  51   45   47    0 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 420   89   64  311 
 1302 2310 2310 2031
   0   45   47    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.133893419028

 572   26  563   30 
 3120 0213 2103 3012
  47   45    2    0 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 515   90  344  602 
 1230 3012 3201 0321
  25   54    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.261363636364   0.811764606804

 569  272  568  272 
 3120 2310 0132 3012
   0   54   30   54 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.496078370825

 431  271  170  567 
 1230 3120 2310 0132
   0   54   54    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.557851239669   0.645038542780

 571  573  431  567 
 0321 2031 3201 3120
  54   54   30   45 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.755928946018

 573  272  571  347 
 2103 2031 0132 3201
   0   45    0   30 
  0  0  0  0  0  0  0  0 -1  1  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 569  573  372  570 
 0321 0132 1023 0132
   0   45   30   54 
  0  1 -1  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 130  373  573  565 
 1230 1230 0132 3120
   0   45    2   54 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.272727272727   1.683659925223

 569  571  570  572 
 1302 0132 2103 0132
   0   45   54   30 
  0 -1  1  0  0  0  0  0  0  1  0 -1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 576   47  580   42 
 0132 1302 0213 3120
   0   40    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 595  640  576  638 
 2031 1230 0132 1230
  47   40   36    0 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 574   40  290  575 
 0132 0132 0132 0132
  47   40    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

  79   90   44  605 
 1023 3120 0321 0132
  25    0    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.017584605176   0.734735848494

  80  592  365  637 
 2031 2103 0132 3201
  53    0   36   24 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.204545454545   1.262744943917

 581   45  580  621 
 3120 3201 0132 3120
   0   38   48   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.322875655532

 582  574  352  579 
 2103 0213 2031 0132
   0   38   40    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 584   44  582  579 
 0132 1023 0132 3120
  40   38   48    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270270270270   1.287122259437

 585  595  580  581 
 2103 0321 2103 0132
  40   38    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.156250000000   0.744117556237

 585  591  584  355 
 3120 0321 0132 3201
  52   38   24    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.046875000000   0.950816877414

 581  589  542  583 
 0132 3012 3201 0132
  52   38    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.367187500000   0.930146945296

 148  594  582  583 
 2031 0321 2103 3120
   0   38   24    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.185950413223   0.666904256095

 587  418  189  356 
 1230 1023 2310 3201
  45   52   24   29 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 591  586  588  503 
 1302 3012 0132 1230
  29   50   52   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 593  505  504  587 
 1302 2103 1023 0132
  29   50   24   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 584  598  590  623 
 1230 1230 0132 2310
  54    0   48   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.791666666667   0.404212005857

 591  597   57  589 
 2103 1023 0213 0132
  54    0   52   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.320312500000   0.764787488355

 593  587  590  583 
 2103 2031 2103 0321
  52    0   24   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.413793103448   0.456164019149

 593  578  594  256 
 3120 2103 3012 3012
  36    0   53   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.625000000000   0.992156741649

 498  588  591  592 
 3012 2031 2103 3120
  24    0   53   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.826797284708

  81  592  595  585 
 0213 1230 2103 0321
   0    0   24   36 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.318181818182   1.185434028983

 594   80  575  582 
 2103 2103 1302 0321
  40    0    0   36 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714876033058   0.317052843061

 598  224  597  216 
 3120 0132 0132 3201
   0   54    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 590  498   59  596 
 1023 0132 0213 0132
   0   54   52   50 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 245  545  589  596 
 2310 2031 3012 3120
  52   54    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 600  433   17  452 
 3120 3120 0213 2103
   0   19    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 545  199  257  599 
 2031 3201 0213 3120
   0   19    0   48 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.285714285714   0.377964473009

 603  605  602  344 
 0132 0132 0132 3012
  25   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.531250000000   0.248039185412

 245  566  623  601 
 1023 0321 0132 0132
  25   48    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 601  199  200  244 
 0132 2103 0132 2031
  18   48    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 606   91  605  101 
 3120 1230 0132 3012
  25    0    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.405660377358   1.223035983417

 607  601  577  604 
 0132 0132 0132 0132
  25    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.198863636364   0.345751591787

 610  301  608  604 
 1302 3012 2103 3120
   0    0    2   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.495283018868   1.185596106373

 605  306  608   82 
 0132 2031 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.992700729927   0.286921935715

 606  304  360  607 
 2103 0213 0132 0132
   0    0    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.523097826087   0.449346350385

 611  631  610   24 
 3120 2031 0132 3201
   2   16    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

  92  606   61  609 
 1302 2031 1023 0132
   2   16   23    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.103773584906   0.374398770434

 156  304   93  609 
 0321 3012 0213 3120
  23   16    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.157516198591

 331  252  620  613 
 3012 3120 0213 3120
   0   14   42    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.153409090909   0.947058707938

 612  513  614  341 
 3120 2103 0132 1302
  54   14   42    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 619  344  342  613 
 1302 2310 1302 0132
  54   14    0   48 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 618  437  616  350 
 3120 0321 0132 1302
  51   46    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 617  622  348  615 
 3120 0321 1302 0132
  51   46   14   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 619  621  440  616 
 0132 1302 1023 3120
  38   46   14   48 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 144  255  620  615 
 1230 3201 2103 3120
  14   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.661437827766

 617  614  620  200 
 0132 2031 0132 2310
   0   46   48   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 618  612  250  619 
 2103 0213 0321 0132
   0   46   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 579    4  622  617 
 3120 2103 2103 2031
  14   38   48    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 621  435  439  616 
 2103 3012 2103 0321
  51   38   14    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 589  101   44  602 
 3201 3120 0213 0132
  25   48   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.637815048203

 625  483  188  503 
 0213 3120 3012 1302
  29   52    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.187500000000   1.157516198591

 624  544  371  497 
 0213 3120 1230 0321
  19    0   52    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453125000000   0.372058778118

 224  627  627  627 
 2031 3120 3201 3012
  59    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 626  626  626  216 
 2310 3120 1230 3012
   0    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 464   97  133  629 
 0321 1302 2103 0213
  46   20   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.113636363636   1.142483520687

 299  559  630  628 
 3120 0321 0132 0213
  46   23   20   52 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 631  558  301  629 
 2103 2310 0213 0132
  46   23   52    0 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.420914981306

 609  561  630  300 
 1302 1230 2103 0132
  52   23    2    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

  17  557  117  182 
 2103 3120 0213 2310
  20   51    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 523  195  634  297 
 1230 2103 0132 3120
  46    0   34   47 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

 635  202  283  633 
 0132 3201 3120 0132
  46    0   47   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 634  260  636   34 
 0132 1023 0132 1302
  28    0   48   47 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 522   32   38  635 
 1302 1230 3012 0132
  28    0   47    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.744318181818   0.405882303402

 277  578  639  640 
 1302 2310 2103 3120
  36   47    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.093750000000   0.578758099295

 575   81  639  287 
 3012 2103 0132 1230
   0   47   40   36 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 637  256  522  638 
 2103 2031 2031 0132
   0   47   36   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 637  256  575   74 
 3120 2103 3012 1230
   0   47    0   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 649    6  643  650 
 0132 1230 0213 2103
   2   40   48   55 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  40   45  643   89 
 2031 2031 0132 0132
   2   47    0   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 644  641  420  642 
 2103 0213 2031 0132
   2   47   40   55 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 221  645  643   39 
 0213 2310 2103 1023
  40   47   39   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 316  648  426  644 
 1230 3012 2031 3201
  55   39   40   27 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 214  335  427  315 
 0213 3012 1023 0321
  27   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 317  224  223  215 
 1023 1302 0321 0213
   0   39    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.642045454545   0.766666573093

 645  519  649  335 
 1230 0213 0132 2031
   0   40   27   55 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   0.781699250996

 641   37  411  648 
 0132 3201 3012 0132
   0   40   55   48 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.663043478261   0.718954160615

 659  346  652  641 
 3120 2031 2310 2103
  48   40    2   54 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 445  170  653  659 
 1230 3012 0213 0132
  54   40   35    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 654  650  653  330 
 3120 3201 0132 1023
  54   32   48   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 655  651  328  652 
 2103 0213 1302 0132
  54   32   40    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 328  411  655  652 
 1302 0321 0132 3120
  40   32   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 657  656  653  654 
 0213 2310 2103 0132
  40   32    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.440958551844

 192  444  658  655 
 3012 0132 2103 3201
   0    0   40   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 655  663  658  363 
 0213 1230 0132 0321
  53    0   32    0 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.496078370825

 656  664  196  657 
 2103 1230 0213 0132
  53    0    0   34 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 302   63  651  650 
 3012 3120 0132 3120
  54   40    2   35 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 662  298  661    1 
 3120 0132 0132 1230
   3    0    2   46 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 444  297    2  660 
 3012 0132 1023 0132
   3    0   46   34 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

  70  302  445  660 
 2310 3012 1023 3120
  46    0    2   35 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.755928946018

 329  363  657  366 
 1302 3012 3012 2031
   0   53   48   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 365  547  658  505 
 1023 0321 3012 1302
  34   53   24    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708



==> anc/LinkComplementCertificates/pSL_2_plus_2_sqrt_minus_1.tri <==
% Triangulation
unnamed link
geometric_solution  58.62179803
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

64
  12   62    1   46 
 1023 2310 2103 0321
  10    9    0    6 
  0 -1  1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   0   28   45   57 
 2103 1302 0132 0321
   2    9   10    6 
  0  1  0 -1  1  0  1 -2 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  31   46    3   47 
 1302 3012 0132 3201
   9    5    1    0 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   41   58    2 
 3120 0132 2310 0132
   9    5    0    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63    6   29    3 
 2310 0321 1302 3120
   2    5    0    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  13   33   50    6 
 1302 1230 3012 3120
   8    6    0    1 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  2  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   41   35    4 
 3120 2031 1302 0321
   2    6    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   8   12   10   42 
 0132 0321 0321 2031
   9    1    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   7   30   43   60 
 0132 3201 3012 3201
   4    1    3    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  13   62   10   11 
 0132 2103 2103 3120
  10    3    6    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   9   46    7   59 
 2103 3201 0321 2031
   9    3   10    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   9   28   59   37 
 3120 3120 1023 2031
   7    3    6   10 
  0 -2  1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  13    0   45    7 
 2103 1023 1302 0321
   9    3    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   9    5   12   17 
 0132 2031 2103 2103
   0    3    1    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2  0  0 -2  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  61   46   15   31 
 1230 2310 0132 2103
   0    4    1   10 
  0  1  0 -1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0  0 -2  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  55   24   30   14 
 1023 2103 1302 0132
   0    4   10    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  20   56   31   39 
 2031 0213 1023 0321
   4    1    7    5 
  0  0  0  0  0  0  0  0  2 -1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  23   33   18   13 
 2031 0132 0132 2103
   1    3    0   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  36   27   60   17 
 1023 0213 2031 0132
   1    3   11    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  21   26   20   63 
 3120 0321 0132 2310
   1    5    0   11 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  22   38   16   19 
 2103 3120 1302 0132
   1    5   11    7 
  0  0  0  0 -1  0  1  0 -1  1  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  32   40   22   19 
 3012 0132 0132 3120
  11    5    0    2 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  29   25   20   21 
 2310 1023 2103 0132
  11    5    2    7 
  0 -1  1  0 -1  0  1  0  0 -1  0  1  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   30   17   36 
 0132 0321 1302 0213
   3   11    2    0 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   15   25   26 
 0132 2103 0132 3120
  10   11    0    2 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  22   28   27   24 
 1023 0213 2103 0132
  10   11    2    7 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   62   27   19 
 3120 3012 0132 0321
   1   11    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  25   61   18   26 
 2103 3201 0213 0132
   1   11   10    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  29   11   25    1 
 3120 3120 0213 2031
  10    2    6    7 
  0  0  0  0  0  0  1 -1  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   4   49   22   28 
 2031 1302 3201 3120
   7    2    6    5 
  0  0 -2  2  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  15   54    8   23 
 2031 3012 2310 0321
   3    0    2    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  32    2   16   14 
 2310 2031 1023 2103
   1    4    0    5 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  44   56   31   21 
 1230 3120 3201 1230
   5    0    2    4 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  40   17    5   38 
 2103 0132 3012 3120
   1    8   11    0 
  0 -1  1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  40   38   35   36 
 3201 0321 0132 3120
   7    2   11    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   6   50   37   34 
 2031 1230 2103 0132
   7    2    8    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34   18   37   23 
 3120 1023 0132 0213
   3    2   11    7 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  35   11   45   36 
 2103 1302 3012 0132
   3    2    7    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  33   20   39   34 
 3120 3120 2103 0321
   7    8   11    1 
  0  0  1 -1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  38   16   43   53 
 2103 0321 3120 3201
   4    8    7    1 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  44   21   33   34 
 0132 0132 2103 2310
  11    8    2    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   6    3   42   51 
 1302 0132 2103 0213
   9    8    2    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  41    7   43   48 
 2103 1302 0132 0321
   1    8    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  44    8   39   42 
 3120 1230 3120 0132
   1    8    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  40   32   53   43 
 0132 3012 3201 3120
   4    8    0    2 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  12   37   52    1 
 2031 1230 1023 0132
   2    9    6    3 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   2    0   10   14 
 1230 0321 2310 3201
  10    1    0    9 
  0  0  1 -1 -1  0  1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -2  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  58    2   48   49 
 0132 2310 0132 3120
   1    7    5    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51   42   50   47 
 1302 0321 2103 0132
   1    7    9    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  47   63   50   29 
 3120 0132 0132 2031
   6    7    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  48    5   35   49 
 2103 1230 3012 0132
   6    7    1    8 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  53   48   52   41 
 3120 2031 0132 0213
   9    2    8    7 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  54   59   45   51 
 2103 2310 1023 0132
   9    2    7    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  44   39   54   51 
 2310 2310 0132 3120
   7    2    8    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  30   60   52   53 
 1230 1230 2103 0132
   7    2    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   15   56   61 
 3120 1023 0132 2103
   4    7   10    2 
  0  0 -1  1 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  58   32   16   55 
 2103 3120 0213 0132
   4    7    2    5 
  0 -1  0  1  0  0  1 -1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1 -1  1  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  59    1   58   55 
 0132 0321 0132 3120
   2    7   10    9 
  0  1 -1  0 -1  0  0  1  0 -1  0  1 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  47    3   56   57 
 0132 3201 2103 0132
   2    7    9    5 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  57   10   11   52 
 0132 1302 1023 3201
   3    7    9   10 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  61    8   54   18 
 0132 2310 3012 1302
   3    7    1    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

  60   14   27   55 
 0132 3012 2310 2103
  10    7    4    1 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  26    9   63    0 
 1230 2103 0132 3201
   6    0   10    1 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

  19   49    4   62 
 3201 0132 3201 0132
   6    0    1    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000



==> anc/LinkComplementCertificates/pSL_3.5_plus_0.5_sqrt_minus_3.tri <==
% Triangulation
NONAME
geometric_solution  184.71937237
oriented_manifold
CS_unknown

28 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

182
  95   38  115   17 
 2103 1302 2031 2310
   0   23   21    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62   96  152  160 
 1230 3012 3201 3012
   1   24    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39    5  124  167 
 3201 3120 0321 3120
   2   18   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   51  112  162 
 3201 3120 1023 3201
   3   21    5    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  101  140   48 
 2103 1023 1230 1302
   3   19   25   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74    2   36   84 
 3120 3120 3201 0132
   4    6   22    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74   61  175   97 
 0213 0213 1230 0213
   5   22    6   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105   73  112   95 
 1230 0213 3012 2031
   6   21    9   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   35   98   83 
 3012 2031 3012 2031
   7   18    8   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  151   25   54 
 0321 3201 2031 3012
   8   16   17   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127   41  138   23 
 2103 1302 0213 0321
   4    9   23   15 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72   94  137   91 
 2310 1230 1023 3012
   9   16   22   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76   15   21  128 
 1230 0213 3120 1230
  10    7    0   13 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125   88   36  112 
 0132 1302 2031 3120
   6    3   20    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   58  119  129 
 1230 2310 0132 0213
  11   10   17   18 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  164   12  129 
 0132 0321 0213 2310
  10    0   17   13 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98   44   68   48 
 3120 0132 0132 2031
   4   25   19   18 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0   30   79   52 
 3201 0321 2031 3120
  12   21    0   23 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22   24   31   20 
 2103 2310 2031 2310
  10   18   14   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159  165  181  101 
 3120 0132 3201 3201
  12   25    1   14 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18  155   50   21 
 3201 0213 2310 1230
   7   14   10   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   47   12   70 
 3012 1023 3120 2310
  13    7   14   10 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124   67   18  170 
 1302 1302 2103 3012
  14   18    2   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95   10   84  173 
 0213 0321 0132 0213
   4    6   23    9 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  127   33   18 
 2103 3120 0213 3201
  15   14   10   23 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122   78   99    9 
 2103 2103 2310 1302
  16   13    8   20 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93   76   42  117 
 1023 2031 2310 3120
   7   25    0    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126   63  132   71 
 1302 1023 3201 0213
  17   19    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159   58  121   68 
 0132 2103 3120 3120
  11   25   18    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  106   63   37 
 1230 1302 0321 0213
  11   27   26   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  163  181   17 
 3012 3120 3012 0321
  12   23    0   25 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87   14   69   18 
 2031 3012 2031 1302
  18   15   10   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   70   86  165 
 3012 2310 0213 1023
  13   12   14   20 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 181   24  130   64 
 2310 0213 2031 3012
  15   12   14   23 
  0 -1  0  1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  128  126  117 
 0321 3120 0321 2031
   0   19    7    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  122  176  136 
 1302 3120 2103 0321
  20   19    7    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  145  123   13 
 2310 2103 3120 1302
   3    2    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 153   77  139   29 
 3120 0321 2310 0213
  11   26   27    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126   59  150    0 
 3012 0132 1302 2031
  21    0    9   27 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  119   77    2 
 1023 3120 3120 2310
  22    4   18   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70  156   88   73 
 2031 1230 1023 0321
   6   20    7   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  130  139   10 
 0213 1023 1023 2031
  23    4   15   26 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   26   51   97 
 0132 3201 2031 0132
   5    6    7   25 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107   77   66  175 
 1023 0132 1302 3120
  11    5   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69   16  138  124 
 1023 0132 0321 1230
   4   15   18   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  136  134   53 
 0321 0213 0321 1302
  20   15    9   19 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54  107  147   91 
 1023 2031 2310 1023
  22   16   27    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  172  146  152 
 1023 2310 3201 2103
  24   13   14   10 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92   16    4  145 
 1023 1302 2031 1230
  25    3    4   19 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107   97   60   83 
 3120 3120 1230 2310
   7    8   22    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   20  159   98 
 1230 3201 3120 0132
  18   25    7   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75    3  145   42 
 1230 3120 0132 1302
   6   25    5    3 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   89   86   57 
 3120 2310 0132 2310
  13   21    0   12 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  137   45  105 
 3201 1302 2031 3012
   9   20   16   15 
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132   46    9  174 
 2310 1023 1230 1023
  16   17   27    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151   58  169   65 
 1302 0213 0213 0132
  18    8   17    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  123  109  124 
 0213 1302 2103 0213
   2   15    4   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52   62  150   76 
 3201 3201 0321 1302
   5    0   13   21 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106   28   55   14 
 0213 2103 0213 3201
  18   17   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91   38  105  111 
 1023 0132 2103 0132
  21   16   27    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122   96   76   49 
 3201 1302 1230 3012
   5    7    8   13 
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90   62    6    3 
 2031 3012 0213 2310
   5    6   21   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61    1   57  166 
 1230 3012 2310 0321
  13   21   24    5 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   66   29  129 
 1023 1302 0321 0132
  11   17    0   27 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67  134   33   32 
 0132 2103 1230 1230
  12   14   20   15 
  0  0  0  0  0  0 -1  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132   69   55    8 
 1023 2031 0132 1230
  18    8   19   17 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  150   93   63 
 2031 3120 2103 2031
   0   11   27    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  108   88   22 
 0132 3012 2310 2031
   2   14   15   20 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   39  120   16 
 3120 1023 1023 0132
   4   25   18   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65   44  149   31 
 1302 1023 1023 1302
  15   17   18   19 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  122   40   32 
 3201 3012 1302 3201
  20   14   13    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  149   89   27 
 0213 0132 3120 0213
  17    0   19   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  146   11  178 
 0321 1230 3201 2031
  10   22   24   16 
  0 -1  0  1  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136   40    7  100 
 3120 0321 0213 1023
   6    9    7   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6  177   80    5 
 0213 0132 2031 3120
   2    6   22   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121   51  168  101 
 3012 3012 3120 1023
   3    1   25    5 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   12   57   60 
 1302 3012 2031 3012
  13    5    7    0 
  0  1 -1  0  1  0  0 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116   43   39   37 
 2031 0132 3120 0321
  11    4   27   22 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108   25  125  147 
 1302 2103 0213 0132
   8    2   16   20 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  148  104   17 
 2103 2310 0132 1302
  21   23   12   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113   88  135   74 
 3012 1023 1302 1302
   6   24    2   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107  162  141  168 
 2103 3201 3201 3201
   3    8    5   27 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  120  171   30 
 3201 2103 3201 1230
  23    0   25   11 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49    8  167  155 
 3201 1302 1230 3201
  18   22    7    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100  116    5   23 
 2103 0321 0132 0132
   4    6    9   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125  169  168  103 
 3120 3012 1302 2031
   1    3    2    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131   32   99   52 
 0132 0213 3120 0132
  13   21   12   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  137   31  157 
 1230 2103 1302 1230
  15   17   16   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80   67   40   13 
 1023 3201 1023 2031
  20    6    2   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  161   71   52 
 0132 3120 3120 3201
  12    0   13   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104   95   61  135 
 2310 2310 1302 1302
   6   24   23   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116   59   11   46 
 0132 1023 1230 1023
  16   22   27    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180   48  141  153 
 3120 1023 3120 3201
   3   27    4   19 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66   26  121   82 
 2103 1023 1302 2310
  25   11    0    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100  155   11  128 
 1023 1302 3012 1023
  10    9    7   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    7    0   90 
 0213 1302 2103 3201
  21   23    6    9 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  151  168   60 
 1230 3012 2031 2031
   8    5   13    1 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100   49   42    6 
 0132 3120 0132 0213
   5    6   22    7 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117    8   50   16 
 2103 1230 0132 3120
  18   25   19    7 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166   25   86  105 
 2310 3201 3120 0213
  20   21   16   13 
  0  0 -1  1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97   94   84   73 
 0132 1023 2103 1023
   9    6    7   22 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4   19  158   75 
 1023 2310 3201 1023
   1    3   25   12 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  156  181  173 
 3012 2310 2031 3120
  25   23    6   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110   85  123  158 
 2031 1302 3201 2031
   3   26    1    2 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  143   90   79 
 2310 2103 3201 0132
  21   23   26   24 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59    7   53   99 
 2103 3012 1230 0213
  20   16   21    9 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58  142  179   29 
 0213 1230 1023 2031
  26   11   17    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46   43   81   49 
 1302 1023 2103 3120
   5    8   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  67   78  109   53 
 1230 2031 0132 2310
  16   15   20    2 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  118  157  108 
 2103 1230 3120 0132
  16   15    2   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  179  103  118 
 2103 1023 1302 0321
  26    2   24    1 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  133   59  143 
 0132 1023 0132 2103
  21   16   26   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13    7    3  131 
 3120 1230 1023 1023
  21    3   20    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  152  110   80 
 0132 2103 2103 1230
  24    2   14    1 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  172  144  178 
 2103 2103 0213 3120
  24   11   10   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 128  171  127    0 
 2031 3120 0132 1302
  23    9    0   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  180   77   84 
 0132 2031 1302 0321
   4   22    9   27 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   34   98  163 
 3120 1302 2103 1023
  19   25    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  110  109  143 
 3120 0321 3012 0132
  26   16   24    2 
  0  0  0  0 -1  0  0  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155   39  178   14 
 0132 3120 1230 0132
  11   10   18   22 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139   82   68  173 
 3012 2103 1023 3012
  25    4   23   11 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  160   28   75 
 2031 3012 3120 1230
   1   25    5   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70   35   25   60 
 1230 3120 2103 2310
   8   13    7   20 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  153   36   56 
 2310 0213 3120 2031
   4    2   26    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44   22    2   56 
 3012 2031 0321 0213
   2    4   15   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   78  176   85 
 0132 0213 3012 3120
   8    3    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180   27   34   38 
 2310 2031 0321 1230
   0    9   27   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137   24   10  115 
 0132 3120 2103 0132
  23    9   10   15 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12   34  115   94 
 3012 3120 1302 1023
   9   10    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  171   63   14 
 3201 1302 0132 0213
  11   17   10    0 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  154   79   33 
 1023 3012 2103 1302
  12   23   15   26 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  86  140  148  112 
 0132 1230 3201 1023
   3   21   20   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   65   54  141 
 2310 1023 3201 2103
   8   27   19   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  153  162  148 
 1023 3012 3201 3201
   3   21   26   27 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149   64   45  140 
 0321 2103 0321 3201
  20   19   12   15 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  172   90  102 
 2031 3012 2031 1230
  23    6   14   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   35   45   73 
 0321 0321 0213 3120
  20    9    7   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127   87   11   53 
 0132 2103 1023 2031
  16    9   15   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45   10   44  180 
 0321 0213 0321 2031
   4   19    9   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144   37   41  120 
 0321 3201 1023 1230
   4   23   11   26 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 176  134  131    4 
 3012 2310 3012 3012
  12    3   19   20 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  176   92  132 
 2310 1230 3120 2103
  19   27    8    3 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154  161  106  158 
 1230 1230 3012 3012
   1   26   12   17 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166  104  118  111 
 0132 2103 0132 2103
  26   16   21   24 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  114  104  179 
 0321 0213 3201 2103
  24   26   11   23 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48   36  173   51 
 3012 2103 2310 0132
   6   25    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47  166   72  164 
 2310 1302 3012 3012
  16   10   13   24 
  0  0  0  0  0  0  1 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177   46   78  167 
 2031 3201 0132 0321
   8    2   22   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131  133  158   79 
 2310 2310 0132 3201
  26   12   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134   71   69  154 
 0321 0132 1023 0132
  17   15   12   19 
  0 -1  1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   66   57  162 
 2031 3120 0321 0213
   5   21   27    0 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96   55    9  161 
 1230 2031 2310 0213
  17   13    1    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  113  165   47 
 2310 2103 2103 2103
  14   13   24    1 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133   92  123   37 
 1230 2310 0213 3120
   4   26   27    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  142  149  157 
 1230 3012 0132 2103
  17   15   26   12 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119   83   20   94 
 0132 2310 0213 2031
   7   10   22   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   50   40  102 
 0132 3012 3012 3201
  14    6   25    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  174  109  154 
 3012 3201 3120 2103
  26   15   17   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101  103  142  148 
 2310 1302 1230 0132
  26   12    3    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28  170   50   19 
 0132 3120 3120 3120
  14   25    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  179    1  175 
 1230 2103 1230 0132
  24    5   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165   89  142  151 
 2310 3120 3012 0213
  17    1   13   12 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133    3   81  150 
 2310 2310 2310 0213
   5   27   21    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71   30    4  117 
 0213 3120 2103 1023
  25   19    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   87  146   15 
 0321 3012 1230 0321
  10   13   17   16 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 152   19  161   32 
 2103 0132 3201 1023
  12   13   14    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143   62   99  146 
 0132 0321 3201 2031
  13   16   24   21 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2  147  169   83 
 3120 0321 2031 3012
   8   18   22    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85   81   75   96 
 2031 2310 3120 1302
   5    1    8    3 
  0  0 -1  1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85   55  170  167 
 1230 0213 0132 1302
  18    2    8    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  159   22  169 
 0132 3120 1230 0132
  18    2    1   14 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  115  114  129 
 2310 3120 2103 2031
  10   11    0   23 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  114   24   47 
 1230 2103 2103 3201
  10   14   24   23 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102  145  120   23 
 3120 3201 1230 0213
   4   23    6   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111   29  157   54 
 0132 3012 2310 1023
  17   16   27   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  178  160    6 
 3120 3201 0132 3012
  24    5   22   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  125  141  140 
 2103 1230 3012 1230
   3   19   20    8 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72   74  147  118 
 0321 0132 1302 3120
   2   16   24   22 
  0  0  1 -1  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114   72  175  119 
 3120 1302 2310 3012
  22   11   10   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110  160  106  144 
 1023 2103 1023 2103
  11   26   24    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  138  126   92 
 1302 1302 3201 3120
  19   27    4    9 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   30   33  102 
 2310 1230 3201 1302
  23   14   25   12 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_3.5_plus_0.5_sqrt_minus_7.tri <==
% Triangulation
pSL_3.5_plus_0.5_sqrt_minus_7_(1008)
geometric_solution  896.02624724
oriented_manifold
CS_unknown

72 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

1005
   1    1    1  757 
 1302 3012 0132 0132
   0    0    0   11 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   0    0  764    0 
 1230 2031 2310 0132
   0    0   11    0 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 943  326    3  783 
 1023 0132 0132 2310
   0   56    0   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 947  256  411    2 
 0321 2103 0321 0132
   0   56   54   66 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

   5  709   92  317 
 0132 0321 0213 2031
  51   13   66   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

   4  429    6  456 
 0132 1302 0132 2031
   0   13   61   66 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.200000000000   1.058300524426

 817  428  602    5 
 1302 3012 1230 0132
   0   13   66    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.590569489077

 101  101  101    9 
 3012 0132 1302 0213
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  12   16    9  282 
 2310 3120 0213 1230
   0    0   67    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.791666666667   0.771677465727

  96    8  588    7 
 1230 0213 2103 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.881917103688

 760   17  516   11 
 3012 2031 2031 3120
   0   43   54   60 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  10  943  507  979 
 3120 2031 0213 0213
   0   43   54    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

  95   98    8  293 
 3120 2103 3201 1023
   0   67   65    0 
  0  0  0  0  0  0  0  0  1 -2  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.515406099558

 703  481   14  790 
 2031 2031 0132 1230
  60    0   69    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

  15  413  513   13 
 2103 0321 1230 0132
  60    0    0   67 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.496078370825

 355  909   14  702 
 0321 0213 2103 1023
   0    0   19   67 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.984313483298

 514    8   17  786 
 2103 3120 0132 2103
   0   60   67    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.661437827766

  10  588  490   16 
 1302 3120 0213 0132
   0   60    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   0.793725393319

  47  300  505  735 
 1023 2103 2103 1302
  45   50   59    0 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 451  118  422   24 
 2103 2103 2310 1302
  16   60    0   25 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 450  244   22  113 
 3120 3201 2103 0321
   0   60   61    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 132  730   22  819 
 3012 0132 0132 2103
  17   60   55    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

  20  571   24   21 
 2103 3120 2310 0132
  17   60    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  26  504   24  537 
 0132 3120 0132 3120
   0   16    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

  27   22   19   23 
 2103 3201 2031 0132
   0   16   17   60 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  27  882   26   37 
 3120 1023 0132 1230
  71   16   50   17 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  23  881   35   25 
 0132 1302 1023 0132
  71   16   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  44  726   24   25 
 1023 0213 2103 3120
  17   16   50   60 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  30   82   29  596 
 3120 2310 0132 2031
  56    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 803   32  548   28 
 3012 2103 3012 0132
  56    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 804  804  804   28 
 3201 2031 0321 3120
   0    0    0   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 682  644  772  789 
 0321 3201 2031 2031
   0   56    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

 789   29   39   33 
 3201 2103 0213 1023
   0    0   56    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.984313483298

 967  943   34   32 
 2031 1302 0132 1023
   0    0   56    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

  55  507   38   33 
 0132 3201 3012 0132
   0    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 529  103   26   36 
 0321 2103 1023 3120
  16   71    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

  35   40   37  637 
 3120 0321 0132 2310
   0   71    0   16 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

  25   38  661   36 
 3012 3012 2103 0132
   0   71   16   50 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

  37   34   39  217 
 1230 1230 0132 2103
   0   16   50    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

  40   32  625   38 
 2103 0213 0321 0132
   0   16    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 109  417   39   36 
 1230 2031 2103 0321
   0   16    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

  45   42   42   42 
 3120 0213 0132 0321
  40    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 965   41   41   41 
 0321 0321 0213 0132
  40    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 750  384   49  300 
 2103 3120 2310 3012
   0   59    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.841829962611

 506   27  593  218 
 3012 1023 2310 1302
  16    0   50   60 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

  57  445   51   41 
 1302 1230 3201 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593023255814   0.399939151673

  48  218   47   55 
 3120 0132 0132 2031
  50    0    0   59 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

  49   18  728   46 
 0132 1023 1023 0132
  50    0   59    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.511363636364   0.511111048728

  51  208   50   46 
 3120 3120 2103 3120
  59    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   1.202614232302

  47   43   50  472 
 0132 3201 0132 0132
  63    0    0   59 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.673913043478   1.207842989834

  48  584   52   49 
 2103 1230 0132 0132
  63    0   59   19 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.708683386892

  45  924   54   48 
 2310 2103 2103 3120
  19    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.460227272727   0.526143726632

  54  400   53   50 
 3120 3120 2103 0132
  63    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.303773584906   0.374398770434

  52  448  207  479 
 2103 0132 3201 3201
   0    0   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.587944735792

  51  621  444   52 
 2103 2031 3012 3120
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654054054054   0.800876072538

  34   46   57  309 
 0132 1302 2103 1023
   0    0   50    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 310  270   57  264 
 2031 2031 0132 3012
   0    0   41    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.700840128542

  55   45  966   56 
 2103 2031 2031 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357954545455   0.766666573093

  59  398  981  497 
 3120 2310 3012 3201
  71    0    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.015625000000   1.198856062826

 224  230   60   58 
 1302 2310 2103 3120
  44    0    0   42 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.914062500000   0.587616641632

  59   61   71  939 
 2103 0321 3012 1023
   0    0   44   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180379746835   1.130305148714

 224  547   71   60 
 0213 2031 1230 0321
   0   42   44    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.554347826087   0.579271637982

1004  975   63  260 
 0132 0132 0213 2031
  47   46    0   19 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

  65   62   64  362 
 3120 0213 0132 3120
  47    0   46   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

  66  692  956   63 
 2103 0132 0321 0132
  47    0   19   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 360  359   66   63 
 2310 3012 0132 3120
  19    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.625000000000   0.330718913883

 955  690   64   65 
 2031 1023 2103 0132
  19    0    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 238   86  361  261 
 1302 3201 0213 0213
   0   45    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820895522388   0.710798859689

 435  546  339   69 
 1023 1230 1023 3120
  23    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.153409090909   0.805322030559

  68  958   70  440 
 3120 0132 0132 3201
   0    0    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.505681818182   0.831092335537

 338  743  439   69 
 3012 0132 2103 0132
   0    0   23   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613207547170   0.673917786781

 230   60  435   61 
 2103 1230 0321 3012
   0    0   42    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.022727272727   1.022222097457

 170   77   76  668 
 1302 1023 1023 3201
  12    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.113636363636   1.142483520687

  81  963   74  413 
 1302 3012 0132 1230
  67    0   13   70 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

  77  272  274   73 
 1302 3120 1230 0132
  67    0   70    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.346846846847   0.417122954447

  77  261   76  671 
 3120 0213 0132 0213
   0   12    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.086206896552   1.748628740071

  80  948   72   75 
 0132 2103 1023 0132
   0   12   70    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.425210032135

  72   74   81   75 
 1023 2031 2103 3120
  70   12    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.316091954023   0.532191355674

  80  669   79  668 
 3120 0213 0132 2310
   0   12    0   13 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.232394366197   0.242216669323

  81   94  671   78 
 2103 1230 0213 0132
   0   12   13    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.535714285714   0.661437827766

  76  415   81   78 
 0132 2103 0132 3120
  13   12    0   70 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  77   73   79   80 
 2103 2031 2103 0132
  13   12   70    0 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

  84  967   83   28 
 3120 0132 3201 3201
   0    0   56   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.717391304348   0.517646995643

  82  204  482  717 
 2310 1302 2031 2031
  55   70    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.681481398305

 773  949  723   82 
 1302 0132 0213 3120
  70    0   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 193  670   86 1000 
 1230 1230 0132 3120
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

  87  671   67   85 
 2103 1230 2310 0132
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.202531645570   0.401886275098

 145   93   86  192 
 3120 0321 2103 0321
   0   46   44    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.236227795631

 387  750   89  423 
 1023 2103 0132 2310
   0    0    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   0.793725393319

  91  229  145   88 
 2103 2103 3012 0132
   0    0   63   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.268903591682   0.558908712687

  91  449  387   92 
 3120 3012 1023 0132
  51    0   61   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.315217391304   0.949019492012

  93  447   89   90 
 0132 1230 2103 3120
  63    0   61   44 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.451086956522   0.445751579582

  94    4   90  672 
 0132 0213 0132 0213
  51    0   13   61 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.704225352113   0.894338471346

  91  465   94   87 
 0132 1230 0132 0321
   0    0   44   61 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.479729729730   0.625684431671

  92  480   79   93 
 0132 1230 3012 0132
   0    0   61   13 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.752717391304   0.452941121188

 280  445  270   12 
 1302 3120 2031 3120
   0   67   65    0 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.566946709514

 102    9   98   99 
 2310 3012 2103 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.181818181818   0.618487319470

 100  577   98  635 
 0132 0213 0132 1023
  65    0   45    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   1.240195927062

  96   12  824   97 
 2103 2103 0321 0132
  65    0    0    0 
  0  2 -1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.881917103688

  96  755  100  108 
 3120 2103 0132 3012
  18    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.618487319470

  97  775  636   99 
 0132 2031 2031 0132
  18    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.587944735792

   7    7  102    7 
 2031 0132 0132 1230
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 112  587   96  101 
 1023 2310 3201 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   2.645751311065

 535   35  139  106 
 3012 2103 3012 3201
   0   18   16    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 430  334  107  111 
 1302 3120 2103 1023
   0    0   61   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.010869565217   0.833986826314

 106  210  888  489 
 3120 2103 2310 0321
   0    0   18   16 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 108  103  107  105 
 0132 2310 0132 3120
  16    0   18    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 104  109  889  106 
 2103 2031 0213 0132
  16    0    0   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.532586302877

 106  140   99  112 
 0132 3120 1230 3012
   0    0    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.563398501993

 107   40  335  649 
 1302 3012 3012 3201
   0   68   16    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   1.204761757717

 113  481  115  580 
 0132 3120 0213 3201
  69    0   60   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714285714286   0.377964473009

 113  125  112  104 
 3120 1023 0132 1023
   0    0   61    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812500000000   1.157516198591

 131  102  108  111 
 1023 1023 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

 110   20  132  111 
 0132 0321 2310 3120
   0    0   61   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 788  644  115  790 
 0213 2103 0132 3201
  69    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 336  110  781  114 
 1302 0213 2310 0132
  69    0    0   61 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.696428571429   0.897665623397

 644  639  122  578 
 0321 3012 0213 2031
  59    0   69    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 640  606  123  886 
 3012 0213 3012 0321
   0   59   39    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 305   19  119  340 
 1302 2103 0132 3201
   0   59   16   25 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 120  771  123  118 
 2103 3201 1023 0132
   0   59   25    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 576  121  119  301 
 0213 2310 2103 0321
  25   59   47    0 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 455  770  243  120 
 2103 1302 1230 3201
   0   47   25    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 170  116  123  801 
 2031 0213 0132 0321
  59    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.926136363636   0.345751591787

 124  117  119  122 
 2103 1230 1023 0132
  59    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.686046511628   0.522997352187

 609  610  123  609 
 1230 3120 2103 0132
   0    0   62    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.193181818182   0.571241760343

 111  710  282  449 
 1023 0213 0132 3012
  51    0   61    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 128  144  127  737 
 3120 2103 0132 0132
  30    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 129  409  937  126 
 2103 2310 3201 0132
  30    0    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

 142  138  129  126 
 0132 3012 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.172413793103   0.912328038298

 133  134  127  128 
 0321 3201 2103 0132
   0    0    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.154545454545   1.515293932701

 131  137  423  138 
 2103 0321 0132 0321
  15    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.413793103448   0.456164019149

 135  112  130  134 
 0132 1023 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.803174505145

 134  113  133   21 
 3120 3201 0132 1230
  60   55    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.039402300775

 129  579  716  132 
 0321 0132 0213 0132
  60   55    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.646739130435   0.647058744554

 136  131  129  132 
 0321 0321 2310 3120
   0   55    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.508620689655   0.707054229681

 131  751  136  750 
 0132 1023 0132 1023
  59    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

 134  752  202  135 
 0321 1023 2031 0132
  59    0    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 142  800  138  130 
 1302 0321 0132 0321
  15    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 128  130  151  137 
 1230 0321 3201 0132
  15    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   0.496078370825

 141  103  140  424 
 3120 1230 0132 0132
  18    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.519701150388

 142  108  985  139 
 2103 3120 1023 0132
  18    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568965517241   0.957944440213

 796  374  142  139 
 1302 1230 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.590569489077

 128  137  140  141 
 0132 2031 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.300000000000   0.793725393319

 144  146  628  150 
 2103 1023 1302 1230
  46    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 913  126  143  496 
 1023 2103 2103 0213
   0    0   30    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 148   89  146   87 
 2103 1230 0132 3120
   0   46   44    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.988281250000   0.423733608413

 143  151  242  145 
 1023 0321 0213 0132
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.425210032135

 149  547  148  633 
 3120 3201 0132 3012
  44   46   16    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.610465116279   0.599908727509

 150  224  145  147 
 2103 1230 2103 0132
  44   46    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.021739130435   0.786056548939

 629  181  150  147 
 3120 3120 0132 3120
   0   46   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.062500000000   0.496078370825

 143  496  148  149 
 3012 3120 2103 0132
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 138  423  800  146 
 2310 3120 2310 0321
   0    0    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 878  482  966  264 
 1302 1230 0213 0321
   0    0   59   70 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.195652173913   0.862744992738

 154  519  267  275 
 0132 0213 3120 3012
  51    0   41    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613207547170   0.673917786781

 153  310  155  258 
 0132 2103 0132 3120
  59    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.704545454545   1.383006367147

 523  264  754  154 
 3012 2310 3120 0132
  59    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.797169811321   0.611517991708

 584  601  157  539 
 1230 0321 0132 3201
  49   39   59   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 158  599  802  156 
 2103 3012 1230 0132
  49   39   19    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 356  187  157  583 
 3120 2310 2103 0321
  19   39    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 161  909  160  352 
 3120 3012 0132 1023
  67    0   19    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 371  908  353  159 
 1302 0132 1302 0132
  67    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.109375000000   0.454738506589

 615  910  521  159 
 1023 0213 1023 3120
   0    0   19   47 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 614  814  600  352 
 1302 0213 3120 3201
   0   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 620  164  164  164 
 0213 0213 0132 0321
  35    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 165  163  163  163 
 2103 0321 0213 0132
  35    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 616  408  164  621 
 1023 0132 2103 2031
   0    0   19    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.864130434783   0.503267912431

 830  435  167  826 
 1302 2031 0132 2310
   0   52    0    0 
  0  0  0  0  1  0 -2  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.781699250996

 168  436  444  166 
 2103 0213 2103 0132
   0   52    0    0 
  0  0  0  0 -1  0 -1  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.554054054054   0.536300941432

 205  169  167  829 
 3120 1302 2103 3201
   0   52   65    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.102396379610

 172  277  824  168 
 1230 3120 0213 2031
  65    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.277777777778   1.028903287636

 171   72  122  608 
 0132 2031 1302 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.596590909091   0.285620880172

 170  832  172  772 
 0132 2103 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 608  169  771  171 
 1023 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.367187500000   0.930146945296

 176  421  175  851 
 3201 1023 2103 0321
   0   39   44   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.102396379610

 852  365  175  544 
 1230 2103 0132 0321
   0   39   65    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 173  591  177  174 
 2103 1302 0321 0132
   0   39    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 178  941  547  173 
 2103 2031 3012 2310
  44   16   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 178  685  175  210 
 3120 0132 0321 1302
   0   16   18   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 536  758  176  177 
 2103 3120 2103 3120
  39   16   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 595  934  590  351 
 3120 0132 0213 3201
  43   51    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 658  632  181  317 
 2031 3201 0132 1230
   0   51   66   16 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 182  149  318  180 
 2103 3120 1023 0132
   0   51   16    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.496078370825

 350  442  181  657 
 1302 1302 2103 1023
  16   51    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.463865489602

 515  930  510  184 
 2103 3012 0213 3120
   0   60    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.681818181818   1.082352809072

 183  934  508  516 
 3120 0321 0213 0132
  43   60    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 691  708  186  968 
 1302 2031 0132 0132
   0    0   19   53 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 676  204  803  185 
 2031 0132 0213 0132
   0    0   53    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.901960674227

 344  359  627  158 
 3012 0132 1023 3201
   0    0   19    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 345  393  583  449 
 2031 2103 1230 2031
  63    0   51   19 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 651  633  190  634 
 2031 2310 0132 0213
  53    0   16   46 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.947916666667   0.413398642354

 191  193  194  189 
 2103 1023 0132 0132
  53    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.943181818182   0.751633895189

 646 1004  190  650 
 0132 1230 2103 1023
  46    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.039062500000   0.351388846001

 633   87  193  678 
 1230 0321 0132 1302
   0   53   44   46 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.755928946018

 190   85  677  192 
 1023 3012 1023 0132
   0   53   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 348  347  706  190 
 2310 3012 1023 0132
  53    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.472455591262

 397  720  997  994 
 0321 3201 1023 0321
  60   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 530  268  397  994 
 1230 0213 2310 2310
   0   58    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 613  335  199  874 
 0213 0213 2103 0132
  68    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.208333333333   0.992156741649

 200  887  199  606 
 0321 0321 0132 1230
  39    0    0   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.051724137931   1.427141717052

 197  649  604  198 
 2103 1023 1023 0132
  39    0   68    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.165948275862   1.043475193803

 198  265  873  201 
 0321 0321 2031 3120
  21   68    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.289855072464   0.690195994191

 200  660  877  895 
 3120 1302 3012 0321
   0   68    0   21 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.440958551844

 643  299  203  136 
 0213 3120 0132 1302
   0   55   59   53 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 664  561  409  202 
 3012 0321 1023 0132
   0   55   53   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

 665  186  643   83 
 2031 0132 0213 2031
   0   55    0   53 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   0.601307116151

 443  278  894  168 
 3120 0132 2103 3120
   0   52   65    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 444  831  207  892 
 2310 3120 0132 0213
   0    0   52    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.295454545455   1.383006367147

  53  987  823  206 
 2310 0321 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477272727273   0.644257624448

 216   48  923  686 
 1230 3120 0213 0213
  19    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 211  485  210  686 
 3120 2031 0132 3120
  18    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 212  105  177  209 
 0132 2103 2031 0132
  18    0    0   16 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 213  213  213  209 
 1023 0213 2103 3120
   0    0    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 210  216  213  593 
 0132 3012 0132 3120
   0    0   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 211  211  211  212 
 2103 1023 0213 0132
   0    0    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 216  919  215  888 
 3120 1230 0132 1023
  66   16    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 217  258  632  214 
 0132 0132 0132 0132
  66   16   59    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 212  208  218  214 
 1230 3012 2103 3120
  59   16    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 215  309  218   38 
 0132 2103 0132 2103
  50   16    0   59 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 216   46   44  217 
 2103 0132 2031 0132
  50   16   59    0 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 856  418  582  220 
 0213 2031 3012 0132
  59   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 349  439  219  285 
 0321 3120 0132 0321
  59   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.157516198591

 353  881  367  852 
 1302 3012 0132 3012
  65    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456521739130   0.632679661342

 614  223  223  223 
 3012 0213 0132 0321
  27    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 814  222  222  222 
 0132 0321 0213 0132
  27    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  61   59  148  230 
 0213 2031 3012 3201
   0   44   42    0 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.101562500000   0.611239421195

 229  830  227  228 
 3012 1302 2103 0132
   0   63    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.838842975207   0.754367109353

 228  683  227  472 
 3120 3120 0132 2031
  54   63    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.376033057851   0.885561389241

 225  950  586  226 
 2103 3120 1023 0132
  54   63    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.661437827766

 385  377  225  226 
 1023 2103 0132 3120
   0   63    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.566946709514

 230   89  399  225 
 0132 2103 3120 1230
  63    0    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.417366773785

 229  224   71   59 
 0132 2310 2103 3201
  42    0   44    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.608695652174   0.920261325588

 760  506  235  837 
 1302 0132 0213 2031
   0    0   43   60 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 237  368  370  802 
 0132 2031 2031 1302
  49   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 235  388  234  237 
 3120 1023 0132 1023
  51   34    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 236  389  594  233 
 2103 1230 0132 0132
  51   34    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 715  231  236  233 
 3120 0213 0132 3120
   0   34    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 592  593  234  235 
 0321 3201 2103 0132
   0   34   60    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 232  366  595  233 
 0132 1023 3120 1023
  34   51    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 259   67  869 1001 
 1023 2031 0321 1023
   0    0   46   45 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.335820895522   0.651565621382

 243  260  240  241 
 0321 0321 0132 3120
  46    0   47    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 390  259  242  239 
 2103 2310 2103 0132
  46    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.661437827766

 239  362  242  521 
 3120 0132 0132 2031
   0    0   47   46 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 240  146  373  241 
 2103 0213 1302 0132
   0    0   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.283473354757

 239  615  807  121 
 0321 1230 2310 3012
   0    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 247  710   20  323 
 0132 1023 2310 0321
  61    0   47    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 885  246  246  246 
 1302 0213 0132 0321
   8    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 247  245  245  245 
 3201 0321 0213 0132
   8    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 244  576  260  246 
 0132 3201 1302 2310
   0    0    0   47 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 250  909  249  274 
 3120 0132 0132 2310
   0   51   67    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 838  761  622  248 
 1302 3120 2031 0132
   0   51    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 346  281  841  248 
 1302 1023 0213 3120
   0   51   67   53 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 252  252  319  252 
 3120 1023 1302 0321
   0    0    5    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 251  251  255  251 
 1023 0321 2103 3120
   0    0    5    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 255  258  254  319 
 3120 0321 0132 0321
  66    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.958333333333   0.551198189805

 628  256  427  253 
 1302 3012 1302 0132
  66    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647727272727   0.631372471959

 252  266  630  253 
 2103 1302 3012 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 254    3  257  315 
 1230 2103 0132 1023
  54    0    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.798913043478   1.349579667212

 258  741  313  256 
 2103 0132 1302 0132
  54    0   66   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.799237375217

 154  215  257  253 
 3120 0132 2103 0321
  66    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.022727272727   2.345097752989

 879  238  562  240 
 1302 1023 2103 3201
   0    0   46   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 247   62  880  239 
 2031 1302 0213 0321
  46    0   47    0 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 860  289   75   67 
 2031 3012 0213 0213
   0    0   45   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.373134328358   0.723961801535

 518  276  263  710 
 3201 2031 3201 3201
   0   47   51   41 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 262  576  264  308 
 2310 2310 2103 0321
  59   41   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 263  152   56  155 
 2103 0321 1230 3201
   0   41   59    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 612  494  267  200 
 1023 3201 2103 0321
  21    0    0   51 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.379310344828   0.638629626809

 870  821  267  255 
 0132 1023 0132 2031
   0    0    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.208333333333   0.771677465727

 265  268  153  266 
 2103 1023 3120 0132
   0    0   21   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.369565217391   0.747712327040

 267  343  196  925 
 1023 2103 0213 2031
   0    0   21   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 311  986  989  910 
 3120 1023 3201 2031
  18    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  56  276  526   95 
 1302 0321 0213 1302
  67    0    0   41 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357142857143   0.566946709514

 523  487  977  859 
 1302 2310 2031 3201
  64   71    0    0 
  0 -1 -2  3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.677083333333   0.799237375217

 273   74  524  859 
 0132 3120 0213 0213
   0   71   70   67 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.337837837838   1.608902824296

 272  922  813  354 
 0132 2103 0213 3012
   0   71   67   70 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.543478260870   0.632679661342

 248  607  275   74 
 3201 1023 0213 3012
   0   67    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.218750000000   0.909477013178

 276  274  153  524 
 2103 0213 1230 0132
   0   41   67   51 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.921288402960

 262  282  275  270 
 1302 3120 2103 0321
  67   41    0   51 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 279  169  635  303 
 1302 3120 0321 0132
   0   53    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.212121212121   1.042265667995

 280  205  279  901 
 3120 0132 0132 1302
   0    0    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 281  277  561  278 
 2103 2031 3012 0132
   0    0   65   53 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.681481398305

 908   95  281  278 
 2310 2031 0132 3120
  65    0    0   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.275630096406

 250  292  279  280 
 1023 2310 2103 0132
  65    0   67   53 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

   8  276  345  125 
 3012 3120 3012 0132
  51    0    0   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 285  743  284  791 
 3120 1302 0132 1023
  47    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 286  741  290  283 
 2103 1023 3201 0132
  47    0   59   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 928  220  286  283 
 3201 0321 0132 3120
  59    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 289  288  284  285 
 2310 3012 2103 0132
  59    0   45   66 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.661437827766

 289  922  288  812 
 3120 2031 0132 2031
   0   45   70   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.518867924528   0.773757458896

 286  919  512  287 
 1230 2310 1230 0132
   0   45   66   59 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.425210032135

 261  948  286  287 
 1230 1302 3201 3120
  66   45   70    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 284  532  709  594 
 2310 2103 0213 0321
  51   66    0   47 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 959  297  699  294 
 1302 3012 1023 2031
  71   67   23   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 293  849  698  281 
 1023 0132 2031 3201
  53   67   65   71 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 295  292  294   12 
 3120 1023 0132 1023
  67    0   65   71 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.729166666667   0.496078370825

 296  291  786  293 
 2103 1302 0213 0132
  67    0   71   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   0.401587252572

 577  883  296  293 
 1302 1230 0132 3120
  71    0   65   38 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.020833333333   0.716557646747

 551  404  294  295 
 1302 1023 2103 0132
  71    0   38   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.182432432432   0.339657262907

 291  497  402  938 
 1230 0213 0321 0213
   0   23   30   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 734  302  299  635 
 3120 1302 0132 3201
  53   45    0   59 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 300  202  841  298 
 3201 3120 3120 0132
  53   45   59    0 
  0 -1  0  1 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 562   18   43  299 
 2031 2103 1230 2310
  59    0   45    0 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 307  120  302  991 
 1230 0321 3012 1230
  25    0   47   59 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 305  301  303  298 
 0132 1230 0132 2031
   0   53   59   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 306  771  277  302 
 2103 2103 0132 0132
   0   53   25    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

 306  421  305  633 
 3120 3120 0132 1230
  16   53   44   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 302  118  634  304 
 0132 2031 1023 0132
  16   53   25   59 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 560  451  303  304 
 2103 3120 2103 3120
  25   53   44    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 990  301  311  734 
 1302 3012 3012 0321
  59    0    0   47 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 522  263  310  311 
 0132 0321 2103 3120
  59    0   47   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 312  217  310   55 
 0132 2103 0132 1023
   0    0   50   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 308  154   56  309 
 2103 2103 1302 0132
   0    0   59   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 308  307  312  269 
 3120 1230 0132 3120
   0    0   47   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 309  735  727  311 
 0132 2103 2031 0132
   0    0   59   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.496078370825

 257  754  314  751 
 2031 2031 0132 3012
   0   54   59    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   1.240195927062

 315  755  588  313 
 2103 0213 1023 0132
   0   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.527522935780   0.424776586639

 970 1003  314  256 
 2310 3012 2103 1023
   0   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.056818181818   0.901960674227

 318  573  317  820 
 3120 0132 0132 0321
  13    0   17   51 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 180    4  817  316 
 3012 1302 3120 0132
  13    0   51   66 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 503  504  181  316 
 1230 1302 1023 3120
  51    0   17    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 251  253  817  632 
 2031 0321 0132 0321
  66    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 323  709  332  321 
 3120 2031 1023 3120
  66    0   47   61 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   1.202614232302

 320  739  322  693 
 3120 0213 0132 1302
   0    0   47   66 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.601307116151

 331  951  688  321 
 3012 0132 3201 0132
   0    0   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.793725393319

 975  244  330  320 
 2103 0321 2103 3120
  61    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 325  973  983  781 
 3120 3120 3012 3012
   0   61    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722222222222   1.028903287636

 783  700  330  324 
 3012 3012 0213 3120
   0   61    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 329    2  327  970 
 0132 0132 0132 1230
   0    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 330  701  971  326 
 2103 2031 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

 330  983  329  332 
 3120 1302 0132 2031
  71    0   61    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 326  980  843  328 
 0132 3201 3012 0132
  71    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

 323  325  327  328 
 2103 0213 2103 3120
   0    0   61    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.890625000000   0.454738506589

 711  694  332  322 
 3012 0132 0132 1230
   0   66    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   1.202614232302

 333  328  320  331 
 2103 1302 1023 0132
   0   66   71   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.218750000000   0.413398642354

 429  334  332  718 
 1230 1302 2103 2031
  71   66   68   61 
  0  1  0 -1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 336  104  335  333 
 3120 3120 0132 2031
  68   71   61    0 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456521739130   0.632679661342

 637  109  197  334 
 1302 1230 0213 0132
  68   71    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.661437827766

 983  115  638  334 
 2103 2031 0213 3120
   0   71   61    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

 801  540  340  553 
 2310 3120 1302 2031
  23    0   49   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.546875000000   0.372058778118

 340  442  339   70 
 3120 2031 0132 1230
   0   23   59   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   2.164705618144

 341  547   68  338 
 0132 1302 1023 0132
   0   23   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.358695652174   0.497105448197

 337  118  342  338 
 2031 2310 2103 3120
  16   23   59    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 339  536  342  548 
 0132 2031 0132 2103
   0   23    0   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 340  537  787  341 
 2103 0213 3012 0132
   0   23   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 347  268  836  660 
 2310 2103 2310 2310
  21   53    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 690  514  345  187 
 3120 3120 0132 1230
   0   19    0   67 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 346  282  188  344 
 2103 1230 1302 0132
   0   19   67   51 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 347  250  345  698 
 1230 2031 2103 0321
  67   19   53   51 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 194  346  343  396 
 1230 3012 3201 0321
  51    0   19   53 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 645 1004  194  396 
 0321 2103 3201 2310
  19    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.645751311065

 220  842  840  350 
 0321 3201 3201 3120
  51    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.234375000000   0.537418235060

 349  182  351  440 
 3120 2031 0132 0213
   0    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.406250000000   0.578758099295

 840  179  434  350 
 1230 2310 3012 0132
   0    0   51   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 355  162  354  159 
 3120 2310 2103 1023
   0   67   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 160  221  354  527 
 2031 2031 0132 3012
  71   67    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 352  871  273  353 
 2103 2103 1230 0132
  71   67    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

  15  923  915  352 
 0321 1302 2031 3120
   0   67   19    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.673249217548

 358  589  357  158 
 1230 2031 0132 3120
   0   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 604  590  802  356 
 0132 3012 0213 0132
   0   39    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 360  356  359  626 
 3120 3012 0132 1023
   0   46   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  65  187  624  358 
 1230 0132 1302 0132
   0   46    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 855  477   65  358 
 0213 3201 3201 3120
   0   46   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 855   67  362  928 
 1302 0213 0132 2310
   0    0   45   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  63  241  791  361 
 3120 0132 3201 0132
   0    0   46   47 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 365  953  364  594 
 3120 0321 0132 3120
  66   34    0   65 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 366  951  712  363 
 2103 3012 0321 0132
  66   34   65    0 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 592  174  366  363 
 2310 2103 0132 3120
  65   34    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.165359456942

 237  368  364  365 
 1023 0213 2103 0132
  65   34    0    0 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

 372  569  368  221 
 1023 3120 0132 0132
  65    0    0   49 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.696428571429   0.897665623397

 232  550  366  367 
 1302 0132 0213 0132
  65    0   49    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.742424242424   0.761655680458

 372  795  374  370 
 2031 3120 0213 3120
   0    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.826797284708

 369  672  386  232 
 3120 0132 1230 1302
  51    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.621212121212   0.601307116151

 372  160  520  906 
 3120 2031 1230 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 898  367  369  371 
 1230 1023 1302 3120
   0    0    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 242  386  374  800 
 2031 0132 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.810810810811   0.459686521227

 520  369  141  373 
 1302 0213 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.208333333333   0.992156741649

 389  977  376  486 
 1302 2031 2310 3120
  64    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 381  375  378  379 
 0321 3201 2103 3120
   0    0   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 380  228  378  680 
 0132 2103 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 376  385  684  377 
 2103 2031 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 376  748  380  856 
 3120 3120 0132 1302
   0    0   64    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 377  831  419  379 
 0132 0213 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 376  867  815  749 
 0321 3120 2310 3012
  13    0   64    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 384  387  383  388 
 3120 1023 0132 1302
  51    0    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

 385  393  389  382 
 2103 0321 1302 0132
  51    0   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 390   43  385  382 
 3120 3120 0132 3120
  63    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 378  228  383  384 
 1302 1023 2103 0132
  63    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 388  373  387  370 
 3120 0132 0132 3012
   0   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.150000000000   0.396862696660

 382   88   90  386 
 1023 1023 1023 0132
   0   51    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.502717391304   0.539215620462

 233  392  382  386 
 1023 3012 2031 3120
   0   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 383  375  234  792 
 2031 2031 3012 2103
   0   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 391  562  240  384 
 0213 1302 2103 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.377964473009

 390  392  392  392 
 0213 0213 0132 0321
   4    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 388  391  391  391 
 1230 0321 0213 0132
   4    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 400  188  394  383 
 0132 2103 3012 0321
  51    0   63   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 396  393  395  406 
 3120 1230 0132 1023
   0    0   19   51 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 397  792  405  394 
 2103 0213 1230 0132
   0    0   51   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 348  347  397  394 
 3201 0321 0132 3120
  51    0   19    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 195  196  395  396 
 0321 3201 2103 0132
  51    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 407  619  399   58 
 3120 2031 0132 3201
  44    0   71    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.962091385842

 400  447  229  398 
 2103 0321 3120 0132
  44    0    0   63 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.515625000000   0.324813218992

 393   52  399  408 
 0132 3120 2103 0132
   0    0   19   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.295597484277   0.665597814104

 403  406  402  407 
 3120 1230 0132 1230
   0   71    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.562500000000   0.496078370825

 404  405  297  401 
 2103 1023 0321 0132
   0   71    0   23 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 884  777  404  401 
 0321 2031 0132 3120
   0   71    0   38 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   1.488235112474

 296  555  402  403 
 1023 2310 2103 0132
   0   71   38   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 402  785  995  395 
 1023 3201 2103 3012
  58    0    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

 408  999  401  394 
 0132 3120 3012 1023
   0    0   19    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722222222222   0.734930919740

 401  620  408  398 
 3012 1302 0132 3120
   0    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   1.763834207376

 406  165  400  407 
 0132 0132 0132 0132
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.464105156724   0.722298133455

 913  500  203  127 
 0321 1230 1023 3201
  55    0   30   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

 412  426  411  427 
 3120 3120 0132 2103
   0   66   24    0 
  0  0  1 -1  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 914  561    3  410 
 0321 3201 0321 0132
   0   66    0   56 
  0  1  0 -1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 425  427  914  410 
 0132 2103 2310 3120
   0   66   24    0 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

  73  480  414   14 
 3012 2310 0132 0321
  60   67    0   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 961  446  786  413 
 2310 3012 1023 0132
  60   67   13   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 964   80  647  602 
 1230 2103 0132 0321
   0    0   13   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.034090909091   0.450980337113

 637  417  417  417 
 3120 0213 0132 0321
  29    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  40  416  416  416 
 1302 0321 0213 0132
  29    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 219  782  419  578 
 1302 0132 0132 3120
  69    0   59    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 380  420  644  418 
 2103 3120 2031 0132
  69    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 463  419  639  987 
 3120 3120 2031 0321
   0    0    0   69 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 173  304  422  455 
 1023 3120 0132 0321
  25    0   44   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.043478260870   0.690195994191

 591   19  774  421 
 1023 3201 2103 0132
  25    0   16   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.661437827766

  88  151  800  130 
 3201 3120 0321 0132
  15    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   1.202614232302

 930  775  139  868 
 1023 2310 0132 3012
  18    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.322875655532

 412  428  426  904 
 0132 3120 0132 0321
   0   66    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 428  410  903  425 
 2103 3120 3201 0132
   0   66   24    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.708683386892

 254  412  428  410 
 2031 2103 0132 2103
  24   66    0    0 
  0 -1  0  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

   6  425  426  427 
 1230 3120 2103 0132
  24   66    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.875000000000   1.653594569415

 890  333  430    5 
 0213 3012 0132 2031
  61    0   66   68 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   1.058300524426

 823  104  448  429 
 1302 2031 1230 0132
  61    0   68    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.135135135135   0.643561129718

 432  917  432  432 
 2103 1023 0132 3120
   0   36    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 431  433  431  431 
 3120 2031 2103 0132
   0   36    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 432  581  923  919 
 1302 2103 3201 0321
  59    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 436  351  435  940 
 3120 1230 0132 0132
   0    0   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.700840128542

 166   68   71  434 
 1302 1023 0321 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.221343873518   0.627450903810

 622  933  167  434 
 0213 3120 0213 3120
   0    0   43    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.202702702703   0.965341694578

 439  438  438  438 
 3120 0213 0132 0321
  57    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 440  437  437  437 
 0132 0321 0213 0132
  57    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

  70  220  441  437 
 2103 3120 2103 3120
   0    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 438   69  441  350 
 0132 2310 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.227272727273   2.284967041374

 439  782  442  440 
 2103 1023 0213 0132
   0    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.265625000000   0.785457420472

 338  441  634  182 
 1302 0213 2103 2031
   0   16    0   59 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.295454545455   1.262744943917

 826  445  444  205 
 1302 0321 0132 3120
   0   52   65    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.819767441860   0.630673277637

 167   54  206  443 
 2103 1230 3201 0132
   0   52    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.534090909091   0.450980337113

 543   95   45  443 
 1230 3120 3012 0321
   0    0   65    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.689189189189   0.485224661296

 414  993  457  742 
 1230 0132 1023 1230
  47   13   23   60 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 448  458   91  399 
 0321 3120 3012 0321
  44   63    0   61 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.037735849057   1.098236393272

 447   53  449  430 
 0321 0132 0132 3012
   0   61    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   1.240195927062

  90  188  125  448 
 1230 1302 1230 0132
   0   61   63   51 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 459  779  451   20 
 1302 3201 0132 3120
   0   60   61   44 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.881917103688

 454  306   19  450 
 1230 3120 2103 0132
   0   60   44   25 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.496078370825

 460  616  453  615 
 0132 2310 0132 2310
  19   47    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.557312252964   1.254901807620

 456  603  911  452 
 3120 3012 1023 0132
  19   47    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.580188679245   0.311998975361

 459  451  455  991 
 0132 3012 0132 1302
  25   47   60   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 460  421  121  454 
 2103 0321 2103 0132
  25   47   44    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488636363636   0.511111048728

 458    5  457  453 
 3120 1302 0132 3120
  13   47    0   61 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.622641509434   0.399358688463

 459  480  446  456 
 2103 0132 1023 0132
  13   47   61   60 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 460  447  459  456 
 3120 3120 0132 3120
  61   47    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.037735849057   1.098236393272

 454  450  457  458 
 0132 2031 2103 0132
  61   47   44   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 452  619  455  458 
 0132 2310 2103 3120
  44   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.424118129614   0.954988168063

 470  958  462  463 
 3201 3201 0132 3120
   0    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 465  783  464  461 
 3120 1230 2103 0132
   0    0   56   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.440958551844

 461  782  464  420 
 3120 0321 0132 3120
  69    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 462  781  481  463 
 2103 2310 3120 0132
  69    0    0   61 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357142857143   0.566946709514

 467  779   93  462 
 0132 0321 3012 3120
  61    0   56   44 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 467  941  476  853 
 3120 3120 0132 0321
  39    0   44   54 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.984313483298

 465  809  468  466 
 0132 1230 3201 3120
  54    0   44   56 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.322875655532

 467  478  469  470 
 2310 3012 2103 3120
   0   56    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386792452830   0.673917786781

 468  472  682  728 
 2103 3012 2310 3201
   0   56    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.770833333333   0.826797284708

 468  473  471  461 
 3120 0321 0132 2310
   0   56    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 727  474  955  470 
 1302 3012 0213 0132
   0   56    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 469  226   49  478 
 1230 1302 0132 0321
  63    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.498284734134   0.551387280093

 475  475  475  470 
 1023 0213 2103 0321
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 471  479  475  987 
 1230 2031 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 473  473  473  474 
 2103 1023 0213 0132
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 478  585  477  466 
 3120 0321 0132 0132
  39    0   54   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 479  583  360  476 
 2103 3012 2310 0132
  39    0   63    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 468  472  479  476 
 1230 0321 0132 3120
  63    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.689393939394   0.300653558076

 474   53  477  478 
 1302 2310 2103 0132
  63    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 481  457   94  413 
 3120 0132 3012 3201
  13    0   60   61 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

  13  110  464  480 
 1302 3120 3120 3120
  61    0   60   69 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 752  759  152   83 
 2031 0132 3012 1302
  70    0   55   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.556818181818   0.571241760343

 485 1002  484  489 
 3120 0321 0132 1023
   0    0   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.086206896552   1.779039674681

 486  869  487  483 
 2103 0132 1302 0132
   0    0    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178797468354   0.389327329002

 209  974  486  483 
 1302 0132 0132 3120
   0    0   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.440958551844

 375  982  484  485 
 3120 0132 2103 0132
   0    0    0   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.500000000000   1.322875655532

 484  748  488  271 
 2031 0321 0132 3201
   0    0   64    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.778481012658   0.581299790767

 489  747  754  487 
 2103 3012 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.724137931034   0.577807757589

 755  105  488  483 
 3120 0321 2103 1023
   0    0   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.565217391304   1.035293991286

 769   17  491  787 
 1302 0213 1302 2310
   0    0   60   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.300000000000   0.264575131106

 490  768  493  970 
 2031 1230 2103 2031
   0    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.793725393319

 537  493  493  493 
 1230 0213 0132 0321
   1    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 491  492  492  492 
 2103 0321 0213 0132
   1    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 842  768  265  504 
 1302 1302 2310 3120
   0   51    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 937  501  497  498 
 2310 3012 2103 0132
   0   30   55   71 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

 498  150  497  144 
 3120 3120 0132 0213
   0   30    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.375000000000   0.992156741649

 495   58  297  496 
 2103 2310 0213 0132
   0   30    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804347826087   0.862744992738

 500  503  495  496 
 0321 0321 0132 3120
   0   30    0   55 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.601562500000   1.178186130708

 503  729  500  730 
 0132 1023 0132 1302
  56   55   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.944911182523

 498  955  409  499 
 0321 2031 3012 0132
  56   55    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 495  863  502  864 
 1230 1230 0132 1302
  13   55   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.318181818182   1.082352809072

 503  574  819  501 
 2103 0132 3012 0132
  13   55    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 499  318  502  498 
 0132 3012 2103 0321
   0   55    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.563398501993

 494   23  572  318 
 3120 3120 2310 2031
  17   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  18  568  556  511 
 2103 2103 1023 0132
  38   50   45    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.984313483298

 508  231  507   44 
 3120 0132 0132 1230
   0   50   60   43 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 509   11   34  506 
 2103 0213 2310 0132
   0   50   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 510  184  509  506 
 3120 0213 0132 3120
  43   50   60    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.015625000000   1.198856062826

 661  932  507  508 
 1302 3012 2103 0132
  43   50    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.293478260870   1.351633821957

 733  183  511  508 
 3201 0213 2103 3120
   0   50   60   45 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159090909091   1.864052060068

 510  778  505  884 
 2103 1023 0132 1023
  38   50    0   45 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510869565217   0.488888829218

 515  582  581  288 
 1230 3201 2031 3012
  59    0   45    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 515  916  514   14 
 3120 0213 0132 3012
  67   60    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 516  344   16  513 
 0132 3120 2103 0132
  67   60    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 927  512  183  513 
 0321 3012 2103 3120
   0   60    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.653594569415

 514  590  184   10 
 0132 0213 0132 1302
  43   60    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 534  534  928  534 
 1023 0321 3012 3120
   0    0   14    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 522  532  519  262 
 1230 2031 0132 2310
  51   41   47    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 525  530  153  518 
 2103 0213 0213 0132
  51   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 528  374  521  371 
 0213 2031 0132 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.895833333333   0.937036922669

 522  241  161  520 
 2103 1302 1023 0132
   0    0    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 308  518  521  528 
 0132 3012 2103 3201
   0    0   41   47 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 525  271  524  155 
 0132 2031 0132 1230
   0   41    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.343750000000   1.240195927062

 527  272  275  523 
 1230 0213 0132 0132
   0   41   71   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.898648648649   0.840204808243

 523  976  519  529 
 0132 0321 2103 2031
   0   41   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.496078370825

 528  270  527  908 
 3120 0213 0132 0213
  67    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   1.771708467231

 529  524  353  526 
 2103 3012 1230 0132
  67    0   41   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.529150262213

 520  522  529  526 
 0213 2310 0132 3120
  41    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.562500000000   0.826797284708

  35  525  527  528 
 0321 1302 2103 0132
  41    0    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.826797284708

 533  196  519  531 
 3120 3012 0213 3120
  51    0   58    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 530  792  532  996 
 3120 2031 0132 2031
   0    0   58   51 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 518  290  791  531 
 1302 2103 0321 0132
   0    0   51   47 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 998  792  976  530 
 1023 0132 1023 3120
   0    0   58    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 517  517  791  517 
 3120 1023 2310 0321
   0    0   14    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 537  969  536  103 
 3120 2103 0132 1230
  18   16    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 341  968  178  535 
 1302 2310 2103 0132
  18   16    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  23  492  342  535 
 3120 3012 0213 3120
   0   16    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 960  546  542  543 
 3120 2031 2103 3120
  65   13    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.508620689655   0.615821425851

 541  156  540  744 
 3120 2310 0132 2103
  59   13   39   49 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 542  337  742  539 
 2103 3120 0213 0132
  59   13   49   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 544  570  542  539 
 0132 0132 0132 3120
  49   13   39   65 
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 538  545  540  541 
 2103 2031 2103 0132
  49   13   65   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 538  445  544  965 
 3120 3012 0132 3012
   0   13    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.120689655172   1.961505282341

 541  174  685  543 
 0132 0321 0132 0132
   0   13   65   39 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.165359456942

 542  550  546  549 
 1302 1230 0132 1302
   0   23   49   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.043478260870   0.690195994191

 538  826   68  545 
 1302 1302 3012 0132
   0   23   65    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.505434782609   0.622408887618

  61  176  147  339 
 1302 1230 2310 2031
  16    0    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.260869565217   0.739495708062

 776   29  549  341 
 1230 1230 1302 2103
   0   23    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 548  553  545  596 
 2031 3012 2031 1023
  49    0   56   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 597  368  545  828 
 2031 0132 3012 2031
  65    0    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   1.275630096406

 553  296  552  555 
 3120 2031 0132 1302
  38   56   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.087837837838   0.375410659002

 554  777  563  551 
 2103 1302 3012 0132
  38   56    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.086647859902

 549  337  554  551 
 1230 1302 0132 3120
   0   56   23   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.093750000000   0.578758099295

 557  670  552  553 
 2310 1023 2103 0132
   0   56   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.193181818182   0.571241760343

 556  776  551  404 
 0132 2310 2031 3201
  23   38    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 555  728  505  564 
 0132 1023 1023 3201
  50   38   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 598  679  554  662 
 0132 3012 3201 2031
   0   49    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 559  559  559  753 
 1302 3012 0132 1023
   0    0    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 558  558 1003  558 
 1230 2031 2310 0132
   0    0   20    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 561  779  306  678 
 0213 1023 2103 0321
  44   53   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.661437827766

 560  279  411  203 
 0213 1230 2310 0321
   0   56   53    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.496078370825

 259  837  300  390 
 2103 0321 1302 2031
   0    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.377964473009

 568  552  564  730 
 0132 1230 0132 1023
  56   17    0   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 882  556  729  563 
 1302 2310 1230 0132
  56   17   38   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 567  846  566  570 
 3120 0321 0132 3120
  39   17   65   45 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 568  879  571  565 
 2103 1023 1302 0132
  39   17   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 883  577  568  565 
 1230 1302 0132 3120
  45   17   65   38 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 563  505  566  567 
 0132 2103 2103 0132
  45   17   38    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 881  367  570  574 
 1023 3120 0132 1230
  49   17    0   65 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   2.315032397182

 565  541  575  569 
 3120 0132 1023 0132
  49   17   65   39 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 566   22  572  885 
 2031 3120 0132 2103
   0   39    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 575  504  605  571 
 1302 3201 0132 0132
   0   39   17   51 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 575  316  574  672 
 3120 0132 0132 1302
  13   49   51   17 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 569  502  666  573 
 3012 0132 3120 0132
  13   49   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 802  572  570  573 
 0132 2031 1023 3120
  17   49   51   39 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 120  886  247  263 
 0213 1230 2310 3201
   0   47   59    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 778  295   97  567 
 2310 2031 0213 2031
  65   45   38    0 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.979166666667   0.716557646747

 418  116  580  798 
 3120 1302 2103 2310
   0    0   59   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 798  133  580  722 
 1302 0132 0132 3120
  60    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.889822365046

 578  110  790  579 
 2103 2310 1023 0132
  60    0    0   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.765625000000   0.537418235060

 794  433  918  512 
 2310 2103 1302 1302
   0    0   59    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 799  219  512  930 
 0321 1230 2310 2103
  45    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 477  158  584  188 
 1230 0321 0132 3012
  19   63    0   39 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 585  156   50  583 
 2103 3012 3012 0132
  19   63   39   59 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 586  744  584  476 
 3012 0132 2103 0321
  39   63   54   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 751  750  227  585 
 3012 3012 1023 1230
  63   54   59    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   0.962091385842

 588  946  751  102 
 3120 2103 2310 3201
   0    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

   9   17  314  587 
 2103 3120 1023 3120
  54    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   1.587450786639

 356  627  627  627 
 1302 2310 2103 2031
   6    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 357  179  516  623 
 1230 0213 0213 1302
  43    0   51    0 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.330718913883

 593  422  592  175 
 3120 1023 0132 2031
   0    0   16   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 236  725  365  591 
 0321 2031 3201 0132
   0    0   60   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 212   44  236  591 
 3120 3201 2310 3120
  60    0   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 363  290  658  234 
 3120 0321 0213 0132
  51   34    0   66 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 657  721  237  179 
 1023 3120 3120 3120
   0   51    0   34 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.039402300775

 598   28  597  549 
 3120 1302 0132 1023
   0   49   56    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906250000000   0.744117556237

 599  803  550  596 
 1302 3012 1302 0132
   0   49    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 557  805  600  596 
 0132 2310 0213 3120
   0   49   56    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.377964473009

 157  597  600  624 
 1230 2031 0132 0213
   0   19    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 601  598  162  599 
 2103 0213 3120 0132
   0   19   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.892857142857   0.661437827766

 923  793  600  156 
 2031 2310 2103 0321
  49   19   59    0 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   0.962091385842

 603  415  929    6 
 3120 0321 3012 3012
   0    0   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603448275862   0.775478832553

 453  924  621  602 
 1230 3012 1023 3120
   0    0   13   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.622844827586   0.838201385186

 357  623  199  605 
 0132 2103 1023 3120
   0   39   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.175675675676   0.750821318005

 604  612  606  572 
 3120 2031 0132 0132
   0   39   51    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510869565217   0.488888829218

 198  610  117  605 
 3012 0213 0213 0132
   0   39    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764945652174   0.319934601474

 274  622  612  608 
 1023 3120 1023 3120
   0    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.592717014492

 607  172  609  170 
 3120 1023 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.796875000000   1.045307995666

 611  124  124  608 
 3012 3012 0132 0132
   0    0    0   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.193181818182   0.571241760343

 611  124  606  611 
 1023 3120 0213 3120
   0    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.306818181818   0.751633895189

 610  610  612  609 
 3120 1023 0132 1230
   0    0   62    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.534482758621   1.140410047873

 605  265  607  611 
 1302 1023 1023 0132
   0    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.769021739130   0.524836537249

 197  932  661  620 
 0213 1302 0132 2031
   0   71    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.317934782609   0.582352870098

 618  162  615  222 
 0132 2031 0132 1230
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.227272727273   0.360784269691

 452  161  243  614 
 3201 1023 3012 0132
   0    0   19   47 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.145833333333   0.606318008786

 618  165  617  452 
 3120 1023 0132 3201
   0    0   19    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.629629629630   0.979907892987

 871  620  619  616 
 3012 1230 1023 0132
   0    0    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.209302325581   0.474653059128

 614  631  872  616 
 0132 3120 1023 3120
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.277777777778   0.734930919740

 398  851  617  460 
 1302 0321 1023 3201
   0    0   44   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.962091385842

 163  613  617  407 
 0213 1302 3012 2031
  71    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

  54  165  603  933 
 1302 1302 1023 1302
   0    0    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.502350176263   0.713513426427

 436  607  623  249 
 0213 3120 0132 1302
  51   43    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659090909091   0.541176404536

 932  604  590  622 
 1302 2103 2031 0132
  51   43    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.265625000000   0.785457420472

 359  631  625  599 
 2031 0321 0132 0213
   0    0   19   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 626  629   39  624 
 2103 3012 0321 0132
   0    0   46   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 649  653  625  358 
 2310 1023 2103 1023
  46    0   39   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 589  589  187  589 
 2103 1302 1023 3201
   0    0    6    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 143  254  630 1001 
 2031 2031 3120 3201
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.661437827766

 625  632  630  149 
 1230 3012 0132 3120
   0   46   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 631  255  628  629 
 2103 1230 3120 0132
   0   46    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.496078370825

 999  618  630  624 
 3120 3120 2103 0321
   0   46   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   1.102396379610

 629  319  180  215 
 1230 0321 2310 0132
  66   16    0    0 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 304  192  147  189 
 3012 3012 1230 3201
  46   16   53   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 442  705  305  189 
 2103 1302 1023 0213
  53   16    0   59 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   1.102396379610

 849  298  277   97 
 2310 2310 0321 1023
   0   65   45   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 865  986  736  100 
 3120 0213 2103 1302
   0   45   18    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  36  335  638  416 
 3201 2031 0132 3120
   0    0    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 976  336  788  637 
 1023 0213 3012 0132
   0    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 116  640  704  420 
 1230 3120 1302 1302
   0   69    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 988  639  642  117 
 1302 3120 1023 1230
  59   39    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 643  763  642  759 
 3120 1230 0132 1230
  39   59   55    0 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 707  764  640  641 
 1230 1230 1023 0132
  39   59    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 202  204  707  641 
 0213 0213 3201 3120
   0   59   55   53 
  0  0  0  0 -1  0  0  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 116  114   31  419 
 0321 2103 2310 1302
   0    0   69    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 348  780  646  646 
 0321 2031 0132 0321
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 191  645  648  645 
 0132 0321 3201 0132
  10    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 650  724  648  415 
 1230 2103 0132 0132
   0    0   70    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.348484848485   1.082352809072

 646  780  780  647 
 2310 1302 3012 0132
   0    0    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   0.496078370825

 199  109  626  659 
 1023 2310 3201 0321
  16   39   68    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 652  647  651  191 
 3120 3012 0132 1023
   0   46    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.493670886076   1.004715687746

 653  655  189  650 
 2103 2031 1302 0132
   0   46   70   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.020833333333   1.047276560630

 880  878  653  650 
 2031 2031 0132 3120
  70   46    0   39 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.133893419028

 626  659  651  652 
 1023 1230 2103 0132
  70   46   39   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 659  889  656  718 
 3120 1230 3201 0132
  66   70   68   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 651  724  656  657 
 1302 1230 0132 3120
  34   16    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.416666666667   1.543354931454

 654  712  658  655 
 2310 3120 2103 0132
  34   16   70   66 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 655  595  658  182 
 3120 1023 0132 1023
  51   16    0   34 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   1.543354931454

 656  594  180  657 
 2103 0213 1302 0132
  51   16   34   66 
  0  0 -1  1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 875  649  653  654 
 1230 0321 3012 3120
  16   70   68   39 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 343  844  675  201 
 3201 0213 3012 2031
   0    0   21   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

  37  509  884  613 
 2103 2031 2310 0132
   0   71    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.021739130435   0.977777658437

 663  557  899  670 
 3120 1302 0321 2031
  49    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 673  673  745  662 
 2310 3120 0213 3120
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 679  730  665  203 
 1023 3012 0132 1230
  55   53   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.437500000000   0.826797284708

 674  752  204  664 
 3201 3120 1302 0132
  55   53    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.392561983471   0.819964249297

 669  749  574  899 
 0213 2103 3120 2031
   0   49    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.073863636364   0.345751591787

 669  801  668  670 
 3120 3012 0132 1023
   0    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   1.202614232302

  78   72  671  667 
 3201 2310 1302 0132
   0    0    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318965517241   0.296506612447

 666  672   78  667 
 0213 2031 0213 3120
   0    0   49   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.149647887324   0.256190707938

 554  662   85  667 
 1023 1302 3012 1023
   0    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 668   79   86   75 
 2031 0213 3012 0213
   0    0   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.620689655172   0.495263792219

 669  370  573   92 
 1302 0132 2031 0213
  51   13    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.035211267606   0.838442316887

 677  663  663  746 
 0321 3120 3201 3120
  33    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 675  677  747  665 
 3120 2103 2310 2310
   0    0   53    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.925000000000   0.595294044990

 676  660  893  674 
 0132 1230 2310 3120
   0    0   53    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.175000000000   0.727581610543

 675  695  186  828 
 0132 3201 1302 3012
   0    0    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.429505082965

 673  674  193  679 
 0321 2103 1023 0132
  53    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 679  560  192  809 
 3120 0321 2031 3201
  44    0   56   53 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 557  664  677  678 
 1230 1023 0132 3120
  53    0   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 377  681  681  681 
 3120 0213 0132 0321
  37    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 683  680  680  680 
 3012 0321 0213 0132
  37    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

  31  469  808  683 
 0321 3201 3201 3120
  54    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.843750000000   1.240195927062

 682  226  684  681 
 3120 3120 0132 1230
   0    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   1.803921348453

 808  815  378  683 
 1230 0213 1023 0132
   0    0   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.529150262213

 866  177  687  544 
 1302 0132 1302 0132
   0   13   39   18 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 209  974  687  208 
 3120 1023 0132 0213
  19    0    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 685  911  924  686 
 2031 1023 2031 0132
  19    0   18   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 322  689  689  689 
 2310 0213 0132 0321
   3    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 695  688  688  688 
 1302 0321 0213 0132
   3    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

  66  912  699  344 
 1023 0132 0213 3120
  67   19    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 695  185  693  696 
 0213 2031 2103 0321
  19    0   53    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.175000000000   0.727581610543

 697   64  693  737 
 1230 0132 0132 2103
  47    0   30   19 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 691  975  321  692 
 2103 0321 2031 0132
  47    0   19    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.665289256198   0.142127136545

 696  331  695  844 
 0213 0132 0132 0321
   0   53   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.826797284708

 691  689  676  694 
 0213 2031 2310 0132
   0   53    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.793725393319

 694  691  697  698 
 0213 0321 0132 3120
  19   71   53    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.477272727273   0.300653558076

 937  692  699  696 
 1023 3012 2103 0132
  19   71    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.850420064271

 696  346  699  292 
 3120 0321 0132 1302
  67   71   53   19 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 697  690  291  698 
 2103 0213 1023 0132
  67   71   19   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 325  701  701  701 
 1230 0213 0132 0321
  28    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 327  700  700  700 
 1302 0321 0213 0132
  28    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 706  973  703   15 
 1230 3012 0132 1023
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 704  781   13  702 
 2103 3012 1302 0132
   0    0    0   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431818181818   0.420914981306

 639  782  703  705 
 2031 1230 2103 0321
   0    0   59   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.136363636364   0.841829962611

 707  704  706  634 
 3120 0321 0132 2031
   0   53   59    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.843750000000   1.240195927062

 708  702  194  705 
 2103 3012 1023 0132
   0   53    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   1.102396379610

 643  642  708  705 
 2310 3012 0132 3120
   0   53   59    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.250000000000   1.984313483298

 185  757  706  707 
 1302 0132 2103 0132
   0   53    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.159090909091   0.541176404536

 320  290  710    4 
 1302 0213 0132 0321
  51   61   66   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 244  262  125  709 
 1023 2310 0213 0132
  51   61   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 713  718  712  331 
 3120 0321 0132 1230
  66    0   71   70 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 714  656  364  711 
 2103 3120 0321 0132
  66    0   70   34 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 937  864  714  711 
 3201 2103 0132 3120
  70    0   71   55 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

 716  717  712  713 
 0321 0321 2103 0132
  70    0   55   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

 717  762  716  235 
 0132 2103 0132 3120
  60   34    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 714  133  722  715 
 0321 0213 3012 0132
  60   34   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

 715   83  723  714 
 0132 1302 0132 0321
  70   34   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 813  333  654  711 
 0321 1302 0132 0321
  66   70   71   68 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 721  724  720  780 
 3120 2031 0132 1302
   0    0    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   2.315032397182

 722  725  195  719 
 2103 0213 2310 0132
   0    0   34   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 929  595  722  719 
 0321 3120 0132 3120
  34    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.625000000000   2.315032397182

 579  716  720  721 
 3120 1230 2103 0132
  34    0    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 725   84  724  717 
 3120 0213 0132 0132
  70   34    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.984313483298

 719  647  655  723 
 1302 2103 3012 0132
  70   34    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.401898734177   0.360023121442

 592  774  720  723 
 1302 0213 0213 3120
   0   34    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 733  820   27  729 
 1230 2031 0213 2031
  17   50    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 729  471  728  312 
 2031 2031 0132 1302
   0   50    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 556  469   47  727 
 1023 2310 1023 0132
   0   50   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.679347826087   0.129411748911

 499  726  727  564 
 1023 1302 1302 3012
  50   56   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 664   21  499  563 
 1230 0132 2031 1023
  17   56    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 990  732  732  732 
 2031 0213 0132 0321
  32    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 736  731  731  731 
 1302 0321 0213 0132
  32    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 735  726  926  510 
 0132 3012 3120 2310
  60   45   50    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 736  307  735  298 
 3120 0321 0132 3120
  59   45    0    0 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 733  312   18  734 
 0132 2103 2031 0132
  59   45    0   50 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 636  732  925  734 
 2103 2031 0132 3120
   0   45    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 985  938  126  692 
 1023 1230 0132 2103
  30    0   47    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 740  815  739  984 
 3120 0321 0132 3201
   0   47   13   54 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 741  950  321  738 
 2103 2031 0213 0132
   0   47   54   66 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 742  744  741  738 
 3120 3012 0132 3120
  54   47   13   59 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 284  257  739  740 
 1023 0132 2103 0132
  54   47   59   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 446  540  743  740 
 3012 0213 2103 3120
  59   47   13   23 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 742   70  956  283 
 2103 0132 3012 2031
   0   47   59   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 740  585  767  539 
 1230 0132 3201 2103
  39   13   59   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 746  663  746  897 
 2103 0213 0213 1230
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 673  745  745  747 
 3120 0213 2103 1023
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 488  674  896  746 
 1230 3201 1230 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 749  379  896  487 
 3012 3120 0213 0321
   0    0   64    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 863  666  381  748 
 3201 2103 1230 1230
   0   64    0   13 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   2.204792759221

 586   88   43  135 
 1230 2103 2103 1023
   0   59    0   63 
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 135  587  313  586 
 1023 3201 1230 1230
  54   59    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.568181818182   0.420914981306

 136  665  482  754 
 1023 3120 1302 0321
   0   59    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 775 1002  755  558 
 1302 0132 1302 1023
   0    0    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.934782608696   0.287581664246

 313  752  155  488 
 1302 0321 3120 0132
   0    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   0.744117556237

 753   99  314  489 
 2031 2103 0213 3120
   0    0   18    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.108695652174   0.402614329945

 758  968  757  910 
 3120 3120 2103 1023
  19    0   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 756  708    0  909 
 2103 0132 0132 0213
   0    0   19    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 989  178  764  756 
 1230 3120 2031 3120
   0    0   18   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 641  482  862  878 
 3012 0132 0213 2103
  70   39   59   55 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 762  231  761   10 
 3120 2031 0132 1230
  43   54   60    0 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.322875655532

 765  249  940  760 
 1302 3120 3201 0132
  43   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 766  715  763  760 
 3120 2103 0213 3120
   0   54   60   55 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 767  762  641  765 
 2310 0213 3012 0132
   0   39   54   55 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 765    1  642  758 
 3120 3201 3012 1302
   0   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 941  761  763  764 
 2310 2031 0132 3120
   0   39    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.079545454545   0.390849625498

 818  819  767  762 
 2310 0213 0132 3120
  55   54   60   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 744  862  763  766 
 2310 3012 3201 0132
  55   54   13   39 
  0 -1  1  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 843  769  491  494 
 3012 3012 3012 2031
   0    0   21   54 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 768  490  905  822 
 1230 2031 0213 3201
  60   21   54    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

 773  774  771  121 
 0132 2310 0132 2031
  25    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 172  303  119  770 
 2103 2103 2310 0132
  25    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.322875655532

 171  945  773   31 
 3120 3120 0132 1302
  56    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.721568539381

 770   84  807  772 
 0132 2031 1302 0132
  56    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.881917103688

 422  991  725  770 
 2103 2310 0213 3201
   0    0   25   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863636363636   0.841829962611

 100  753  778  424 
 1302 2031 2310 3201
   0   45   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.031250000000   0.909477013178

 785  548  789  555 
 3012 3012 0321 3201
  56    0   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 403 1000  778  552 
 1302 3120 0132 2031
   0   38    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.984313483298

 511  775  577  777 
 1023 3201 3201 0132
   0   38    0   45 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.516817063167   0.316882437584

 560  783  450  465 
 1023 0132 2310 0321
  61   44   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.875000000000   0.992156741649

 645  648  719  648 
 1302 1230 2031 2031
   0    0   10    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.984313483298

 703  115  324  464 
 1230 3201 1230 3201
  61    0   69    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.525691699605   0.407843087476

 441  418  704  463 
 1023 0132 3012 0321
  69    0    0   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

   2  779  462  325 
 3201 0132 3012 1230
  61    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.496078370825

 787  996  995  785 
 2031 3201 2310 3120
  58   23    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 784  998  405  776 
 3120 1302 2310 1230
   0   23    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 787  294  414   16 
 3120 0213 1023 2103
  67   60    0   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.614192268640

 490  342  784  786 
 3201 1230 1302 3120
  23   60    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 114  638  789  998 
 0213 1230 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   1.653594569415

 788   31  776   32 
 2031 1302 0321 2310
  56    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

  13  114  580  997 
 3012 2310 1023 3120
   0   60    0   69 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 362  534  532  283 
 2310 3201 0321 1023
   0   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 531  533  395  389 
 1302 0132 0213 2103
   0   51    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.984313483298

 795  898  794  601 
 3120 1302 0132 3201
   0   59   49    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 797  904  581  793 
 2103 1302 3201 0132
   0   59    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718750000000   0.413398642354

 801  369  796  793 
 3012 3120 0132 3120
   0   59   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.826797284708

 798  141  797  795 
 3120 2031 0132 0132
   0   59    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.889822365046

 799  931  794  796 
 2103 2103 2103 0132
   0   59    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 578  579  799  796 
 3201 2031 0132 3120
   0   59    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.250000000000   3.307189138831

 582  935  797  798 
 0321 0213 2103 0132
   0   59    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.661437827766

 373  151  423  137 
 3012 3201 0321 0321
  15    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781250000000   0.413398642354

 667  122  337  795 
 1230 0321 3201 1230
  59   49    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.900000000000   1.322875655532

 575  357  232  157 
 0132 0213 2031 3012
   0   49   39   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.944911182523

 597  186  804   29 
 1230 0213 3012 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

  30  803   30   30 
 1302 1230 0321 2310
   0   22    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 807  814  806  598 
 3120 0132 0132 3201
   0   56    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 808  810  809  805 
 2103 1230 2031 0132
   0   56    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 773  243  808  805 
 2031 3201 0132 3120
   0   56    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.984313483298

 682  684  806  807 
 2310 3012 2103 0132
   0   56    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.562500000000   0.826797284708

 854  678  467  806 
 2310 2310 3012 1302
  56   54    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 870  821  806  845 
 1023 0132 3012 2310
  54    0   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 873  927  812  877 
 1023 1302 0132 1023
  45   68   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.363636363636   0.481045692921

 813  287  875  811 
 2103 1302 1302 0132
  45   68    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.021739130435   0.977777658437

 718  273  812  874 
 0321 0213 2103 2031
   0   68   71   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.608695652174   0.920261325588

 223  805  162  872 
 0132 0132 0213 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.755928946018

 816  381  684  738 
 1302 3201 0213 0321
   0   54   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 821  815  818  817 
 3120 2031 0213 3120
  13    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

 816    6  317  319 
 3120 2031 3120 0132
  66    0    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.614192268640

 822  816  766  820 
 2310 0213 3201 0132
  13   60    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 820  502  766   21 
 3120 1230 0213 2103
  55   60   17   13 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 726  316  818  819 
 1302 0321 0132 3120
  13   60   17    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 266  810  822  816 
 1023 0132 0132 3120
  54    0    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 926  769  818  821 
 1023 2310 3201 0132
  54    0   21   60 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.322875655532

 207  430  895  887 
 2031 2031 3201 1230
  68    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.391891891892   0.505655173350

 825  169   98  953 
 2103 0213 0321 1230
  65    0    0    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.440958551844

 832  834  824  954 
 2031 1023 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 166  443  827  546 
 3201 2031 3012 2031
  65    0    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.097826086957   0.891503159163

 829  826  828  893 
 3120 1230 0132 3012
   0    0   52   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.391304347826   0.920261325588

 951  550  676  827 
 3012 1302 1230 0132
   0    0   65    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.315217391304   0.949019492012

 830  168  952  827 
 0132 2310 1023 3120
  65    0   52    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   1.074836470120

 829  166  831  225 
 0132 2031 1302 2031
   0    0    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 830  206  380  891 
 2031 3120 0213 2310
   0    0   52    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 833  171  825  944 
 0132 2103 1302 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.661437827766

 832  834  834  834 
 0132 0213 0132 0321
  48    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 825  833  833  833 
 1023 0321 0213 0132
  48    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 842  928  850  905 
 3201 3201 3201 1230
   0   21    0   45 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 848  343  841  842 
 3120 3201 2103 3120
  51   45   21   53 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 839  231  838  562 
 3120 1302 0132 0321
   0   45    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 840  249  841  837 
 2103 2031 0132 0132
   0   45   43   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 942  979  840  837 
 2031 2103 0132 3120
  43   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.496078370825

 349  351  838  839 
 2310 3012 2103 0132
  43   45    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   1.683659925223

 836  250  299  838 
 2103 0213 3120 0132
   0   45   51   53 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 836  494  349  835 
 3120 2031 2310 2310
   0   45   21   51 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 845  329  844  768 
 3120 1230 0132 1230
   0   21   54   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 848  694  660  843 
 1230 0321 0213 0132
   0   21   71   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 810  854  850  843 
 3201 2031 0213 3120
  71   21   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.755928946018

 849  852  847  565 
 0132 2031 0132 0321
  39   45   65   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 850  853  855  846 
 2103 0213 1023 0132
  39   45   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 850  844  849  836 
 3120 3012 0132 3120
  53   45   21   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 846  292  635  848 
 0132 0132 3201 0132
  53   45   71   65 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 835  845  847  848 
 2310 0213 2103 3120
  71   45   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 853  173  852  619 
 3120 0321 0132 0321
   0   71   44   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.109375000000   0.454738506589

 846  174  221  851 
 1302 3012 1230 0132
   0   71   39   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.890625000000   0.454738506589

 854  466  847  851 
 3201 0321 0213 3120
  39   71   44    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 845  981  809  853 
 1302 2031 3201 2310
  44    0   71   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.472455591262

 360  361  847  879 
 0213 2031 1023 2103
  45   39   46    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.992156741649

 219  867  379  942 
 0213 2310 2031 2103
  64    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

 862  875  858  866 
 3120 1302 3201 1302
  45   13   39   70 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 857  867  860  861 
 2310 2031 2103 0132
  64   70   13   45 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 861  271  860  272 
 3120 2310 0132 0213
   0   70   71   64 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -3  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.284810126582   1.088441995058

 858  869  261  859 
 2103 0321 1302 0132
   0   70   64   45 
  0  0  0  0  0  0  0  0  0  2  0 -2 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421641791045   0.641693414997

 864  863  858  859 
 3201 2031 0132 3120
  64   70   71   13 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 767  759  864  857 
 1230 0213 2103 3120
  70   13   39   55 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 861  978  501  749 
 1302 0321 3012 2310
   0   13   64   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 862  713  501  861 
 2103 2103 2031 2310
  71   13   70   55 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 866  989  876  636 
 3120 1230 3120 3120
   0   45   18   39 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 868  685  857  865 
 0132 2031 2031 3120
  39   45   18   13 
  0 -1  0  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 858  381  868  856 
 1302 3120 0132 3201
   0   45   64   13 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.992156741649

 866  984  424  867 
 0132 3201 1230 0132
   0   45   13   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 942  484  238  860 
 1023 0132 0321 0321
   0   45   64    0 
  0  0  0  0  0  0  1 -1  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.146551724138   0.869969950806

 266  810  872  873 
 0132 1023 2103 3120
   0    0   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.163043478261   0.603921494917

 874  354  872  617 
 0132 2103 0132 1230
   0    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.028409090909   0.947058707938

 870  814  618  871 
 2103 1302 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.541139240506   0.577711520454

 870  811  874  200 
 3120 1023 0132 1302
  68    0   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.913043478261   0.460130662794

 871  813  197  873 
 0132 1302 0132 0132
  68    0    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.348101265823   1.021460949208

 812  659  876  857 
 2031 3012 0132 2031
  39   45   70   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 877  887  865  875 
 2103 0213 3120 0132
  39   45   68    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.330718913883

 925  201  876  811 
 0132 1230 2103 1023
  68   45   21    0 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 652  152  886  759 
 1302 2031 3201 2103
  59   39   70    0 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.133893419028

 566  259  880  855 
 1023 2031 0132 2103
  46   39   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 885  260  652  879 
 2103 0213 1302 0132
  46   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 221  569  883   26 
 1230 1023 2103 2031
  17   71    0   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.283473354757

  25  564  883  884 
 1023 2031 0132 1302
  38   71   50   17 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 881  567  295  882 
 2103 3012 3012 0132
  38   71   17   65 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 403  661  882  511 
 0321 3201 2031 1023
  50   38    0   71 
  0 -1  0  1  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.391304347826   0.920261325588

 886  245  880  571 
 3201 2031 2103 2103
   0   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 878  117  576  885 
 2310 0321 3012 2310
   0    0   39   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 823  988  876  198 
 3012 3201 0213 0321
  39   68    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.771677465727

 902  105  889  214 
 1302 3201 0132 1023
  16   66    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.840909090909   0.541176404536

 890  107  654  888 
 2103 0213 3012 0132
  16   66    0   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.360784269691

 429  895  889  902 
 0213 0213 2103 2310
   0   66    0   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.350000000000   2.513463745511

 831  896  893  894 
 3201 1230 2103 0132
   0   52    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 894  895  893  206 
 3120 2310 0132 0213
   0   52    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.375000000000   0.992156741649

 891  675  827  892 
 2103 3201 1230 0132
   0   52    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.472455591262

 205  900  891  892 
 2103 2310 0132 3120
   0   52    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.755928946018

 823  201  890  892 
 2310 0321 0213 3201
   0    0    0   68 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.221698113208   1.160636188344

 897  748  891  747 
 1230 0213 3012 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.771677465727

 745  896  899  900 
 3012 3012 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   2.645751311065

 901  372  899  793 
 1230 3012 0132 2031
  49    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045454545455   0.601307116151

 897  666  662  898 
 2103 1302 0321 0132
  49    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.661437827766

 902  897  901  894 
 3120 0321 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.970108695652   0.352287538702

 903  898  278  900 
 2103 3012 2031 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.343750000000   0.673249217548

 890  888  903  900 
 3201 2031 0132 3120
   0    0    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.009881422925   0.444444390199

 426  904  901  902 
 2310 1230 2103 0132
   0    0   66    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.336363636364   0.216470561814

 918  425  903  794 
 1230 0321 3012 2031
   0    0    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156250000000   0.358278823373

 835  769  996  927 
 3012 0213 1230 3201
  60    0   21    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 371  907  907  907 
 3201 0213 0132 0321
   2    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 908  906  906  906 
 0132 0321 0213 0132
   2    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 907  160  280  526 
 0132 0132 3201 0213
  67    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.984313483298

 159  248   15  757 
 1230 0132 0213 0213
   0   19    0   67 
  0  0 -1  1 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 911  269  161  756 
 3120 1302 0213 1023
   0   19   18   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 687  984  453  910 
 1023 2310 1023 3120
  47   19   18   13 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 913  690  920  959 
 3120 0132 3012 3120
  67   56   30    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.992156741649

 409  144  914  912 
 0321 1023 0132 3120
   0   56   30    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 411  412  920  913 
 0321 3201 2031 0132
   0   56    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   0.601307116151

 917  922  916  355 
 3120 0321 0132 1302
  67    0    0   66 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.164062500000   1.018732368658

 918  920  513  915 
 2103 3012 0213 0132
  67    0   66    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.966417910448   0.858881955458

 431  919  918  915 
 1023 1023 0132 3120
  66    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.772727272727   3.006535580755

 581  904  916  917 
 2031 3012 2103 0132
  66    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136363636364   0.481045692921

 917  433  214  288 
 1023 0321 3012 3201
  59   66    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613207547170   0.673917786781

 916  912  921  914 
 1230 1230 0132 1302
  56   66    0   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954545454545   0.601307116151

 922  963  949  920 
 2103 0132 3120 0132
  56   66   67   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 287  273  921  915 
 1302 2103 2103 0321
  67   66    0   70 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.235849056604   1.073276475243

 433  208  601  355 
 2310 0213 1302 2031
  19    0    0   59 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   0.578758099295

 603   51  965  687 
 1230 2103 3012 1302
   0   13   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.850420064271

 877  268  926  736 
 0132 1302 0132 0132
   0   45    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 927  822  733  925 
 2103 1023 3120 0132
   0   45   21   60 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514

 515  905  926  811 
 0321 2310 2103 2031
  21   45    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.481045692921

 361  517  835  285 
 3201 1230 2310 2310
   0   45    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 721  602  931  934 
 0321 1230 2103 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093750000000   0.744117556237

 183  424  931  582 
 1230 1023 0132 2103
   0    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.850420064271

 929  797  936  930 
 2103 2103 3201 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.220479275922

 509  623  933  613 
 1230 2031 0132 2031
   0    0    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.792119565217   0.420588183960

 934  436  621  932 
 2103 3120 2031 0132
   0    0   43    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331081081081   0.804451412148

 929  179  933  184 
 3012 0132 2103 0321
  43    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.881917103688

 936  936  799  936 
 1302 3201 0213 2103
   0    0    9    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 931  935  935  935 
 2310 2031 2310 2103
   9    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 127  697  495  713 
 2310 1023 3201 2310
  71   55    0   30 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 956  993  737  297 
 3120 1230 3012 0213
   0   30   23   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.992156741649

 941  981  940   60 
 3120 0321 0132 1023
   0    0   44   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.854166666667   0.606318008786

 761  979  434  939 
 2310 3012 0132 0132
   0    0   54   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.826797284708

 176  466  765  939 
 1302 3120 3201 3120
  54    0   44   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.881917103688

 978  869  839  856 
 1023 1023 1302 2103
  45    0   64    0 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

  11    2  947   33 
 1302 1023 3012 2031
  56    0    0   54 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.281250000000   0.413398642354

 946  832  945  954 
 3120 2310 0132 2103
   0   66    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.958333333333   0.551198189805

 947  772  949  944 
 2103 3120 2103 0132
   0   66    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   0.962091385842

 950  587  947  944 
 2103 2103 0132 3120
   0   66    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145833333333   0.606318008786

   3  943  945  946 
 0321 1230 2103 0132
   0   66   54   56 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.944911182523

 954   76  949  289 
 0132 2103 0132 2031
  70   66    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.187500000000   1.488235112474

 945   84  921  948 
 2103 0132 3120 0132
  70   66    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.045454545455   0.601307116151

 739  227  946  952 
 1302 3120 2103 3201
   0   66    0   54 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   1.082352809072

 364  322  952  828 
 1230 0132 0132 1230
   0   65    0   66 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.212121212121   1.042265667995

 953  950  829  951 
 2103 2310 1023 0132
   0   65   66    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.113636363636   0.747338844359

 824  954  952  363 
 3012 1230 2103 0321
  66   65    0    0 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.322875655532

 948  825  953  944 
 0132 0321 3012 2103
   0   66    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.721568539381

 500  471   66  957 
 1302 0213 1302 0213
   0   30   56    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.992156741649

 957  743   64  938 
 1230 1230 0321 3120
  47   30   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 959  956  958  955 
 3120 3012 0132 0213
   0   56   30   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 960   69  461  957 
 1302 0132 2310 0132
   0   56   23    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215909090909   0.450980337113

 912  291  961  957 
 3120 2031 0213 3120
  23   56   30   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 962  958  961  538 
 3120 2031 0132 3120
  23   13    0   56 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.060344827586   0.342123014362

 963  959  414  960 
 2103 0213 3201 0132
  23   13   56   67 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 964  967  963  960 
 2310 3012 0132 3120
  56   13    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.362068965517   0.593013224894

  73  921  961  962 
 1230 0132 2103 0132
  56   13   70   67 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 965  415  962  966 
 3120 3012 3201 3120
  70    0    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.093750000000   1.523669281818

  42  924  543  964 
 0321 1230 1230 3120
  13    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   2.315032397182

 964  152  967   57 
 3120 0213 0132 1302
   0    0    0   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.755434782609   0.905882242375

 962   82   33  966 
 1230 0132 1302 0132
   0    0   70   56 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.578125000000   0.620097963531

 972  756  185  536 
 2031 3120 0132 3201
   0    0   18   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 972  535  970 1002 
 1230 2103 0132 3120
   0    0   18    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.187500000000   1.157516198591

 326  491  315  969 
 3012 1302 3201 0132
   0    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.264575131106

 973  327  972  975 
 3120 1230 0132 1230
   0   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136363636364   0.841829962611

 974  969  968  971 
 2103 3012 1302 0132
   0   19    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   0.962091385842

 702  324  974  971 
 1230 3120 0132 3120
   0   19    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.440958551844

 686  485  972  973 
 1023 0132 2103 0132
   0   19    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.992156741649

 971   62  323  693 
 3012 0132 2103 0321
  47    0   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   1.653594569415

 977  638  533  525 
 2103 1023 1023 0321
   0    0   71    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340909090909   0.541176404536

 375  982  976  271 
 1302 1023 2103 1302
  71    0   64    0 
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 982  942  980  863 
 3120 1023 2310 0321
   0   71   64    0 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 940  839  980   11 
 1230 2103 0132 0213
   0   54   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.070899340193

 981  978  329  979 
 2103 3201 2310 0132
   0   54    0   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.579545454545   0.270588202268

 854   58  980  939 
 1302 1230 2103 0321
   0   54   44   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   1.606349010289

 977  486  983  978 
 1023 0132 2103 3120
   0   71   64    0 
  0  0  0  0  0  0  0  0  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 982  324  336  328 
 2103 1230 2103 2031
  61   71    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804347826087   0.862744992738

 985  738  868  911 
 3120 2310 2310 3201
  13   18   47    0 
  0  0  1 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 986  737  140  984 
 3120 1023 1023 3120
   0   18   47    0 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.440958551844

 269  990  636  985 
 1023 1023 0213 3120
   0   18   47    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 474  420  988  207 
 3201 0321 0132 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.661437827766

 989  640  887  987 
 3120 2031 2310 0132
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   1.082352809072

 269  758  865  988 
 2310 3012 3012 3120
  39    0    0   18 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.322875655532

 986  307  731  992 
 1023 2031 1302 2103
   0    0   47    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

 301  992  454  774 
 3012 3120 2031 3201
  60   25    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.826797284708

 994  991  993  990 
 3120 3120 0132 2103
  47    0    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.322875655532

 995  446  938  992 
 2103 0132 3012 0132
  47    0   60   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.755928946018

 196  195  995  992 
 3201 0321 0132 3120
  60    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.322875655532

 405  784  993  994 
 2103 3201 2103 0132
  60    0   58   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   1.653594569415

 997  531  784  905 
 3120 1302 2310 3012
   0   60    0   58 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.661437827766

 790  998  195  996 
 3120 2031 1023 3120
  58   60    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.661437827766

 997  533  788  785 
 1302 1023 0132 2031
   0    0   58    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.481045692921

1004  406 1000  631 
 3120 3120 0132 3120
   0   46   19    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   1.102396379610

  85  777 1001  999 
 3120 3120 3201 0132
   0   46    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   1.488235112474

1000  628 1003  238 
 2310 2310 1023 1023
   0    0   46    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.086956521739   0.383442218995

 969  753 1003  483 
 3120 0132 0132 0321
   0    0   18    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937500000000   0.330718913883

 315  559 1001 1002 
 1230 3201 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045454545455   2.044444194914

  62  348  191  999 
 0132 2103 3012 3120
   0   46   19    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.566946709514



==> anc/LinkComplementCertificates/pSL_3_plus_0_sqrt_minus_1.tri <==
% Triangulation
NONAME
geometric_solution  109.91587130
oriented_manifold
CS_unknown

20 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

120
  80    7    3    1 
 1023 2103 0132 0132
   0   14    1   16 
  0 -1  0  1 -1  0  1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  60    8    0    2 
 1023 3012 0132 0132
   0   14    5    1 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  71   55    1    3 
 1230 0132 0132 0132
   0   14   17    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   13    2    0 
 0132 1023 0132 0132
   0   14   16   17 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   50    7    5 
 1230 1023 0132 0132
   1   10    8    0 
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  89   63    4    6 
 0321 2031 0132 0132
   1   10    9    8 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36  119    5    7 
 1023 2103 0132 0132
   1   10   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73    0    6    4 
 1302 2103 0132 0132
   1   10    0   16 
  0  1  0 -1 -1  0  0  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   49   11    9 
 1230 3012 0132 0132
   2    5    1    0 
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  21   81    8   10 
 1023 1023 0132 0132
   2    5   19    1 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  69   58    9   11 
 1023 1023 0132 0132
   2    5   18   19 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 104   15   10    8 
 1230 3012 0132 0132
   2    5    0   18 
  0  1  0 -1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  97   70   15   13 
 1230 1023 0132 0132
   3    0   17   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   84   12   14 
 1023 1023 0132 0132
   3    0   16   17 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  74   83   13   15 
 1023 3012 0132 0132
   3    0    2   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  11   24   14   12 
 1230 3012 0132 0132
   3    0   18    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  70   55   19   17 
 1302 1023 0132 0132
   4   18    5   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105  110   16   18 
 1023 2031 0132 0132
   4   18   13    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114   41   17   19 
 1230 0132 0132 0132
   4   18    7   13 
  0  1 -1  0  1  0  0 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  96   29   18   16 
 1023 3120 0132 0132
   4   18   17    7 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51   60   23   21 
 0213 2031 0132 0132
   5   11    1    8 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  66    9   20   22 
 0321 1023 0132 0132
   5   11   19    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  57  109   21   23 
 1302 1023 0132 0132
   5   11   13   19 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  94  105   22   20 
 1230 3012 0132 0132
   5   11    8   13 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  15  101   27   25 
 1230 3120 0132 0132
   6   18    2    3 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59   75   24   26 
 0321 1023 0132 0132
   6   18   12    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99   45   25   27 
 1023 3012 0132 0132
   6   18    7   12 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114   86   26   24 
 0213 3012 0132 0132
   6   18    3    7 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 111   34   31   29 
 1230 1023 0132 0132
   7   14    4   15 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  38   19   28   30 
 0132 3120 0132 0132
   7   14   17    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  71   87   29   31 
 0213 3012 0132 0132
   7   14    3   17 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  113   30   28 
 1302 2031 0132 0132
   7   14   15    3 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  86   89   35   33 
 1230 2103 0132 0132
   9    7    6   10 
  0 -1  1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  44   77   32   34 
 0132 2103 0132 0132
   9    7   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  28   92   33   35 
 1023 1023 0132 0132
   9    7    4   15 
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  40   39   34   32 
 1230 2103 0132 0132
   9    7   10    4 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  78    6   39   37 
 0213 1023 0132 0132
  10   14   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   3   84   36   38 
 0132 0132 0132 0132
  10   14   17   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29   54   37   39 
 0132 3012 0132 0132
  10   14    4   17 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62   35   38   36 
 1023 2103 0132 0132
  10   14    9    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99   35   43   41 
 0321 3012 0132 0132
   4   12    7   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  46   18   40   42 
 0321 0132 0132 0132
   4   12   13    7 
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 106   93   41   43 
 0213 3120 0132 0132
   4   12    8   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88   53   42   40 
 0321 1023 0132 0132
   4   12   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  33  100   47   45 
 0132 1023 0132 0132
  11    7    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  26   91   44   46 
 1230 3120 0132 0132
  11    7   12    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  41   56   45   47 
 0321 2103 0132 0132
  11    7   13   12 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113   95   46   44 
 1230 3120 0132 0132
  11    7   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 116   56   51   49 
 0321 3012 0132 0132
  12    1    2   11 
  0  0  0  0 -1  0  1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8   75   48   50 
 1230 2103 0132 0132
  12    1    0    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4  107   49   51 
 1023 3012 0132 0132
  12    1    8    0 
  0 -1  1  0  1  0  0 -1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20   91   50   48 
 0213 2031 0132 0132
  12    1   11    8 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  61  104   55   53 
 0213 3012 0132 0132
   0    4    8    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43    4   52   54 
 1023 3012 0132 0132
   0    4   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  38   97   53   55 
 1230 2031 0132 0132
   0    4   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16    2   54   52 
 1023 0132 0132 0132
   0    4    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  48   46   59   57 
 1230 2103 0132 0132
  13    2   11   12 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 102   22   56   58 
 0321 2031 0132 0132
  13    2   19   11 
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  10  115   57   59 
 1023 0132 0132 0132
  13    2   18   19 
  0  1 -1  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25  106   58   56 
 0321 3120 0132 0132
  13    2   12   18 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  20    1   63   61 
 1302 1023 0132 0132
  14    8    5    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  52  111   60   62 
 0213 2031 0132 0132
  14    8    4    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  93   39   61   63 
 0213 1023 0132 0132
  14    8    9    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   64   62   60 
 1302 3012 0132 0132
  14    8    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  63   78   67   65 
 1230 0132 0132 0132
  15    1    9   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 119   95   64   66 
 0213 2031 0132 0132
  15    1   11    9 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  21  103   65   67 
 0321 2031 0132 0132
  15    1   19   11 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  81  108   66   64 
 1302 0132 0132 0132
  15    1   14   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  82  108   71   69 
 1230 1023 0132 0132
   5    3   19   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 115   10   68   70 
 0132 1023 0132 0132
   5    3   18   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12   16   69   71 
 1023 2031 0132 0132
   5    3   17   18 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  30    2   70   68 
 0213 3012 0132 0132
   5    3   14   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88   98   75   73 
 1023 3012 0132 0132
   0    6   10   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  85    7   72   74 
 1230 2031 0132 0132
   0    6   16   10 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117   14   73   75 
 1230 1023 0132 0132
   0    6    2   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  25   49   74   72 
 1023 2103 0132 0132
   0    6   12    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  85  100   79   77 
 0321 3120 0132 0132
  15   16    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 118   33   76   78 
 1023 2103 0132 0132
  15   16    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  36   64   77   79 
 0213 0132 0132 0132
  15   16   14    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  83   31   78   76 
 1230 2031 0132 0132
  15   16    3   14 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 116    0   83   81 
 1230 1023 0132 0132
  14    2    1   16 
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9   67   80   82 
 1023 2031 0132 0132
  14    2   19    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102   68   81   83 
 1302 3012 0132 0132
  14    2    3   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  14   79   82   80 
 1230 3012 0132 0132
  14    2   16    3 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  13   37   87   85 
 1023 0132 0132 0132
  10    3   16   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76   73   84   86 
 0321 3012 0132 0132
  10    3    6   16 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  27   32   85   87 
 1230 3012 0132 0132
  10    3    7    6 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  30   96   86   84 
 1230 1023 0132 0132
  10    3   17    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   72   91   89 
 0321 1023 0132 0132
   6    8   10   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   5   32   88   90 
 0321 2103 0132 0132
   6    8    9   10 
  0 -1  0  1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94  118   89   91 
 0321 3012 0132 0132
   6    8   11    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  51   45   90   88 
 1302 3120 0132 0132
   6    8   12   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34  110   95   93 
 1023 3120 0132 0132
  13    9    4   15 
  0  0  0  0 -1  0  0  1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62   42   92   94 
 0213 3120 0132 0132
  13    9    8    4 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  90   23   93   95 
 0321 3012 0132 0132
  13    9   11    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  65   47   94   92 
 1302 3120 0132 0132
  13    9   15   11 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  87   19   99   97 
 1023 1023 0132 0132
  18   10   17    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  54   12   96   98 
 1302 3012 0132 0132
  18   10    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72  107   97   99 
 1230 0132 0132 0132
  18   10   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40   26   98   96 
 0321 1023 0132 0132
  18   10    7   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  44   76  103  101 
 1023 3120 0132 0132
   3   11    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 117   24  100  102 
 0132 3120 0132 0132
   3   11    2    6 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   82  101  103 
 0321 2031 0132 0132
   3   11   19    2 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66  112  102  100 
 1302 1023 0132 0132
   3   11   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  52   11  107  105 
 1230 3012 0132 0132
  18    8    5    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   17  104  106 
 1230 1023 0132 0132
  18    8   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  42   59  105  107 
 0213 3120 0132 0132
  18    8   12   13 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  50   98  106  104 
 1230 0132 0132 0132
  18    8    0   12 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68   67  111  109 
 1023 0132 0132 0132
  15    5   19   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  22  112  108  110 
 1023 2103 0132 0132
  15    5   13   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17   92  109  111 
 1302 3120 0132 0132
  15    5    4   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  61   28  110  108 
 1302 3012 0132 0132
  15    5   14    4 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 103  109  115  113 
 1023 2103 0132 0132
  13    3   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31   47  112  114 
 1302 3012 0132 0132
  13    3    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  27   18  113  115 
 0213 3012 0132 0132
  13    3   18    7 
  0  1  0 -1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  69   58  114  112 
 0132 0132 0132 0132
  13    3   19   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  48   80  119  117 
 0321 3012 0132 0132
  16   11    2    1 
  0  1  0 -1 -1  0  0  1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 101   74  116  118 
 0132 3012 0132 0132
  16   11    6    2 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  90   77  117  119 
 1230 1023 0132 0132
  16   11    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  65    6  118  116 
 0213 2103 0132 0132
  16   11    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/LinkComplementCertificates/pSL_3_plus_0_sqrt_minus_15_and_1.5_plus_0.5_sqrt_minus_15.tri <==
% Triangulation
pSL_3_plus_0_sqrt_minus_15_and_1.5_plus_0.5_sqrt_minus_15
geometric_solution  37.66336673
oriented_manifold
CS_unknown

8 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

41
   6   12    1   38 
 2310 0321 3201 0321
   0    7    3    6 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   0    5   22   40 
 2310 0132 2310 1230
   0    6    7    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   6   10   28   38 
 1230 1023 0321 0132
   0    0    7    6 
  0 -1  0  1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   5    9    4   12 
 3120 1302 3201 1230
   6    3    0    0 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

   3   37   39   17 
 2310 0132 0213 0321
   2    0    3    6 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   8    1    6    3 
 0132 0132 2103 3120
   0    3    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

   5    2    0   14 
 2103 3012 3201 3201
   6    3    0    7 
  0 -1  1  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  38   25   14   37 
 3201 3120 3201 2310
   6    3    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

   5   10   35   36 
 0132 0321 2310 2031
   2    3    7    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  20   22   11    3 
 1023 0321 0132 2031
   0    6    0    5 
  0  0  0  0  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   2   40   18    8 
 1023 0132 0213 0321
   2    0    7    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  27   31   13    9 
 2310 1023 2103 0132
   0    6    5    1 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   3   35   13    0 
 3012 1230 0132 0321
   0    6    3    0 
  0  1 -1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

  11   21   34   12 
 2103 3201 2310 0132
   0    6    0    1 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   7    6   16   17 
 2310 2310 2103 3120
   0    0    3    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

  18   27   16   34 
 0132 0132 0132 0132
   1    0    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

  14   19   26   15 
 2103 2310 3012 0132
   1    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  14    4   18   36 
 3120 0321 0132 2103
   2    0    3    0 
  0 -1  1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

  15   10   37   17 
 0132 0213 0132 0132
   2    0    0    6 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  33   21   20   16 
 2031 2310 0132 3201
   6    0    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  29    9   28   19 
 1302 1023 1302 0132
   6    0    0    5 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  24   39   13   19 
 1302 2031 2310 3201
   0    1    6    0 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  24    1   23    9 
 3120 3201 0132 0321
   0    5    0    6 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

  25   34   29   22 
 0132 2031 1230 0132
   0    5    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  27   21   26   22 
 3120 2031 2103 3120
   6    5    0    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  23    7   26   28 
 0132 3120 0132 3201
   0    5    0    6 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  24   16   31   25 
 2103 1230 0213 0132
   0    5    6    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  28   15   11   24 
 3201 0132 3201 3120
   1    5    0    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  20   25    2   27 
 2031 2310 0321 2310
   0    6    5    0 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  31   20   30   23 
 3120 2031 0132 3012
   0    0    5    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.726184377414

  32   32   32   29 
 0132 1302 3012 0132
   0    0    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

  11   26   33   29 
 1023 0213 2103 3120
   0    0    5    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   0.847215106983

  30   30   33   30 
 0132 1230 0132 2031
   0    0    4    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  31   34   19   32 
 2103 2310 1302 0132
   0    0    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.161895003862

  23   13   15   33 
 1302 3201 0132 3201
   1    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  37    8   12   39 
 2103 3201 3012 2103
   0    0    2    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

  40    8   38   17 
 2103 1302 2103 2103
   3    0    2    7 
  0 -1  0  1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

   7    4   35   18 
 3201 0132 2103 0132
   2    0    6    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  36    0    2    7 
 2103 0321 0132 2310
   0    0    3    7 
  0  0 -1  1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

  21    4   40   35 
 1302 0213 0132 2103
   2    0    0    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   1   10   36   39 
 3012 0132 2103 0132
   2    0    6    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368



==> anc/LinkComplementCertificates/pSL_3_plus_0_sqrt_minus_23_and_0.5_plus_0.5_sqrt_minus_23.tri <==
% Triangulation
pSL_3_plus_0_sqrt_minus_23_and_0.5_plus_0.5_sqrt_minus_23
geometric_solution  77.39030645
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

84
  73   73    1    9 
 3012 0132 2103 0321
   3    3    8   11 
  0  1  0 -1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

   0    2    2   62 
 2103 3012 0132 0132
   5    3    3   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

   1   79   45    1 
 1230 1230 0321 0132
   5    3   11    5 
  0  0  0  0  0  0  0  0  2 -1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

   4   61   76   37 
 3120 0213 3012 2031
   3    1    2    3 
  0  0  0  0  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

   6   69    8    3 
 0132 1230 0213 3120
   3    1    2    3 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

   8   30    6   72 
 0213 2031 0132 3120
   9    1    4    3 
  0 -1  1  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   4   34   29    5 
 0132 3120 2310 0132
   9    1    3    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  60   75    8    9 
 0132 3120 0132 3120
   3    4    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

   5    4   10    7 
 0213 0213 2103 0132
   3    4    1    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.166666666667   0.799305253885

   7    0   10   65 
 3120 0321 0132 2103
   3    4    8    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

   8   78   51    9 
 2103 2103 0132 0132
   3    4    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  12   12   12   20 
 1302 3012 0132 2310
   4    4    4    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  11   11   16   11 
 1230 2031 2031 0132
   4    4    7    4 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  20   23   15   56 
 1023 0132 2103 3201
   8    2    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.799305253885

  15   18   71   66 
 3201 1023 1230 3201
   4    8    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  13   67   18   14 
 2103 0132 2031 2310
   6    2    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.599478940414

  19   49   17   12 
 0132 0132 0132 1302
   4    4    4    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

  71   21   28   16 
 2103 1302 1302 0132
   4    4    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.599478940414

  14   70   19   15 
 1023 0321 0132 1302
   2    4    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  16   25   20   18 
 0132 1302 0321 0132
   2    4    2    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  11   13   19   28 
 3201 1023 0321 0132
   2    4    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

  33   26   48   17 
 3120 3201 3012 2031
   2    4    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

  44   38   23   79 
 2310 2031 0132 2103
   8    5    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

  49   13   81   22 
 2103 0132 0321 0132
   8    5    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.031250000000   0.749348675518

  25   37   29   28 
 0213 0213 3120 2103
   1    4    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

  24   41   26   19 
 0213 3120 2103 2031
   2    2    4    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  25   59   21   36 
 2103 3120 2310 0213
   1    2    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  82   82   57   41 
 0321 3201 2310 3012
   2    2    5   10 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  17   59   20   24 
 2031 2031 0132 2103
   2    4    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  33    6   24   30 
 0132 3201 3120 0321
   2    4    9    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.598610507771

   5   29   40   31 
 1302 0321 0213 3120
   2    3    9    4 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.532870169257

  30   33   32   72 
 3120 1230 0132 2031
   4    3    9    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  40   83   62   31 
 3201 3201 2310 0132
   4    3    2    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

  29   34   31   21 
 0132 0213 3012 3120
   2    4    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  72    6   33   36 
 2103 3120 0213 2031
   2    1    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  61   50   37   61 
 0321 0132 3201 1023
   2    3    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  70   34   37   26 
 2103 1302 0132 0213
   1    2    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

  35    3   24   36 
 2310 1302 0213 0132
   1    2    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  22   80   39   54 
 1302 2310 0132 1023
  10    4    8    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  42   82   80   38 
 1230 1302 2310 0132
  10    4    5    5 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

  45   30   41   32 
 0132 0213 0132 2310
   2    5    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.222222222222   0.532870169257

  46   25   27   40 
 1023 3120 1230 0132
   2    5    4    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  45   39   44   46 
 3120 3012 2103 1023
   5    5    4    5 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  47   52   44   53 
 2031 1023 0132 1023
   4    5    0    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.799305253885

  42   83   22   43 
 2103 3012 3201 0132
   4    5    5    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  40   53    2   42 
 0132 0213 0321 3120
   5    5    4    3 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  49   41   47   42 
 0132 1023 0132 1023
   5    5    4    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.598610507771

  50   50   43   46 
 2103 1023 1302 0132
   5    5    2    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  50   21   49   83 
 3120 1230 0132 3201
   4    5    2    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  46   16   23   48 
 0132 0132 2103 0132
   4    5    2    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  47   35   47   48 
 1023 0132 2103 3120
   2    5    2    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  53   61   52   10 
 0132 0132 0132 0132
   3    4    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.799305253885

  43   53   62   51 
 1023 3120 1230 0132
   3    4    0    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  51   52   45   43 
 0132 3120 0213 1023
   5    4    0    3 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  58   67   55   38 
 2031 2031 0132 1023
   4   10    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  56   68   80   54 
 2103 0213 3201 0132
   4   10    4    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  58   13   55   57 
 1023 2310 2103 1023
   4   10    2    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  59   27   58   56 
 3120 3201 0132 1023
  10    4    2    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  60   56   54   57 
 2103 1023 1302 0132
  10    4    2    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.532870169257

  28   26   60   57 
 1302 3120 0132 3120
   2    4    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.399652626943

   7   71   58   59 
 0132 0132 2103 0132
   2    4    1    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.750000000000   1.198957880828

  35   51    3   35 
 0321 0132 0213 1023
   3    2    0    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  78   32    1   52 
 3012 3201 0132 3012
   5    3    4    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  66   65   64   77 
 3120 2103 0132 0132
   3    4    8    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

  65   69   78   63 
 0132 0321 3120 0132
   3    4    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

  64   63   67    9 
 0132 2103 3120 2103
   8    4    3    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

  68   14   67   63 
 3120 2310 0132 3120
   6    4    8    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  54   15   65   66 
 1302 0132 3120 0132
   6    4    4    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  81   77   55   66 
 3120 1023 0213 3120
   4    4    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.875000000000   1.798436821242

  70   70    4   64 
 0321 3120 3012 0321
   3    3    6    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  69   69   36   18 
 0321 3120 2103 0321
   2    2    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  75   60   17   14 
 3120 0132 2103 3012
   2    4    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.399652626943

   5   31   34   76 
 3120 1302 2103 3012
   3    1    4    9 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

  74    0   77    0 
 0132 0132 0213 1230
   3    8   11    8 
  0 -1  1  0 -1  0  0  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  73   79   79   81 
 0132 1023 0213 3201
   5    8    8   11 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  77    7   76   71 
 3120 3120 0132 3120
   1    4    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  78    3   72   75 
 0132 1230 1230 0132
   1    4    3    3 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.532870169257

  68   73   63   75 
 1023 0213 0132 3120
   3    4    8    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  76   10   64   62 
 0132 2103 3120 1230
   3    4    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  74   74    2   22 
 1023 0213 3012 2103
   5    5    8   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  55   39   81   38 
 2310 3201 3201 3201
   5    8   10    4 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  80   74   23   68 
 2310 2310 0321 3120
   8    4    8    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  27   83   27   39 
 0321 2310 2310 2031
   5   10    5    2 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  44   48   32   82 
 1230 2310 2310 3201
   2    5    5    4 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.532870169257



==> anc/LinkComplementCertificates/pSL_3_plus_0_sqrt_minus_3.tri <==
% Triangulation
unnamed link
geometric_solution  54.80684675
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

54
   1   11   44   30 
 0321 0132 1230 3012
   4    9    5    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0 -1  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0    6    2    3 
 0321 2031 2103 3120
  11    0    5    9 
  0  0  2 -2 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0 -1  2 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1    7   25   21 
 2103 0321 1302 2310
   7    0   11    9 
  0  0  0  0  0  0 -1  1 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -2  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   52   38   28 
 3120 3201 1302 0132
   6    0    5   11 
  0  0  1 -1 -1  0  0  1  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   18    7   46 
 2103 1302 3201 3012
   1   11   10    9 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6   45    4   35 
 3201 0132 2103 3201
  10   11    2    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1    8   32    5 
 1302 0213 2031 2310
   2    9   11    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4   53   22    2 
 2310 3012 1230 0321
   7    9   11    1 
  0  0  0  0  0  0  0  0  0  2  0 -2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   34    6   10 
 3120 1302 0213 2310
   2   11    8    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46   12   52    8 
 1023 3012 0132 3120
   5   11    8    1 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   51   21   17 
 3201 3201 2031 1230
   7    8    2   11 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13    0   34   16 
 0132 0132 3012 1023
   4    8    0    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   29   13   19 
 1230 2031 0132 3201
   3    8    1    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   28   50   12 
 0132 2031 2310 0132
   3    8    5    0 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26   19   36   53 
 1302 0213 2310 2031
   1    6    7    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   23   51   33 
 1230 3201 0213 1230
   2    6    4    7 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27   21   20   11 
 2310 0132 2031 1023
   8    4    0    7 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   47   24   19 
 3012 0132 0132 3120
   3    7    8    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  29   49   36    4 
 1302 1302 1230 2031
  10    1    9    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   12   14   20 
 3120 2310 0213 3120
   1    7    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   42   22   16 
 3120 1302 3120 1302
   4    7    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2   16   48   10 
 3201 0132 3012 1302
   8   11    7    0 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   30   20    7 
 3120 2103 3120 3012
   1    7    9    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24   45   15   22 
 0132 1023 2310 3120
   4    7    9    2 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   32   25   17 
 0132 3120 0132 0132
   3    7    2    9 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2   49   26   24 
 2031 2103 2031 0132
   3    7    9    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   14   27   25 
 3120 2031 0132 1302
   7    0    3    6 
  0  0  0  0 -1  0  0  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  2 -2  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   15   16   26 
 2310 3012 3201 0132
   7    0    6    4 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   31    3   26 
 1302 2103 0132 3120
   6    0    3    5 
  0  0  1 -1  0  0 -1  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -2  2  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12   18   30   32 
 1302 2031 0132 0132
   9    5    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   22    0   29 
 1230 2103 1230 0132
   9    5    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33   28   32   37 
 3120 2103 3201 0321
   3    2    6    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  31   24   29    6 
 2310 3120 0132 1302
   9    5    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15   41   34   31 
 3012 2310 2103 3120
   5    2    6    4 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33   11   43    8 
 2103 1230 0321 2031
   8    2    5    4 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38    5   37   51 
 3120 2310 3201 0213
   2    6   11   10 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39   14   37   18 
 0321 3201 0132 3012
   3   10    1    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35   31   47   36 
 2310 0321 0132 0132
   3   10    6    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3   48   40   35 
 2031 1302 2103 3120
  10    6   11    0 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36   42   40   41 
 0321 1023 0132 0132
   4    6    1   10 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   44   27   39 
 2103 1230 3201 0132
   4    6   10    0 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  52   30   39   33 
 1302 3012 0132 3201
   4    6    5    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39   46   43   20 
 1023 2031 0132 2031
   8    4    1   10 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45   47   34   42 
 2103 3012 0321 0132
   8    4   10    2 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45   49   40    0 
 3120 3201 3012 3012
   0    4    9   10 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  2 -2  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23    5   43   44 
 1023 0132 2103 3120
  10    4    9    2 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42    9    4   48 
 1302 1023 1230 0132
  11   10    8    1 
  0 -1  0  1  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43   17   50   37 
 1230 0132 2103 0132
   3   10    2    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50   21   46   38 
 2103 1230 0132 2031
  11   10    0    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50   25   44   18 
 3120 2103 2310 2031
   9   10    3    0 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47   13   48   49 
 2103 3201 2103 3120
   0   10    3    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   15   10   35 
 2103 0213 2310 0213
   2   11    6    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   41    3    9 
 3120 2031 2310 0132
   5   11    1    6 
  0  0  0  0 -2  0  1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7   14   51   52 
 1230 1302 2103 3120
   6   11    1    7 
  0  0  0  0 -2  0  0  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_3_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47.tri <==
% Triangulation
pSL_3_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47
geometric_solution  233.21308383
oriented_manifold
CS_unknown

20 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

262
 173  228   37   19 
 3201 2031 1230 1023
   5   14   16    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

   6  230    2   10 
 2031 3120 0132 2310
   8    5    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

   3   57  228    1 
 0132 3120 0213 0132
   8    5   15   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

   2   22    4   19 
 0132 1023 0132 3120
   3    5   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.037202380952   1.152810967032

   5   23   21    3 
 3012 1230 3120 0132
   3    5   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.039977477477   0.304953104410

 123  134    6    4 
 3201 3120 0132 1230
   5   15    3   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821428571429   0.734534421472

 120  235    1    5 
 1230 0132 1302 0132
   5   15   11    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362745098039   0.470486100028

 136  223    8  218 
 0213 1230 0132 1230
   3    3   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632352941176   1.310639850077

   9   10  219    7 
 2103 0213 1023 0132
   3    3    6    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.091216216216   0.671668862877

 236  235    8  136 
 0213 2310 2103 3201
   6    3    5    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

   1   26    8   54 
 3201 2103 0213 1023
   3    6    8    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.527027027027   0.833795829779

 155  258   56   29 
 3201 3012 3012 3012
  15   16    6    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.689075630252   0.576105428605

  17   46  126  207 
 1302 0321 0213 2031
  14   19   15   15 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.513888888889   1.047391675061

  16   30   14   44 
 0132 0132 0132 2310
   4    3   14   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.898148148148   0.825217683382

  17  260  182   13 
 2103 0132 0321 0132
   4    3   15   19 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.935684647303   0.412477144008

  17   69   16   32 
 3120 1230 0132 0213
  15    3   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.730392156863   0.504092250029

  13   46   68   15 
 0132 1230 1023 0132
  15    3   15   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.533195020747   0.782284238635

 220   12   14   15 
 1302 2031 2103 3120
  15    3   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.313180827887   1.168747216735

 219   24   20   21 
 1302 0132 2103 3120
   3    5    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.032822757112   0.570054430668

   3  109   20    0 
 3120 2310 0132 1023
  14    5   16    3 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.342261904762   0.877360558980

  18   30   67   19 
 2103 3012 3012 0132
  14    5    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.206795302013   0.721799204992

  18   52    4  249 
 3120 2103 3120 2310
   3    5    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.734797297297   0.683249360513

   3   94  162  112 
 1023 2103 3120 0321
  11    3   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.627062706271   0.588273992114

  99   79    4   52 
 1023 0213 3012 2310
   3    3    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.343825665860   1.228373947772

  29   18   55   31 
 0132 0132 3012 2310
   3    6   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000393081761   0.277567776667

  27   76   26   54 
 3120 0213 0132 2031
   8    6    3    3 
  0  1 -1  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.131944444444   0.523695837531

  28   10  228   25 
 2103 2103 0132 0132
   8    6    3    5 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.495535714286   0.275450408052

  29   34   28   25 
 3120 2310 0132 3120
   3    6    3   16 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.311274509804   0.789744525046

 245   36   26   27 
 1230 3012 2103 0132
   3    6   16    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.264478764479   0.569098740960

  24   92   11   27 
 0132 2103 1230 3120
  16    6    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.142609100067

  20   13  188   31 
 1230 0132 2310 0213
   4    3   15   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.399343544858   1.222616739459

  24  238  260   30 
 3201 1023 0321 0213
   4   15    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648431801605   0.445042494118

 219   36   67   15 
 0213 0132 1230 0213
  15   15    3    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.392156862745   1.344246000079

 162   35   34   81 
 1230 2310 2103 2310
   3    3   11   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.397058823529   0.504092250029

  33  231   91   27 
 2103 2103 3012 3201
  16    3    3   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  0  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.230158730159   1.251429014359

 193  233   95   33 
 1302 3120 0213 3201
  15   11    3   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.928571428571   0.979379228629

  28   32  229  225 
 1230 0132 0132 2310
  15   16    5    3 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.541666666667   0.399913185023

  67  172   38    0 
 2031 0213 3120 3012
   6    5   14   15 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   0.714130687542

 244  211   37  215 
 1023 3120 3120 2103
  15    5   11    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

  41  182   40  185 
 3120 1302 0132 1023
  19    6    4   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  42  181  183   39 
 0132 1302 1302 0132
  19    6   12    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   0.714130687542

 210   82   43   39 
 1023 2103 2103 3120
  12    6    4   11 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

  40  198   43  166 
 0132 1302 0132 1302
  12    6    3   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.145833333333   0.999782962558

  41  193  158   42 
 2103 1023 1023 0132
  12    6   12   11 
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.761739400045

  13   74   45  185 
 3201 2310 0132 0321
   6   14    4    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.312500000000   1.285435237575

  71  195  141   44 
 1230 0132 2310 0132
   6   14    3   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

  70   67   16   12 
 3120 3012 3012 0321
  14   15   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.428478412525

  49   48   48   48 
 3012 0213 0132 0321
   2    3    3    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

  51   47   47   47 
 2310 0321 0213 0132
   2    3    3    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

  78  179   50   47 
 3120 0132 0132 1230
   3    3    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

  52  241   51   49 
 3120 3120 0132 0132
   3    3    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  53   58   48   50 
 2103 2031 3201 0132
   3    3    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062500000000   0.428478412525

  23   21   53   50 
 3201 2103 0132 3120
   3    3    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.151729559748   0.264093612751

 164   55   51   52 
 1230 2031 2103 0132
   3    3    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.162227602906   1.062377468343

  59   25   55   10 
 0132 1302 0132 1023
   6    3    8    3 
  0  1 -1  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.701388888889   0.618913262536

  53   24  161   54 
 1302 1230 0321 0132
   6    3    3    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.435374149660   0.746193698003

  58   11   57   78 
 3120 1230 0132 3120
  16    3    3   15 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.631172839506   1.343623663967

  59    2   76   56 
 2103 3120 2310 0132
  16    3   15    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340336134454   0.432079071454

  51  133   59   56 
 1302 3120 0132 3120
  15    3    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.119791666667   1.106902565690

  54   75   57   58 
 0132 2310 2103 0132
  15    3    3    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.063492063492   0.870559314337

 124  156   61  159 
 1230 2031 0132 3012
  15   19   12    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.571304550033

  62  157  148   60 
 2103 0213 1230 0132
  15   19    3   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690476190476   0.816149357191

 220   79   61  123 
 3201 0132 2103 0321
   3   19   15   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 216   65  154   65 
 1023 0321 0213 3120
  15   11   10   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

  66  152  159  256 
 0132 3201 0213 3201
  19   11   16   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  63  213   66   63 
 3120 2103 0132 0321
  15   11   10   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

  64  225  222   65 
 0132 2103 3201 0132
  15   11   15   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

  46   20   37   32 
 1230 1230 1302 3012
   5   15   15   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   0.380869700022

 120   71   16  229 
 3201 3012 1023 2031
   3   15    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.208333333333   1.428261375084

  70   70   15   70 
 1230 2031 3012 0132
  15   15    9   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  69   69   69   46 
 1302 3012 0132 3120
  15   15   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  68   45  233  107 
 1230 3012 0132 2031
  12    6   14    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

 122  159   73  205 
 1230 2310 0132 1023
  11   16   12   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.713913650100

 183  242  203   72 
 3012 1302 1302 0132
  11   16   19    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.044117647059   0.705729150041

 210  227  169   44 
 3201 2031 3012 3201
   3    4    6    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.523478800089

 218  230   76   59 
 1230 3201 0132 3201
   8    3   15   16 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  77   57   25   75 
 2103 3201 0213 0132
   8    3   16    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.131944444444   0.523695837531

  80   79   76  217 
 3201 2031 2103 0321
  16    3   15    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.601351351351   1.158049763581

  56  199   79   49 
 3120 1302 0132 3120
   3    3    3   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.763888888889   0.666521975039

  77   62   23   78 
 1302 0132 0213 0132
   3    3   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.048262548263   0.754386703133

  81   92   97   77 
 1230 3201 3012 2310
  15    3    3   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.761904761905   1.305838971505

  33   80   87   84 
 3201 3012 3012 1302
  17   11    3    3 
  0  0  1 -1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.035714285714   1.224224035786

  95   41   84   85 
 0132 2103 2103 0132
   4   17   12   11 
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  85  100   84   97 
 3120 0321 0132 0213
   3   17    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.713913650100

  82  190   81   83 
 2103 1023 2031 0132
   3   17    4   11 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

  87   88   82   83 
 0321 3201 0132 3120
   4   17    3   12 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

  88  162   87  114 
 3120 3012 0132 2031
  11   12    3    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.427083333333   0.071413068754

  85   81   90   86 
 0321 1230 0213 0132
  11   12    3   17 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 182  169   85   86 
 1230 1230 2310 3120
   3   12    3    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421875000000   0.321358809394

  96   90  131  175 
 1230 2310 3201 3201
  12   14   15   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

  95   87   93   89 
 2031 0213 3201 3201
  11   15   12   17 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

  93   34   92   97 
 3120 1230 0132 1230
   3   17   15   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  94   29   80   91 
 2103 2103 2310 0132
   3   17   16   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

  90   96   94   91 
 2310 1230 0132 3120
  16   17   15   11 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

  95   22   92   93 
 3120 2103 2103 0132
  16   17   11   15 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

  82   35   90   94 
 0132 0213 1302 3120
  15   17   11   12 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 119   89   93  142 
 0213 3012 3012 1230
  11   16   14   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

  91   80   99   83 
 3012 1230 2103 0213
   3    3   17   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.743243243243   0.648507867606

 100  166   99  163 
 1230 0132 0132 1230
   3    3    6    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648305084746   0.435740758500

  97   23  162   98 
 2103 1023 1230 0132
   3    3    3   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653273809524   0.316257875911

 168   98  259   83 
 3012 3012 2031 0321
   3    4    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648648648649   0.555863886519

 110  115  102  108 
 3012 3201 0132 1302
   5    6    6   16 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.856956825050

 163  104  167  101 
 1302 0132 0321 0132
   5    6   16    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309523809524   0.816149357191

 116  227  104  105 
 3120 1302 0132 3120
   5   15    6    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 150  102  106  103 
 3120 0132 2103 0132
   5   15    3   16 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 103  170  106  146 
 3120 3120 0132 3120
   0   15    6    5 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 104  143  149  105 
 2103 2103 3120 0132
   0   15    5   16 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 139   71  144  108 
 1023 1302 2310 3120
   6    5   12   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 107  177  101  137 
 3120 1230 2031 2031
   6    5   12    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.856956825050

 115  189  112   19 
 3120 2103 3201 3201
   3   16   14    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.089843750000   0.883736725833

 112  142  111  101 
 3120 0321 0132 1230
   6    6   16   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.796296296296   0.634782833370

 113  140  176  110 
 0132 3012 0132 0132
   6    6   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 109   22  114  110 
 2310 0321 2103 3120
  11    6   16    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.164399092971   1.064880589858

 111  132  114  140 
 0132 2031 0132 0321
  12    6   13   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 112   86  191  113 
 2103 1302 1230 0132
  12    6   11    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.058593750000   0.615937718005

 145  234  101  109 
 1302 3120 2310 3120
   6   16   14    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 118  189  117  103 
 3120 1230 0132 3120
   3   15    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.152777777778   0.476087125028

 129  187  153  116 
 1023 2310 2103 0132
   3   15   14   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.767857142857   0.612112017893

 121  234  129  116 
 1302 2031 2031 3120
  14   15    6   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

  96  127  121  125 
 0213 1302 2103 1023
  11   14   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   0.714130687542

 126    6  121   68 
 2031 3012 0132 2310
   6   14   15   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   1.285435237575

 119  118  144  120 
 2103 2031 2031 0132
   6   14   11   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

 128   72  124  125 
 2103 3012 2103 3120
  19   11   16   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 126   62  124    5 
 0132 0321 0132 2310
   3   11   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882352941176   0.403273800024

 122   60  243  123 
 2103 3012 1230 0132
   3   11   19   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.428478412525

 122  184  126  119 
 3120 3201 0132 1023
  14   11   16   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

 123   12  120  125 
 0132 0213 1302 0132
  14   11   19   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.571304550033

 130  232  128  119 
 2103 0132 0132 2031
  16   11   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 140  132  122  127 
 3120 0132 2103 0132
  16   11   13   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 131  117  130  118 
 3120 1023 0132 1302
  15   11   14   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   2.285218200134

 132  174  127  129 
 2103 2103 2103 0132
  15   11   16   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

  89  209  132  129 
 2310 3120 0132 3120
  16   11   14   12 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.713913650100

 113  128  130  131 
 1302 0132 2103 0132
  16   11   12   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 206   58  134  241 
 1023 3120 2031 0132
   3   11    3   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.437500000000   0.428478412525

 136    5  135  133 
 3120 3120 0132 1302
  11   15    3    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   1.285435237575

 137  138  202  134 
 2103 2103 2310 0132
  11   15    5   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.297619047619   1.060994164348

   7    9  137  134 
 0213 2310 0132 3120
   5   15    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.416666666667   0.571304550033

 172  108  135  136 
 1302 1302 2103 0132
   5   15    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.968750000000   1.499674443838

 243  135  139  250 
 1230 2103 0132 2031
   5   11   11   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.428478412525

 141  107  234  138 
 2103 1023 0132 0132
   5   11   12   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 111  113  141  128 
 1230 0321 0132 3120
  12   11   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 142   45  139  140 
 2103 3201 2103 0132
  12   11    6   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.277777777778   0.380869700022

  96  184  141  110 
 3012 2103 2103 0321
   6   11   16   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.856956825050

 153  106  145  146 
 2103 2103 2103 0132
   5   15    0   16 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 146  107  145  121 
 3120 3201 0132 1302
  14   15    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 143  115  173  144 
 2103 2031 2310 0132
  14   15    5   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 105  167  143  144 
 3120 0132 0132 3120
   5   15    6    0 
  0  0 -1  1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 153  171  149  150 
 3120 3012 2103 3120
   3   15    3    0 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 152  255  149   61 
 0132 2103 0132 3012
  16   15   19    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 147  153  106  148 
 2103 3120 3120 0132
  16   15    3    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 147  163  151  104 
 3120 0321 0132 3120
  16   15    3    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.637254901961   0.470486100028

 152  203  157  150 
 3120 3120 3012 0132
  16   15    3   16 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   1.285435237575

 148  208   64  151 
 0132 1230 2310 3120
  16   15    3   19 
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.416666666667   0.571304550033

 117  149  143  147 
 2103 3120 2103 3120
   0   15    3   16 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 239   63  158  159 
 1023 0213 2103 3120
  15   12   11   11 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 157  245  156   11 
 3120 2031 0132 2310
   6    3   16   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.552083333333   0.928369893804

  60  158  248  155 
 1302 0321 2103 0132
   6    3   15   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178571428571   0.734534421472

 200  151   61  155 
 3120 1230 0213 3120
  15    3   16   16 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 154  244   43  156 
 2103 3012 1023 0321
   6   12   15   11 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   1.071196031313

 154   64   60   72 
 3120 0213 1230 3201
  19   12   11   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 161  194  161  226 
 1302 1302 0132 3012
   6    3    6    1 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.470588235294   1.613095200094

 165  160   55  160 
 1230 2031 0321 0132
   6    3    1    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.470588235294   1.613095200094

  86   33   22   99 
 1230 3012 3120 3012
  15    3    3   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0  0 -2  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   2.856522750167

  98  102  183  150 
 3012 2031 0213 0321
  16    3    3    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0  0 -2  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.976190476190   0.816149357191

 166   53  165  179 
 3120 3012 0132 0132
   3   12    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.382812500000   0.910516626616

 198  161  198  164 
 2103 3012 0213 0132
   3   12    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.864864864865   0.741151848692

 248   98   42  164 
 1302 0132 2031 3120
   3   12    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.161458333333   2.535163940773

 170  146  102  171 
 0132 0132 0321 0321
   5    3    0    6 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 170  238  169  100 
 3120 1230 0132 1230
   4    3    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 171   74   88  168 
 2103 1230 3012 0132
   4    3    5    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607142857143   0.244844807157

 167  105  171  168 
 0132 3120 0132 3120
   5    3    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 147  167  169  170 
 1230 0321 2103 0132
   5    3    0    3 
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 209  137   37  175 
 3201 2031 0213 1230
   6   14   12   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.291666666667   1.999565925117

 175  145  174    0 
 3120 3201 0132 2310
  16    6   14   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083333333333   0.571304550033

 176  130  232  173 
 0132 2103 0132 0132
  16    6   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 172   89  177  173 
 3012 2310 2103 3120
  15    6   14   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.856956825050

 174  232  177  111 
 0132 1023 0132 0132
   6    6   13   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 175  233  108  176 
 2103 1230 3012 0132
   6    6   15   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.796296296296   0.634782833370

 180  257  254  205 
 0132 3201 1023 1230
  11   12   18    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 180   49  164  181 
 3120 0132 0132 2031
   3   12    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.203703703704   0.634782833370

 178  199  257  179 
 0132 0213 1230 3120
   3   12    3   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 242  179  254   40 
 1023 1302 0213 2031
  12   19    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156250000000   0.642717618788

 253   88   14   39 
 1302 3012 0321 2031
   4   19   12    3 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.428571428571   0.979379228629

  40  163  184   73 
 2031 0213 0132 1230
  16   19    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.526785714286   0.795745623261

 185  142  125  183 
 2103 2103 2310 0132
  16   19    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.571304550033

 186   44  184   39 
 0321 0321 2103 1023
   6   19    4   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 185  259  187  188 
 0321 2103 2103 1023
   3   14    4   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

 186  256  207  117 
 2103 0213 1230 3201
  16   14    3   19 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   0.380869700022

 190   30  189  186 
 3120 3201 0132 1023
  14    3    4    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647321428571   0.765140022366

 191  109  116  188 
 1302 2103 3012 0132
  14    3    3    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.381481481481   0.431652326692

  84  212  192  188 
 1023 0132 0213 3120
   3    3    4   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180672268908   0.864158142908

 197  189  192  114 
 0213 2031 0132 3012
   3   12    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.211111111111   0.380869700022

 193  190  239  191 
 2103 0213 1023 0132
   3   12    3   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.889767671775   0.457495487422

  43   35  192  197 
 1023 2031 2103 3201
   3   12   12   11 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.517857142857   0.612112017893

 196  196  195  160 
 3120 1023 0132 2031
   6    6    1   12 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

 197   45  227  194 
 2103 0132 3012 0132
   6    6   12    3 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.089285714286   0.367267210736

 194  198  197  194 
 1023 2031 0132 3120
  12    6    1   12 
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 191  193  195  196 
 0213 2310 2103 0132
  12    6   12    3 
  0 -1  1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.486111111111   1.047391675061

 196  165  165   42 
 1302 0213 2103 2031
   3   12   12    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.571304550033

 200  200  180   78 
 2103 1023 0213 2031
   3    3   16   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 199  204  199  157 
 1023 2103 2103 3120
  16    3   16   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 204  257  202  205 
 2031 2103 0132 2031
  12   16   18   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 206  135  209  201 
 2103 3201 0321 0132
  12   16   11   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.672794117647   0.378069187522

  73  151  204  206 
 2031 3120 0132 1023
  16   11    3   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.245098039216   0.873759900051

 205  200  201  203 
 2103 2103 1302 0132
  16   11   16   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 178  201  204   72 
 3012 1302 2103 1023
  16   11   12   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 208  133  202  203 
 0132 1023 2103 1023
  11   16    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.178571428571   0.734534421472

 209   12  208  187 
 0321 1302 0132 3012
  19   16   14   15 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.856956825050

 206  258  152  207 
 0132 0132 3012 0132
  19   16   15    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805555555556   0.952174250056

 207  131  202  172 
 0321 3120 0321 2310
  12   15   14   16 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.964285714286   2.203603264415

 212   41  211   74 
 0132 1023 0132 2310
   6    5    4   11 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 214   38  223  210 
 0132 3120 0213 0132
   6    5   11   15 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 210  190  238  240 
 0132 0132 2031 3012
   3    5   11    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863207547170   0.614421874564

 225   65  214  215 
 3120 2103 0132 3120
  10    5   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 211  215  216  213 
 0132 3120 2103 0132
  10    5   15   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 213  214  216   38 
 3120 3120 0132 2103
  11    5   15   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 214   63  240  215 
 2103 1023 2031 0132
  11    5   10   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 219   77  218  220 
 3120 0321 0132 1302
  16    3   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.757080610022   0.500358233363

   7   75  222  217 
 3012 3012 1023 0132
  16    3    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.140211640212   1.505342147707

  32   18    8  217 
 0213 2031 1023 3120
   3    3   15    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.202614379085   0.448082000026

 221   17  217   62 
 3120 2031 2031 2310
  15   16   19    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.675381263617   0.791611533380

 255  253  222  220 
 3201 2031 0132 3120
   3   16   19   11 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.355555555556   0.609391520036

  66  224  218  221 
 2310 1302 1023 0132
   3   16   11   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.520833333333   0.714130687542

 224  211    7  226 
 0132 0213 3012 1023
   6    3    5   15 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.991071428571   0.550900816104

 223  244  240  222 
 0132 2310 2310 2031
  11    3   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270833333333   0.714130687542

  36   66  245  213 
 3201 2103 1023 3120
  15    5   15   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 227  238  160  223 
 2310 2103 1230 1023
   3    6    5    6 
  0  0  0  0  0  0  1 -1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.183673469388   0.559645273502

  74  195  226  103 
 1302 1230 3201 2031
   6    5    3    6 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

   0    2  230   26 
 1302 0213 3201 0132
   8    6    5   16 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 231   68  230   36 
 3201 1302 0132 0132
  15   16    3    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.404411764706   0.756138375044

 228    1   75  229 
 2310 3120 2310 0132
  15   16    6    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 232   34  233  229 
 2103 2103 2103 2310
   3    6   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.110294117647   1.663504425097

 176  127  231  174 
 1023 0132 2103 0132
  16    6   13   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 231   35  177   71 
 2103 3120 3012 0132
  12    6    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178571428571   0.734534421472

 118  115  235  139 
 1302 3120 1302 0132
   5   11   14    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 234    6  237    9 
 2031 0132 2103 3201
   5    5    6   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

   9  249  237  249 
 0213 0213 0132 0321
   7    5    3    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 235  250  250  236 
 2103 1023 1230 0132
   7    5    5   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

  31  226  168  212 
 1023 2103 3012 1302
   5    4    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.588050314465   0.668318530228

 240  154  192  253 
 0321 1023 1023 0213
  12    3   11   11 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.866666666667   0.914087280053

 239  224  212  216 
 0321 3201 1230 1302
   5   11   11    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613095238095   1.020186696488

 242   50  133  252 
 0132 3120 0132 3201
   3   11    3    3 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.645833333333   0.999782962558

 241  181  246   73 
 0132 1023 2031 2031
  19   11    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647058823529   1.209821400071

 251  138  247  124 
 1302 3012 3120 3012
  12    3   11   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -2  0  2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 158   38  245  224 
 1230 1023 0132 3201
   5   15   11    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 155   28  225  244 
 1302 3012 1023 0132
   5   15    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.428478412525

 261  256  247  242 
 1302 2031 0132 1302
  11    3   19    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  2  0 -2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.312500000000   1.285435237575

 248  257  243  246 
 2103 3012 3120 0132
  11    3    3   12 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -2  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.380869700022

 156  166  247  261 
 2103 2031 2103 2310
   3    3    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.349264705882   0.982979887558

  21  236  236  252 
 3201 0321 0213 1302
   7    3    3    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 237  138  251  237 
 1023 1302 0132 3012
  11    7    5   11 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0 -1  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 252  243  252  250 
 3120 2031 2103 0132
  11    7   11    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 251  241  249  251 
 2103 2310 2031 3120
   3    7   11    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 221  182  254  239 
 1302 2031 0132 0213
  12   11    3   19 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.733333333333   0.457043640027

 255  181  178  253 
 2103 0213 1023 0132
  12   11   19    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809523809524   0.326459742876

 256  148  254  221 
 3201 2103 2103 2310
  19   11   16    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

 246   64  187  255 
 1302 2310 0213 2310
  16    3   11   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.571304550033

 247  201  178  180 
 1230 2103 2310 3012
  18    3   12   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

  11  208  260  261 
 1230 0132 2103 0132
  19    6    3   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156862745098   0.537698400031

 261  186  260  100 
 3120 2103 0132 1302
   4    6    3   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.864864864865   0.741151848692

 258   14   31  259 
 2103 0132 0321 0132
   4    6   19   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481481481481   0.253913133348

 248  246  258  259 
 3201 2031 0132 3120
  19    6    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.209459459459   1.250693744668



==> anc/LinkComplementCertificates/pSL_3_plus_0_sqrt_minus_5_and_1_plus_1_sqrt_minus_5.tri <==
% Triangulation
pSL_3_plus_0_sqrt_minus_5_and_1_plus_1_sqrt_minus_5
geometric_solution  50.44763111
oriented_manifold
CS_unknown

8 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

59
  17   19    4   51 
 3012 3012 2031 2031
   4    2    5    4 
  0  1 -1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.745355992500

   2   19   18   52 
 0213 1302 1023 2031
   5    2    1    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.372677996250

   1   14   11   21 
 0213 3201 1023 2031
   4    1    2    4 
  0  1  0 -1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.372677996250

   6   11   16    8 
 2031 0321 2310 2103
   1    1    4    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   1.093188789000

   7   12   45    0 
 0213 3120 3012 1302
   2    4    4    1 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.372677996250

   7   24    6   19 
 3120 0132 0132 0321
   1    4    4    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.496903995000

  39   46    3    5 
 0321 1302 1302 0132
   1    4    6    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.380952380952   0.532397137500

   4   34   39    5 
 0213 1302 2310 3120
   6    4    4    1 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.248451997500

  48   55   44    3 
 1302 3012 1302 2103
   4    1    1    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.993807990000

  10   10   40   10 
 3120 1023 3201 0321
   4    4    3    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

   9    9   11    9 
 1023 0321 2103 3120
   4    4    3    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.745355992500

  10   40    2    3 
 2103 0132 1023 0321
   1    4    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   1.490711985000

  14    4   13   47 
 3120 3120 0132 2310
   1    4    4    2 
  0  0  1 -1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.372677996250

  18   46   23   12 
 1302 1230 0213 0132
   1    4    2    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.745355992500

  38   35    2   12 
 2103 3120 2310 3120
   2    4    4    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.745355992500

  16   19   52   25 
 2103 1230 2103 2031
   5    6    4    1 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.745355992500

  56    3   15   20 
 2031 3201 2103 3201
   4    6    1    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.118033988750

  27   29   18    0 
 0213 2310 0132 1230
   2    5    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

  25   13    1   17 
 3201 2031 1023 0132
   2    5    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.745355992500

   0    5   15    1 
 1230 0321 3012 2031
   1    5    4    4 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.071428571429   0.319438282500

  22   16   21   30 
 3120 2310 0132 3201
   1    4    6    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.341640786500

  43    2   32   20 
 2103 1302 0321 0132
   1    4    4    2 
  0 -1  0  1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.496903995000

  24   26   42   20 
 0321 2103 0132 3120
   4    4    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.670820393250

  26   13   24   48 
 2310 0213 0132 0213
   1    0    4    6 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.745355992500

  22    5   28   23 
 0321 0132 3201 0132
   1    0    6    4 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.745355992500

  27   15   26   18 
 3120 1302 0132 2310
   6    4    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

  53   22   23   25 
 1302 2103 3201 0132
   6    4    4    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.496903995000

  17   51   54   25 
 0213 2031 0213 3120
   4    4    5    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.071428571429   0.798595706250

  24   53   30   42 
 2310 0321 2103 0321
   4    4    0    1 
  0 -1  1  0 -1  0  1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.118033988750

  43   35   30   17 
 1230 1230 0132 3201
   6    4    2    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

  28   20   47   29 
 2103 2310 0132 0132
   6    4    4    1 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.248451997500

  46   57   32   33 
 1302 1302 2103 0132
   7    2    6    4 
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

  31   58   21   50 
 2103 2310 0321 3201
   1    2    7    4 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

  35   36   31   49 
 0321 0321 0132 0321
   7    2    4    6 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.745355992500

  36   41   35    7 
 0132 1023 0132 2031
   4    6    1    4 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.993807990000

  33   14   29   34 
 0321 3120 3012 0132
   4    6    4    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571428571429   0.319438282500

  34   57   58   33 
 0132 1023 1302 0321
   7    6    4    1 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142857142857   0.638876565000

  39   54   38   47 
 3120 2031 0132 1302
   4    4    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.745355992500

  40   55   14   37 
 2103 0213 2103 0132
   4    4    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.745355992500

   6    7   40   37 
 0321 3201 0132 3120
   1    4    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.000000000000   2.236067977500

   9   11   38   39 
 2310 0132 2103 0132
   1    4    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.372677996250

  34   48   55   44 
 1023 2031 2310 2031
   0    4    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.894427191000

  44   28   43   22 
 3120 0321 0132 0132
   4    4    0    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   0.745355992500

  45   29   21   42 
 2103 3012 2103 0132
   4    4    4    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.118033988750

   8   41   45   42 
 2031 1302 0132 3120
   4    4    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   0.894427191000

  46    4   43   44 
 0213 1230 2103 0132
   4    4    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.496903995000

  45   31   13    6 
 0213 2031 3012 2031
   6    1    4    2 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.745355992500

  12   56   37   30 
 3201 0132 2031 0132
   6    4    1    4 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.236067977500

  41    8   56   23 
 1302 2031 3201 0213
   1    4    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.496903995000

  51   33   50   58 
 3120 0321 0132 1302
   7    6    4    2 
  0  1 -1  0  1  0  0 -1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857142857143   0.638876565000

  52   32   57   49 
 2103 2310 1023 0132
   7    6    2    1 
  0  0 -1  1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.559016994375

  27    0   52   49 
 1302 1302 0132 3120
   2    6    4    5 
  0 -1  0  1  0  0  1 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.142857142857   0.638876565000

  15    1   50   51 
 2103 1302 2103 0132
   2    6    5    1 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.490711985000

  55   26   54   28 
 3120 2031 0132 0321
   4    1    0    4 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.190476190476   0.851835420000

  37   27   58   53 
 1302 0213 0213 0132
   4    1    4    6 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904761904762   0.425917710000

   8   41   38   53 
 1230 3201 0213 3120
   4    1    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.993807990000

  48   47   16   57 
 2310 0132 1302 0321
   6    1    4    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.838525491562

  36   56   50   31 
 1023 0321 1023 2031
   6    7    4    1 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142857142857   0.638876565000

  36   54   49   32 
 2031 0213 2031 3201
   4    7    1    6 
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.319438282500



==> anc/LinkComplementCertificates/pSL_3_plus_1_sqrt_minus_1.tri <==
% Triangulation
NONAME
geometric_solution  109.91587130
oriented_manifold
CS_unknown

18 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

120
  91   49    3    1 
 1230 0132 0132 0132
   0   12   16    9 
  0 -1  0  1  1  0 -2  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115    5    0    2 
 0321 2031 0132 0132
   0   12    2   16 
  0  0 -1  1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63    8    1    3 
 1230 0132 0132 0132
   0   12   13    2 
  0  1 -1  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72   55    2    0 
 0321 2103 0132 0132
   0   12    9   13 
  0  0  0  0 -1  0 -1  2  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  71   81    7    5 
 0213 1023 0132 0132
   1   16    2    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1  103    4    6 
 1302 3012 0132 0132
   1   16    0    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  104    5    7 
 0132 3012 0132 0132
   1   16    8    0 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  98   56    6    4 
 0213 3012 0132 0132
   1   16    4    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  82    2   11    9 
 1230 0132 0132 0132
   0    5    2   13 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  45  100    8   10 
 0321 1023 0132 0132
   0    5   14    2 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117   76    9   11 
 0132 3120 0132 0132
   0    5    3   14 
  0  1 -1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   84   10    8 
 1023 0132 0132 0132
   0    5   13    3 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  26   44   15   13 
 1302 1023 0132 0132
   2    9    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107   82   12   14 
 1023 3012 0132 0132
   2    9    1    5 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108  103   13   15 
 0321 2103 0132 0132
   2    9   10    1 
  0  1  0 -1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94   69   14   12 
 1023 1023 0132 0132
   2    9   17   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 101  117   19   17 
 1230 3120 0132 0132
   3    7   14   10 
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29   77   16   18 
 0132 3120 0132 0132
   3    7   11   14 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58   27   17   19 
 1230 2031 0132 0132
   3    7   17   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94   69   18   16 
 0132 0132 0132 0132
   3    7   10   17 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  77   71   23   21 
 0213 3120 0132 0132
   4   11   16    3 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 110   99   20   22 
 1230 1023 0132 0132
   4   11    6   16 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  28   80   21   23 
 1230 2103 0132 0132
   4   11   13    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24   84   22   20 
 0132 1023 0132 0132
   4   11    3   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   11   27   25 
 0132 1023 0132 0132
   5   11   13    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54   73   24   26 
 1302 2031 0132 0132
   5   11    9   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  89   12   25   27 
 1230 2031 0132 0132
   5   11   17    9 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  18   38   26   24 
 1302 0132 0132 0132
   5   11    3   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54   22   31   29 
 0132 3012 0132 0132
   6    7   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17   35   28   30 
 0132 2031 0132 0132
   6    7   14   11 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66  114   29   31 
 1230 3120 0132 0132
   6    7   12   14 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63   75   30   28 
 0132 3012 0132 0132
   6    7   13   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 110   83   35   33 
 0213 3012 0132 0132
   5   11    1    6 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  56  107   32   34 
 1023 3012 0132 0132
   5   11    8    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78   45   33   35 
 1302 3120 0132 0132
   5   11   14    8 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29  118   34   32 
 1302 1023 0132 0132
   5   11    6   14 
  0  0  0  0 -1  0  0  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  97  106   39   37 
 0132 2031 0132 0132
   5    4   15    8 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  85  116   36   38 
 0132 1023 0132 0132
   5    4    3   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  70   27   37   39 
 1230 0132 0132 0132
   5    4   17    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   44   38   36 
 0132 2103 0132 0132
   5    4    8   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  96   86   43   41 
 0321 2031 0132 0132
   7    6   15    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 119   93   40   42 
 1302 1023 0132 0132
   7    6   10   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  102   41   43 
 0213 3120 0132 0132
   7    6    1   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  80   59   42   40 
 0321 3012 0132 0132
   7    6    4    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12   39   47   45 
 1023 2103 0132 0132
   8    2    5   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9   34   44   46 
 0321 3120 0132 0132
   8    2   14    5 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115   65   45   47 
 1230 3120 0132 0132
   8    2   12   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60   88   46   44 
 1023 1023 0132 0132
   8    2   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68   76   51   49 
 1230 3012 0132 0132
   0   10   16    3 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108    0   48   50 
 1230 0132 0132 0132
   0   10    9   16 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  93  105   49   51 
 1230 3120 0132 0132
   0   10   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 116   85   50   48 
 1023 0132 0132 0132
   0   10    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102  104   55   53 
 0321 0132 0132 0132
   9    7    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59  111   52   54 
 1302 2031 0132 0132
   9    7   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  28   25   53   55 
 0132 2031 0132 0132
   9    7   13   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87    3   54   52 
 1302 2103 0132 0132
   9    7    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   33   59   57 
 1230 1023 0132 0132
  11    4    8    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  39   89   56   58 
 0132 2031 0132 0132
  11    4   17    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  61   18   57   59 
 0213 3012 0132 0132
  11    4    7   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   53   58   56 
 1230 2031 0132 0132
  11    4    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95   47   63   61 
 0132 1023 0132 0132
   2    7   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58   70   60   62 
 0213 1023 0132 0132
   2    7    4   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87   81   61   63 
 0321 2103 0132 0132
   2    7   13    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31    2   62   60 
 0132 3012 0132 0132
   2    7   12   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105   79   67   65 
 0213 0132 0132 0132
  14   15    8    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  97   46   64   66 
 1302 3120 0132 0132
  14   15   12    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  92   30   65   67 
 0213 3012 0132 0132
  14   15    7   12 
  0  1  0 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  86  101   66   64 
 1302 3012 0132 0132
  14   15    0    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 112   48   71   69 
 0321 3012 0132 0132
   3    2   10   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  15   19   68   70 
 1023 0132 0132 0132
   3    2   17   10 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  61   38   69   71 
 1023 3012 0132 0132
   3    2    4   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   20   70   68 
 0213 3120 0132 0132
   3    2   16    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   92   75   73 
 0321 2103 0132 0132
  15   13    9   12 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  25  106   72   74 
 1302 3120 0132 0132
  15   13    5    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  83  119   73   75 
 1023 2031 0132 0132
  15   13    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31   96   74   72 
 1230 2103 0132 0132
  15   13   12    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  48   10   79   77 
 1230 3120 0132 0132
  14   16    3    0 
  0  0  0  0  1  0  0 -1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20   17   76   78 
 0213 3120 0132 0132
  14   16   11    3 
  0  0  0  0  0  0  1 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  90   34   77   79 
 0213 2031 0132 0132
  14   16    8   11 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6   64   78   76 
 0132 0132 0132 0132
  14   16    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43   22   83   81 
 0321 2103 0132 0132
  13    1    4    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   4   62   80   82 
 1023 2103 0132 0132
  13    1    2    4 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  13    8   81   83 
 1230 3012 0132 0132
  13    1    5    2 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  32   74   82   80 
 1230 1023 0132 0132
  13    1    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23   11   87   85 
 1023 0132 0132 0132
   0    4    3   13 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   51   84   86 
 0132 0132 0132 0132
   0    4   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40   67   85   87 
 1302 2031 0132 0132
   0    4    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62   55   86   84 
 0321 2031 0132 0132
   0    4   13    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  47   95   91   89 
 1023 0132 0132 0132
   9    8   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57   26   88   90 
 1302 3012 0132 0132
   9    8   11   17 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78  111   89   91 
 0213 2103 0132 0132
   9    8   16   11 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  98    0   90   88 
 1302 3012 0132 0132
   9    8   12   16 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66   72   95   93 
 0213 2103 0132 0132
   9    7   15   12 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41   50   92   94 
 1023 3012 0132 0132
   9    7   10   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  19   15   93   95 
 0132 1023 0132 0132
   9    7   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60   88   94   92 
 0132 0132 0132 0132
   9    7   12   17 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40   75   99   97 
 0321 2103 0132 0132
  12    4   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36   65   96   98 
 0132 2031 0132 0132
  12    4    8   15 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7   91   97   99 
 0213 2031 0132 0132
  12    4   16    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  21  114   98   96 
 1023 2031 0132 0132
  12    4    6   16 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9  112  103  101 
 1023 2103 0132 0132
  10    0   14    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67   16  100  102 
 1230 3012 0132 0132
  10    0    7   14 
  0  1  0 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  52   42  101  103 
 0321 3120 0132 0132
  10    0    1    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5   14  102  100 
 1230 2103 0132 0132
  10    0    2    1 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6   52  107  105 
 1230 0132 0132 0132
   9    8    0    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  64   50  104  106 
 0213 3120 0132 0132
   9    8   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36   73  105  107 
 1302 3120 0132 0132
   9    8    5   15 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  33   13  106  104 
 1230 1023 0132 0132
   9    8    1    5 
  0 -1  1  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  14   49  111  109 
 0321 3012 0132 0132
  16    1   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  42  113  108  110 
 0213 1023 0132 0132
  16    1    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  32   21  109  111 
 0213 3012 0132 0132
  16    1   11    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   90  110  108 
 1302 2103 0132 0132
  16    1    9   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68  100  115  113 
 0321 2103 0132 0132
  14   16   10    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  118  112  114 
 1023 3120 0132 0132
  14   16    6   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99   30  113  115 
 1302 3120 0132 0132
  14   16   12    6 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   46  114  112 
 0321 3012 0132 0132
  14   16    2   12 
  0  0 -1  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37   51  119  117 
 1023 1023 0132 0132
  10    5    3   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  10   16  116  118 
 0132 3120 0132 0132
  10    5   14    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  35  113  117  119 
 1023 3120 0132 0132
  10    5    6   14 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  74   41  118  116 
 1302 2031 0132 0132
  10    5   15    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/LinkComplementCertificates/pSL_3_plus_1_sqrt_minus_2.tri <==
% Triangulation
pSL_3_plus_1_sqrt_minus_2_(660)
geometric_solution  662.53506221
oriented_manifold
CS_unknown

60 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

745
 224    2    2    2 
 1023 3120 3201 3012
   3    0    0    0 
  0  1  1 -2  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

   2   28  336    4 
 3120 3201 3012 3120
  50    0    0    0 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

   0    0    0    1 
 2310 3120 1230 3120
   0    0    0    3 
  0  1 -1  0  0  0  0  0  1  0  0 -1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

   4  330    6  324 
 2103 2310 2103 3012
   0    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.592592592593   1.152322161934

   1  438    3   17 
 3120 3120 2103 3201
   0    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.272727272727   1.542778431680

 327  702    6  534 
 1023 3012 0132 0213
   0    0   39    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

   3  333  337    5 
 2103 2031 3012 0132
   0    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.514259477227

   9  276    8   13 
 3120 1023 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.432372505543   0.727489016564

  10   15   14    7 
 2103 3201 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.176470588235   0.540728715025

 113  264   10    7 
 0213 0213 0132 3120
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.443458980044   0.664774446171

  16  323    8    9 
 3201 3120 2103 0132
   0    0   31    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   0.628539361055

  15  739  112   13 
 0132 2103 1302 3201
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.530330085890

  14   14   13   14 
 3120 1023 0132 0321
   0    0   13    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

   7   11  274   12 
 3012 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   1.099943881846

  12   12    8   12 
 1023 0321 1023 3120
   0    0   13    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

  11  278    8  327 
 0132 0321 2310 1023
   0    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 281  510   19   10 
 0213 0132 3201 2310
  31    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.546400694553

  19    4   18  225 
 3120 2310 0132 0321
   0   51    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.028518954453

  56  458  472   17 
 1230 3120 0213 0132
   0   51    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.549971940923

  16  323   56   17 
 2310 1302 3201 3120
   0   51    0   31 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.828427124746

  21   21   22   21 
 1023 0321 3012 3120
   0    0    9    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  20   20   31   20 
 3120 1023 0213 0321
   0    0    9    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  64   20   26  196 
 1230 1230 3201 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.899954085147

  26   75  196  571 
 1302 2103 1302 3201
  57    0   48    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  26  742   25  302 
 3120 2031 0132 0132
   0    0    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.265993265993   0.666632655664

  29   77  303   24 
 1302 1302 0213 0132
   0    0   48    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.944543648263

  22   23   32   24 
 2310 2031 0213 3120
  48    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.314269680527

  29  689   28  501 
 3120 3120 0132 2103
   0    0    0   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.235702260396

  30   75    1   27 
 2103 3201 2310 0132
   0    0   48   50 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.407122086138

 143   25   30   27 
 0213 2031 0132 3120
  48    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   1.296362432175

 343   32   28   29 
 1230 0321 2103 0132
  48    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

  32   21  344  421 
 0132 0213 3012 0132
   0   50    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  31   26  430   30 
 0132 0213 0132 0321
  48   50    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691358024691   0.558701654271

  90  380   84  645 
 1023 3120 0213 1302
   0    0    0    7 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

  37  680   35  703 
 1302 3120 0132 3201
  34   28    0   57 
  0  2 -1 -1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 151  403  353   34 
 1302 1023 1023 0132
  34   28   57    0 
  0 -1  0  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 194  575   37  582 
 2031 2031 0132 3120
   0    0    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   1.885618083164

  38   34  470   36 
 2103 2031 3201 0132
   0    0   57   28 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 532  517   37  193 
 1230 0321 2103 1023
  57    0   31   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

  40   42   47  518 
 3120 1230 0213 2103
   0   28    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 353  539  675   39 
 1023 0321 3201 3120
   0   28    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

  42   42  245   42 
 3120 1023 0132 0321
   0    0    2    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  41   41   39   41 
 1023 0321 3012 3120
   0    0    2    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

  45  677   44  714 
 3201 1302 0132 0321
  49   28    0   29 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.181818181818   1.028518954453

 153  608  520   43 
 1023 0321 2103 0132
  49   28   29    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

  47  312   46   43 
 3120 2103 0132 2310
   0   29   28    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.515151515152   0.857099128711

  48   50  639   45 
 2103 3012 2103 0132
   0   29    0   41 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 675   39   48   45 
 1023 0213 0132 3120
   0   29   28    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.028518954453

 457   54   46   47 
 1230 0132 2103 0132
   0   29    0   41 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.471404520791

  53  653   50  508 
 1023 2031 0132 3201
   0    0   21   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.939393939394   0.814244172275

  46  650  616   49 
 1230 3012 3201 0132
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.285714285714   0.606091526731

 508   87   52   71 
 2031 0321 0132 0132
   0   21    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.924836601307   0.452918068995

  55   82  654   51 
 1230 3012 0213 0132
   0   21   51   41 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.514259477227

  55   49   54  247 
 3120 1023 0132 1023
   0   31   21   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

  56   48  245   53 
 2103 0132 1302 0132
   0   31   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 507   52   56   53 
 3201 3012 0132 3120
  41   31   21   51 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  19   18   54   55 
 2310 3012 2103 0132
  41   31   51    0 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.545454545455   0.257129738613

  59   69   58   58 
 1230 2031 2103 2031
   5    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

  57   57  419   65 
 2103 1302 3012 0321
   0    0    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 126   57   61  542 
 1302 3012 2103 1023
   0   17    0    0 
  0  0  0  0 -2  0  1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.471404520791

 543   72   61  222 
 2031 1302 0132 2031
   0   17    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  59   62  275   60 
 2103 3201 0132 0132
   0   17    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.254901960784   0.388215487710

 479  612   61   63 
 2103 0132 2310 0213
   0    0   41    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.414213562373

 309   69   66   62 
 3120 1230 0213 0213
   0   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 654   22   68  301 
 2310 3012 0213 3201
   0   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.942809041582

  69   58   67   69 
 3120 0321 3012 0321
   0    0    5    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  68   63   67  480 
 3120 0213 0132 3012
   0   47   41    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 420   65  722   66 
 1302 1230 2310 0132
   0   47    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

  82   64  421   66 
 1023 0213 0213 3120
   0   47   41    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.828427124746

  57   65   63   65 
 1302 0321 3012 3120
   0    0    5    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 247  688   71  249 
 0213 1230 0132 3201
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.353553390593

 653  565   51   70 
 1302 3120 0132 0132
   0   21    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.225988700565   0.846930155997

 250  250  250   60 
 1302 3012 0132 2031
   0    0    0    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 535  502  399  101 
 3012 3012 0321 3201
   0   57   48    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.210526315789   0.893187513078

  75  535  431  541 
 3120 3201 3120 1230
   0   50   57   48 
  0  0  0  0  1  0  0 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 437   23   28   74 
 1023 2103 2310 3120
  48   50   57    0 
  0  1  0 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 479  117   78  260 
 1302 3201 2103 0321
  56    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 259  185   78   25 
 1302 0321 0132 2031
  48    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   1.542778431680

  76  538  739   77 
 2103 1023 1230 0132
  48    0   56    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.883883476483

 548  606   81  125 
 2031 0213 2103 1023
   0    0   55    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   1.257078722109

 126  222   81  220 
 2031 1302 0132 3201
   7    0   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

  79   89  380   80 
 2103 1302 0132 0132
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.353553390593

  52   68   83   86 
 1230 1023 1302 3120
  47   51   41    0 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

  82   87   85  328 
 2031 3201 2103 0321
   7   47    0   51 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 329   33   85  642 
 1230 0213 0132 2031
   0   47    0    7 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.885618083164

  83   88  165   84 
 2103 2310 3120 0132
   0   47    7   51 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

  82  117  164  477 
 3120 1302 2031 2031
   0   51   41   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 731  212   83   51 
 1230 0132 2310 0321
   0   51    0    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.260042283298   1.142134420352

 380  513  360   85 
 2031 1230 2310 3201
  51    7    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703703703704   0.340458820571

  90  283  252   81 
 0321 2310 2031 2031
   0    7    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

  89   33  706  643 
 0321 1023 2310 3201
   0   34    0    7 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.707106781187

  92   92   92  540 
 1023 0213 2103 1302
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

  91   91   91  255 
 2103 1023 0213 2310
   0    0    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 634  486  526  528 
 1023 2031 0321 0132
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

  95   95   95  354 
 3120 1230 2310 1230
   0    0    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 560   94   94   94 
 1023 3201 3012 3120
  12    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 100  108   97  604 
 0132 2310 0132 2031
   0   54    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.090909090909   0.899954085147

 101  106  549   96 
 0132 3012 1230 0132
   0   54    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 356  632   99  647 
 2031 2103 0132 0132
  45   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 100  560  550   98 
 2103 1023 3012 0132
  45   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691358024691   0.558701654271

  96  354   99  355 
 0132 1302 2103 1023
   0   54    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.363636363636   0.771389215840

  97   73  355  571 
 0132 2310 3012 0132
  48   54   57    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 104  494  103  412 
 3120 3012 0132 0321
   0   33    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 107  500  230  102 
 1023 2031 0321 0132
   0   33    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.254901960784   0.388215487710

 597  105  106  102 
 0321 2031 3012 3120
   0   33    0   57 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.314269680527

 104  551  687  549 
 1302 1302 1230 3012
  45   57    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.157134840264

  97  104  107  399 
 1230 1230 0132 2031
  33    0   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 108  103  349  106 
 1023 1023 2310 0132
  33    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.514259477227

 110  107  109   96 
 3120 1023 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.795495128835

 111  242  354  108 
 2103 0132 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.210526315789   0.893187513078

 495  496  111  108 
 3201 2031 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.883883476483

 558  591  109  110 
 1023 0213 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.400000000000   0.565685424949

  11  534  113  373 
 2031 3012 0132 1230
   0    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.296362432175

   9  595  374  112 
 0213 0132 1023 0132
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.217294900222   0.918768456265

 657  657  167  115 
 1023 0321 2103 3120
   0    0   27    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   1.157083823760

 114  656  231  656 
 3120 1023 0213 0321
   0    0   27    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.157083823760

 258  187  231  172 
 1230 3012 3201 0321
   0    0   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.308641975309   0.558701654271

 170  545   76   86 
 3012 0132 2310 2031
  41    0   47   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.449977042573

 120  120  119  120 
 3120 1023 0132 0321
   0    0   32    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 282  318  174  118 
 0321 1230 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.789473684211   0.521026049295

 118  118  282  118 
 1023 0321 2310 3120
   0    0   32    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 134  156  131  158 
 3120 0213 2310 1023
  58   34   19   46 
  0 -1  0  1  0  0  2 -2  1  0  0 -1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 128  567  127  376 
 3120 2103 2103 2031
  55    0    0   58 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.157083823760

 126  280  124  129 
 0132 3012 0132 3120
  46    0   17    0 
  0  0  0  0  0  0  0  0  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.416666666667   1.532064692571

 127  234  131  123 
 2103 1302 0132 0132
  46    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.272727272727   1.285648693066

 127  567  126   79 
 3120 0321 0132 1023
   0    0   55    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.843137254902   1.109187107744

 123   59   80  125 
 0132 2031 1302 0132
   0    0    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.212121212121   0.214274782178

 122  569  124  125 
 2103 3120 2103 3120
   0    0   55   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.235294117647   1.164646463131

 133  463  131  122 
 0132 1302 2103 3120
  58    0    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.454545454545   1.671343300986

 123  672  130  279 
 3120 3120 0132 2031
  29    0   17   46 
  0  0  0  0  0  0  0  0  2  0  0 -2  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.474873734153

 131  317  132  129 
 2103 1302 2103 0132
  29    0   46   34 
  0  1 -1  0  0  0  0  0  1  0  0 -1 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.385964912281   0.694701399060

 128  121  130  124 
 2103 3201 2103 0132
  46    0   58   34 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.484848484848   0.557114433662

 130  455  133  265 
 2103 1230 0132 3120
  43    0   29   34 
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.285714285714   1.010152544552

 128  450  445  132 
 0132 2310 1302 0132
  43    0   34    0 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.341563786008   0.363738056166

 135  718  317  121 
 3201 1302 0213 3120
  46   34   19    0 
  0  1  1 -2  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 283  154  501  134 
 1302 1023 3120 2310
  19    0   34    0 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 138  363  139  447 
 0132 2310 2310 2031
  34    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 140  138  138  138 
 1230 0213 0132 0321
   4    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 136  137  137  137 
 0132 0321 0213 0132
   4    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 141  136  140  707 
 3120 3201 0132 3120
   0   28   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.757575757576   1.371358605938

 532  137  311  139 
 3012 3012 3012 0132
   0   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 353  489  533  139 
 3012 0321 1023 3120
   0   28   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 144  534  202  613 
 1230 3201 1023 3120
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

  29  204  144  287 
 0213 0132 0132 0321
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 303  142  701  143 
 0321 3012 1023 0132
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 147  150  146  211 
 3201 3012 0132 1023
   0    0   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.257078722109

 621  610  214  145 
 1302 0132 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.789473684211   0.893187513078

 348  397  277  145 
 1230 0213 0213 2310
  17    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.004784688995   0.622524630327

 483  492  278  347 
 2103 0213 3012 0321
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 609  609  621  609 
 0321 3120 1230 1023
   0    0   14    0 
  0  0  0  0  0  0  0  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 145  607  153  279 
 1230 2031 2103 2310
  29   17    0    0 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 674   35  152  396 
 0213 2031 0132 2031
  57   17    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 153  517  216  151 
 2103 0213 0321 0132
  57   17   28    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 150   44  152  674 
 2103 1023 2103 3201
  28   17   29    0 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 135  252  688  515 
 1023 3012 0213 2031
   0   19   34    0 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   1.542778431680

 156  637  688  719 
 0132 2103 1230 3012
   0   19   46    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   0.321412173267

 155  669  121  161 
 0132 0132 0213 1230
  58   19    0   46 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.828427124746

 160  244  699  698 
 2103 3120 1023 3012
  36   58    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 159  515  180  121 
 3120 3201 0321 1023
  34   58   19   47 
  0 -2  0  2  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 160  719  179  158 
 3120 2103 1023 3120
  47   58   19    0 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.885618083164

 161  688  157  159 
 3120 1023 2103 3120
   0   58   19    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 156  501  697  160 
 3012 0132 3120 3120
   0   58   19    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 180  181  463  484 
 1023 2031 3201 0321
  44   34    0   58 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 316  282  284  169 
 1023 1230 3012 2031
   0   34    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.711751662971   0.714946102486

 171  505  165   86 
 2103 2031 0132 1302
  51   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.945454545455   0.822815163563

 166  506   85  164 
 2103 0213 3120 0132
  51   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.617283950617   1.003917035018

 641  284  165  168 
 1023 3201 2103 3201
   0   47   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.197860962567   1.784782891551

 114  175  169  173 
 2103 0132 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.862745098039   1.386483884680

 173  166  169  180 
 0213 2310 0132 0213
  34    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.559701492537   0.844306604402

 167  163  485  168 
 2103 1302 3012 0132
  34    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.809090909091   0.617111372672

 172  538  171  117 
 3120 3120 0132 1230
   0   47   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.454545454545   1.671343300986

 173  253  164  170 
 2103 2310 2103 0132
   0   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.098039215686   0.720971620033

 270  116  173  170 
 1023 0321 0132 3120
   0   47   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.028518954453

 168  167  171  172 
 0213 2310 2103 0132
   0   47    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.883883476483

 294  119  175  235 
 2031 3201 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.542483660131   1.035241300561

 176  167  254  174 
 2103 0132 0321 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.443181818182   0.674965563860

 486  487  175  293 
 2310 0213 2103 1023
   0    0   39    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.899954085147

 332  325  179  269 
 1023 2103 2103 1023
  31   47    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.628539361055

 270  261  179  180 
 2031 2031 0132 3120
  58   47    0   31 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.883883476483

 177  698  159  178 
 2103 0321 1023 0132
  58   47   31    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.181818181818   0.385694607920

 178  162  158  168 
 3120 1023 0321 0213
  34   47    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.530330085890

 162  465  413  428 
 1302 3120 2031 0321
   0   58   44    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 189  393  183  186 
 1230 2031 0132 1230
  56   53    0    0 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   1.296362432175

 184  536  187  182 
 2103 2103 1023 0132
  56   53    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691358024691   0.558701654271

 734  659  183  188 
 0132 0213 2103 0321
   0   53    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.117647058824   0.582323231565

 187  689  186   77 
 3120 0321 0132 0321
  48   56    0   53 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.707106781187

 182  357  502  185 
 3012 0132 1023 0132
  48   56   53    0 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 116  695  183  185 
 1230 1230 1023 3120
  53   56    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.883883476483

 716  184  189  191 
 1230 0321 0132 0213
   0    0    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185185185185   0.419026240703

 190  182  385  188 
 2103 3012 2031 0132
   0    0   53    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.572192513369   0.325193492952

 648  743  189  715 
 3201 3120 2103 0321
  53    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.266666666667   0.659966329107

 192  192  192  188 
 2103 1023 0213 0213
   0    0    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 191  191  191  717 
 1023 0213 2103 3201
   0    0    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 195  241  194   38 
 3120 2103 0132 1023
   0   57   31    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.828427124746

 196  610   36  193 
 2103 2310 1302 0132
   0   57    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 686  248  196  193 
 1023 3012 0132 3120
   0   57   31    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

  23   22  194  195 
 2031 2310 2103 0132
   0   57    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.000000000000   4.242640687119

 199  659  198  518 
 3120 2031 0132 3120
  31   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   0.565685424949

 200  660  519  197 
 2103 0213 0132 0132
  31   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.751633986928   0.577701618616

 312  295  200  197 
 2031 1230 0132 3120
   0   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.075757575758   0.749961737622

 201  203  198  199 
 0213 2310 2103 0132
   0   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.200000000000   1.131370849898

 200  205  202  314 
 0213 3201 0132 3120
   0    0   28    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.866666666667   0.754247233266

 203  204  142  201 
 2103 2310 1023 0132
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.257129738613

 286  481  202  200 
 3120 3201 2103 3201
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 341  143  482  202 
 0321 0132 1023 3201
  39    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 341  720  201  520 
 1302 1302 2310 1023
  28    0   49    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 584  578  207  584 
 3120 0321 0132 0321
   0   58   59    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 208  213  586  206 
 0132 3012 3120 0132
   0   58    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 207  219  209  691 
 0132 2031 0132 3201
   0   58    7    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882352941176   0.831890330808

 585  217  711  208 
 2103 1302 3012 0132
   0   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.060660171780

 612  251  522  219 
 3120 3120 2310 3201
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.868421052632   0.558242195674

 216  222  213  145 
 0132 3201 0132 1023
   0    0   17    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.899954085147

 586   87  565  631 
 1302 0132 3120 1302
   0    0    7    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.566854990584   0.601906337281

 207  631  214  211 
 1230 2103 0132 0132
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.899954085147

 579  294  146  213 
 2103 2103 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.628539361055

 219  221  216  298 
 2103 1023 0132 1023
  57    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 211  220  152  215 
 0132 1230 0321 0132
  57    0    7   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 259  266  218  209 
 2031 2103 0132 2031
   0    0    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.414213562373

 256  267  219  217 
 3012 3120 1230 0132
   0    0   18    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.864241621450

 208  210  215  218 
 1302 2310 2103 3012
   0    0    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509803921569   1.109187107744

 361   80  216  542 
 1302 2310 3012 0321
  17   57    0    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 215  252  406  681 
 1023 1230 1230 2031
  34   57    0    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 251   60  211   80 
 2310 1302 2310 2031
  17    7    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691358024691   0.558701654271

 230  664  228  347 
 1302 0132 2103 2103
   0   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.157894736842   0.744322927565

 366    0  225  336 
 1302 1023 0132 2103
   0   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 362   17  228  224 
 0132 0321 3120 0132
   0   33    0   51 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481481481481   0.419026240703

 228  514  227  342 
 3120 0321 0132 1023
  49   33    0   51 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   1.257078722109

 360  513  345  226 
 3120 2310 2103 0132
  49   33   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 223  472  225  226 
 2103 2310 3120 3120
  51   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.257078722109

 231  662  230  611 
 3120 0213 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.613636363636   0.819601041830

 338  223  103  229 
 3012 2031 0321 0132
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.829268292683   0.620874246896

 116  115  339  229 
 2310 0213 1023 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   1.028518954453

 234  676  280  514 
 2031 2103 0213 3201
   0    0   49   46 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.235294117647   1.164646463131

 397  683  635  672 
 1023 0132 3012 0213
  46   17    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   0.628539361055

 721  649  232  124 
 1230 0132 1302 2031
   0   46   58   49 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.294117647059   0.748701297727

 239  579  601  174 
 0321 0132 3201 1023
   0    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.385964912281   0.694701399060

 238  677  237  592 
 3120 0132 0132 1023
   0   58    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.785674201318

 239  639  590  236 
 2103 2310 1302 0132
   0   58   29    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.899954085147

 335  456  239  236 
 1230 0132 0132 3120
  29   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.259259259259   0.209513120352

 235  318  237  238 
 0321 2310 2103 0132
  29   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   1.728483242900

 242  532  241  531 
 3120 3012 0132 2310
  31   36    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   0.628539361055

 352  193  244  240 
 1302 2103 1302 0132
  31   36    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.530330085890

 570  109  350  240 
 2031 0132 2310 3120
   0   36    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.235702260396

 244  570  698  509 
 2103 2310 0213 3201
  58   31    0   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 241  157  243  249 
 2031 3120 2103 0132
   0   31    0   36 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.883883476483

  54  518  246   41 
 2031 2103 0132 0132
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 247  659  537  245 
 2103 3120 2310 0132
   0    0   31    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.549971940923

  70  248  246   53 
 0213 1302 2103 1023
  31    0   21    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.151515151515   0.557114433662

 195  654  249  247 
 1230 2310 2103 2031
  21   31    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.242424242424   1.457068518809

 248   70  244  507 
 2103 2310 0132 3201
   0   31   21    0 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

  72   72  251   72 
 1230 2031 0132 0132
   0    0    1    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 252  210  222  250 
 1230 3120 3201 0132
   0    0    0    7 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 154  251  221   89 
 1230 3012 3012 1302
   7   34    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.407122086138

 255  599  254  171 
 3120 2103 0132 3201
   0    0    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.000000000000   2.828427124746

 572  601  175  253 
 3012 2103 0321 0132
   0    0   54    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142857142857   0.404061017821

  92  647  573  253 
 3201 1023 1023 3120
  54    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 260  612  257  218 
 0132 1023 0132 1230
   0   18    0   41 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   1.178511301978

 268  611  258  256 
 1023 1302 0132 0132
   0   18   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.642824346533

 272  116  259  257 
 1023 3012 0132 0132
   0   18    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   1.296362432175

 260   77  217  258 
 2103 2031 1302 0132
   0   18   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.028518954453

 256   76  259  273 
 0132 0321 2103 2031
  56   18   41    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.471404520791

 178  413  262  596 
 1302 3201 0132 1023
  42   31   58    0 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 266  587  594  261 
 3120 0132 1302 0132
  42   31    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.484848484848   0.857099128711

 265  640  264  279 
 3120 3012 0132 1023
   0    0   29   41 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.808122035642

 452  271    9  263 
 3012 2031 0213 0132
   0    0   41   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.353535353535   0.742819244883

 132  457  453  263 
 3120 0321 1023 3120
  41    0   29   43 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.010152544552

 272  217  267  262 
 3120 2103 0132 3120
   0   31    0   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 268  218  298  266 
 2103 3120 2310 0132
   0   31   18    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.257129738613

 454  257  267  273 
 0213 1023 2103 0132
  18   31   41    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 271  393  270  177 
 3120 0132 0132 1023
  47   31    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.899954085147

 272  172  178  269 
 0132 1023 1302 0132
  47   31   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.530330085890

 264  544  273  269 
 1302 3120 2103 3120
  56   31    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.899954085147

 270  258  273  266 
 0132 1023 0132 3120
  18   31    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.642824346533

 271  260  268  272 
 2103 1302 0132 0132
  18   31   56   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 275  479  281   13 
 1302 2031 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531100478469   0.324795459301

 280  274  276   61 
 3120 2031 2031 0132
   0   17    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.693779904306   0.500726333089

   7  279  277  275 
 1023 3201 0132 1302
  17    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.157894736842   0.744322927565

 278  147  635  276 
 2103 0213 0132 0132
  17    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.514259477227

 633  148  277   15 
 2031 1230 2103 0321
   0    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 150  129  276  263 
 3201 1302 2310 1023
   0    0   29   17 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   2.199887763691

 123  232  635  275 
 1230 0213 1023 3120
   0   17    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.454545454545   1.671343300986

  16  514  476  274 
 0213 2031 3012 3012
   0    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.707106781187

 119  120  163  292 
 0321 3201 3012 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   3.299831645537

 285  135  284   89 
 1230 2031 0132 3201
  34    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.950617283951   0.768214774622

 291  163  166  283 
 0132 1230 2310 0132
  34    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.381275440977   0.249454224028

 606  283  287  288 
 1230 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   2.357022603955

 288  293  287  203 
 3120 2031 0132 3120
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 285  143  373  286 
 2103 0321 3120 0132
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   0.321412173267

 290  291  285  286 
 0321 3201 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.942809041582

 291  296  290  512 
 3120 0321 0132 0132
  52    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.823529411765   0.540728715025

 288  295  512  289 
 0321 2310 0213 0132
  52    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 284  292  288  289 
 0132 0321 2310 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.019607843137   0.804160653114

 282  622  294  291 
 3012 0132 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.455284552846   0.712855616806

 286  638  294  176 
 1302 1302 0132 1023
   0    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 292  214  174  293 
 2103 2103 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 297  296  199  290 
 2103 2103 3012 3201
   0    0   52    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.449977042573

 616  295  297  289 
 1302 2103 0132 0321
  52    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 511  512  295  296 
 3201 0321 2103 0132
  52    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.514259477227

 678  267  517  215 
 1230 3201 3012 1023
   0   57    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 619  593  300  595 
 0321 1230 0132 1302
  42    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.707317073171   0.551888219463

 367  414  594  299 
 2031 0132 1230 0132
  42    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.484848484848   0.621396868315

 310   64  302  655 
 2310 2310 3201 1302
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   1.099943881846

 301  744   24  308 
 2310 0321 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.307017543860   0.583052959926

 144   25  305  306 
 0321 0213 2103 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.671343300986

 307  305  305  305 
 2031 0213 0132 0321
  16    0    0    0 
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 303  304  304  304 
 2103 0321 0213 0132
  16    0    0    0 
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 308  313  307  303 
 3120 2103 0132 1023
   0    0    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882352941176   0.831890330808

 701  711  304  306 
 1023 3012 1302 0132
   0    0   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.848528137424

 302  310  700  306 
 3012 2103 3012 3120
  28    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.117647058824   0.935876622159

 469  722  310   63 
 2031 0321 0132 3120
   0   41    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.964236519800

 311  308  301  309 
 2103 2103 3201 0132
   0   41   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.314269680527

 447  140  310  468 
 2103 1230 2103 1023
  28   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 616   45  199  313 
 3012 2103 1302 3120
  28    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.117647058824   0.935876622159

 312  306  314  613 
 3120 2103 0132 1023
   0    0    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.882352941176   0.831890330808

 201  723  614  313 
 3120 0213 1302 0132
   0    0   28    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.848528137424

 607  622  318  640 
 1230 3012 0213 0132
   0   29    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481481481481   0.419026240703

 318  163  317  455 
 0213 1023 2103 0321
  34   29    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.628539361055

 316  134  730  130 
 2103 0213 1023 2031
  46   29   34    0 
  0 -1  1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 316  315  119  239 
 0213 0213 3012 3201
   0    0   29    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.592592592593   0.733295921230

 321  321  320  321 
 3120 1023 0132 0321
   0    0   26    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 326  322  332  319 
 0321 1230 3201 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.848484848485   0.557114433662

 319  319  326  319 
 1023 0321 2310 3120
   0    0   26    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.414213562373

 327  483  320  525 
 0321 2031 3012 0213
   0    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 325   10  324   19 
 3120 3120 0132 2031
   0    0   31    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.060660171780

 326  327    3  323 
 2103 0213 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.807486631016   0.589885870936

 530  177  326  323 
 1230 2103 0132 3120
   0    0   31    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.944543648263

 320  321  324  325 
 0321 3201 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   0.835671650493

 322    5  324   15 
 0321 1023 0213 1023
   0    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 331   83  329  524 
 0132 0321 0132 1230
   7    0    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500891265597   0.743659538146

 332   84  525  328 
 2103 3012 3012 0132
   7    0   47    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.939024390244   0.474278938601

 332  415  331    3 
 3120 0132 0132 3201
  50    0    0   47 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.860962566845   0.495352878799

 328  421  425  330 
 0132 1023 3012 0132
  50    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.768292682927   0.741599794903

 320  177  329  330 
 2310 1023 2103 3120
  47    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.137254901961   1.386483884680

   6  386  416  432 
 1302 2031 3012 1302
  58   50    0    0 
  0  0  0  0  2  0 -2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.181818181818   1.028518954453

 386  576  335  390 
 1302 0321 0132 0321
   0    0   40   58 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.885618083164

 432  238  383  334 
 3012 3012 1302 0132
   0    0   58    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 343    1  337  224 
 3120 1230 0132 2103
   0   33    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.707106781187

 597    6  401  336 
 1302 1230 2310 0132
   0   33   50    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 340  342  339  230 
 3120 3201 0132 1230
   0    0   33   49 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.416666666667   1.060660171780

 341  695  231  338 
 2103 3120 1023 0132
   0    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.745098039216   0.859620008501

 343  345  341  338 
 0213 2310 0132 3120
  49    0   33    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.333333333333   1.532064692571

 204  205  339  340 
 0321 2031 2103 0132
  49    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.777777777778   0.785674201318

 649  349  338  226 
 3201 2310 2310 1023
  33   49    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.609625668449   0.703325461501

 340   30  344  336 
 0213 3012 0132 3120
  50   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 345   31  598  343 
 2103 1230 0213 0132
  50   33    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.407122086138

 227  608  344  340 
 2103 3201 2103 3201
   0   33   49    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   1.542778431680

 398  621  348  351 
 1302 0213 2103 3201
   0   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.152046783626   0.611998851553

 351  148  348  223 
 0213 0321 0132 2103
   0   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.950617283951   0.768214774622

 346  147  412  347 
 2103 3012 0321 0132
   0   33    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.080808080808   0.614254375576

 351  107  350  342 
 3120 3201 0132 3201
   0    0   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 352  242  699  349 
 2103 3201 3201 0132
   0    0    0   36 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 347  346  352  349 
 0213 2310 0132 3120
   0    0   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.000000000000   1.414213562373

 531  241  350  351 
 2103 2031 2103 0132
   0    0    0   36 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.353553390593

 464   40   35  141 
 2031 1023 1023 1230
  28   34    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661157024793   0.397382323311

  94  109  364  100 
 3012 0213 0321 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 357  101  356  100 
 3120 1230 0132 1023
  54    0    0   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.242424242424   1.457068518809

 740  573   98  355 
 2310 1023 1302 0132
  54    0   48    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 358  186  741  355 
 1023 0132 1023 3120
  48    0    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 736  357  359  364 
 1023 1023 1023 3201
   0    7    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 733  731  358  362 
 0321 0321 1023 0321
   7    0   51   53 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.942809041582

 362   88  361  227 
 3120 3201 0132 3120
   0   33   51    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.899954085147

 406  220  598  360 
 1302 2031 3201 0132
   0   33    7   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 225  359  365  360 
 0132 0321 0213 3120
   7   33   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 407  707  364  136 
 2310 3120 0132 3201
   0    0   34    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.407122086138

 365  358  354  363 
 2103 2310 0321 0132
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.314269680527

 366  362  364  407 
 0132 0213 2103 0321
   7    0   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   0.385694607920

 365  224  367  563 
 0132 2031 0132 2310
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 409  401  300  366 
 1302 2031 1302 0132
   0    0   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.512396694215   0.520103334922

 370  375  445  375 
 3120 3120 3012 1023
   0    0   38    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.157083823760

 371  373  700  737 
 2103 3120 1230 0321
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.588235294118   1.497402595454

 371  371  744  368 
 3120 1023 2310 3120
   0    0   38    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   1.157083823760

 370  375  369  370 
 1023 1023 2103 3120
   0    0   38    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.707106781187

 374  375  373  376 
 3120 3201 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654320987654   0.820593054710

 112  369  287  372 
 3012 3120 3120 0132
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.123287671233   1.046130580386

 382  452  113  372 
 0213 0132 1023 3120
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.170812603648   0.530036923874

 371  368  372  368 
 1023 3120 2310 1023
   0    0   38    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.157083823760

 548  122  372  606 
 1230 1302 0132 0213
   0    0   55    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 379  378  378  378 
 3120 0213 0132 0321
  15    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 555  377  377  377 
 3012 0321 0213 0132
  15    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 381  553  556  377 
 0132 3201 1023 3120
   0    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 381   33   88   81 
 2103 3120 1302 0132
   7    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.549971940923

 379  551  380  547 
 0132 0213 2103 1023
   0    0   45    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 374  679  556  547 
 0213 1230 3012 2031
  45    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 335  435  384  456 
 2031 2031 0132 1230
  43    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 390  436  648  383 
 2031 0213 3201 0132
  43    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.090909090909   0.514259477227

 418  717  389  189 
 1023 0321 0132 1302
   0    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.899954085147

 333  334  388  389 
 1302 2031 2103 3120
  40    0   58    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 390  709  388  703 
 0132 1023 0132 2103
  28    0    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 386  708  702  387 
 2103 1302 0213 0132
  28    0   40    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 386  710  390  385 
 3120 0132 0132 0132
   0    0   58   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 387  334  384  389 
 0132 0321 1302 0132
   0    0   40    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.257129738613

 392  723  417  617 
 3120 0132 1302 2103
   0    0    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.676767676768   0.371409622441

 546  545  393  391 
 2310 3012 0132 3120
  47    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   0.257129738613

 182  269  417  392 
 1302 0132 2310 0132
  47    0   56    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.305555555556   0.864241621450

 397  493  395  412 
 0132 0321 2103 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.824957911384

 394  650  411  461 
 2103 3120 0213 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.671154630763   0.298883160061

 411  151  397  543 
 0213 1302 0132 0321
  17    0   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 394  233  147  396 
 0132 1023 0213 0132
  17    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.171419825742

 400  346  399  620 
 3120 2031 0132 3012
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.351698806244   0.875280019320

 410  106   73  398 
 0321 1302 0321 0132
   0    0   33   57 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.491228070175   0.272918406774

 460  402  410  398 
 3012 2031 2310 3120
  33    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357723577236   0.988799726537

 367  337  402  619 
 1302 3201 0132 0132
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.818181818182   1.092801389106

 400  412  461  401 
 1302 2031 0321 0132
   0    0   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340179717587   0.591827498503

  35  411  405  408 
 1023 0213 2103 3120
   0   34   57    0 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.372093023256   1.447102249870

 409  433  405  448 
 0132 0213 0132 2031
  37   34    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.566666666667   1.178511301978

 403  651  466  404 
 2103 3120 3120 0132
  37   34    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428849902534   0.771890443401

 408  361  407  221 
 3120 2031 0132 3012
   7   34   57   33 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 409  365  363  406 
 2103 0321 3201 0132
   7   34   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.518518518519   0.419026240703

 403  410  409  406 
 3120 2310 0132 3120
  33   34   57    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.414634146341   1.103776438925

 404  367  407  408 
 0132 2031 2103 0132
  33   34    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318979266348   0.539070241479

 399  400  411  408 
 0321 3201 0132 3201
   0   57   33    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.404958677686   0.923329515930

 396  395  403  410 
 0213 0213 0213 0132
   0   57    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.023255813953   1.677323062349

 402  102  348  394 
 1302 0321 0321 2103
   0    0    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.368421052632   0.558242195674

 414  593  261  181 
 3120 2031 2310 1302
  58    0    0   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 433  300  588  413 
 0213 0132 0213 3120
  42    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.203252032520   0.873823014149

 417  330  416  420 
 3120 0132 0132 1230
  50    0   47    0 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 418  333  428  415 
 2103 1230 1023 0132
  50    0    0   58 
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.549971940923

 391  393  418  415 
 2031 3201 0132 3120
   0    0   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.727272727273   1.542778431680

 593  385  416  417 
 1302 1023 2103 0132
   0    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.530330085890

 427   58  420  541 
 3120 1230 0132 0213
   0   50    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.471404520791

 415   67  421  419 
 3012 2031 0132 0132
   0   50    0   47 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.546400694553

 331   68   31  420 
 1023 0213 0132 0132
   0   50   47    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   1.542778431680

 486  430  424  425 
 1230 1023 2103 3120
  50    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.514259477227

 426  428  424  568 
 0132 2031 0132 3120
  44    0   58   50 
  0  2 -2  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 422  429  484  423 
 2103 0213 0132 0132
  44    0   50    0 
  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 422  331  426  528 
 3120 1230 0132 2031
   0    0    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.514259477227

 423  432  592  425 
 0132 2031 2310 0132
   0    0   50   58 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.314269680527

 429  568  428  419 
 3120 0213 0132 3120
   0   50    0   44 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.883883476483

 423  181  416  427 
 1302 0321 1023 0132
   0   50   44   58 
  0  0  0  0 -2  0  2  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 431  464  424  427 
 0132 2031 0213 3120
  44   50    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 422  572  431   32 
 1023 3120 0132 0132
  48   50    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 429  539   74  430 
 0132 3012 3120 0132
  48   50    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661157024793   0.397382323311

 426  438  333  335 
 1302 1230 2031 1230
   0   58    0   50 
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.942809041582

 414  564  404  466 
 0213 2310 0213 3201
  37    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.707106781187

 436  557  435  687 
 3120 2310 0132 3012
   0    0   45   43 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.257078722109

 383  458  438  434 
 1302 3012 2103 0132
   0    0   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.835671650493

 551  552  384  434 
 0213 2310 0213 3120
  43    0   45    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   0.628539361055

 687   75  438  597 
 1023 1023 0132 0213
  50    0   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.942809041582

 435    4  432  437 
 2103 3120 3012 0132
  50    0    0    0 
  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.842105263158   0.744322927565

 441  566  440  557 
 3120 0321 0132 3012
   0   43   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.515151515152   1.328503649502

 442  564  443  439 
 2103 3012 2103 0132
   0   43    0   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.674418604651   0.559107687450

 552  554  442  439 
 0213 2310 0132 3120
   0   43   45   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.636363636364   0.771389215840

 449  651  440  441 
 1023 0213 2103 0132
   0   43   41   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.885618083164

 440  655  450  444 
 2103 3012 0213 3120
   0   43    0   37 
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   1.217795012044

 443  744  445  648 
 3120 3012 0132 1302
   0   43    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.530330085890

 133  368  453  444 
 2031 1230 2310 0132
   0   43    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.045751633987   0.462161294893

 451  489  447  473 
 3201 0132 0132 3201
   0   41    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.060660171780

 448  136  311  446 
 2103 1302 2103 0132
   0   41   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 655  404  447  449 
 1023 1302 2103 1230
  34   41   37    0 
  0  0  0  0  0  0  0  0  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 448  442  450  451 
 3012 1023 2103 3120
  43   34   41   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 449  443  466  133 
 2103 0213 2103 3201
   0   34   43   37 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.178511301978

 449  458  455  446 
 3120 3201 2031 2310
   0   34   41   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 454  374  453  264 
 3120 0132 0132 1230
   0   41   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.450980392157   1.053727752356

 552  445  265  452 
 1302 3201 1023 0132
   0   41    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.424264068712

 268  555  553  452 
 0213 0132 0213 3120
   0   41   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 456  316  132  451 
 3120 0321 3012 1302
  34   43    0   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 383  238  457  455 
 3012 0132 2103 3120
  29   43    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   3.456966485801

 456   48  458  265 
 2103 3012 0132 0321
  41   43   29    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.514259477227

 435   18  451  457 
 1230 3120 2310 0132
  41   43    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.471404520791

 658  670  717  726 
 3120 2310 1023 3012
  58    0   45    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 462  462  462  400 
 2103 1023 0213 1230
   0    0    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 462  618  402  395 
 3120 2031 0321 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.549971940923

 460  460  460  461 
 1023 0213 2103 3120
   0    0    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 162  465  568  128 
 2310 3012 0213 2031
   0   58   34   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 429  484  353  465 
 1302 3201 1302 1023
  34    0   44    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 463  181  466  464 
 1230 3120 0132 1023
   0   34   44    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.515151515152   0.857099128711

 450  433  405  465 
 2103 2310 3120 0132
   0   34    0   37 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 470  475  713  583 
 1230 0321 3120 3120
   0    0    0   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 470  471  469  311 
 3120 0132 0132 1023
  41   28    0   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 712  478  309  468 
 1302 0213 1302 0132
  41   28   35    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.964236519800

  37  467  713  468 
 2310 3012 0213 3120
  35   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.942809041582

 712  468  473  474 
 3201 0132 2103 2310
  41    0   35    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 474   18  473  228 
 1302 0213 0132 3201
   0    0   51   41 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.060660171780

 471  446  667  472 
 2103 2310 2310 0132
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.314269680527

 471  472  476  477 
 3201 2031 2103 0132
  51   35   41    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.707106781187

 477  503  476  467 
 3120 3120 0132 0321
   0   35    0   51 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.444444444444   1.257078722109

 474  281  478  475 
 2103 1230 2103 0132
   0   35   51    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.514259477227

 478   86  474  475 
 3120 1302 0132 3120
  51   35    0   41 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   1.885618083164

 476  479  469  477 
 2103 0321 0213 3120
  41   35    0    0 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.178511301978

 274   76   62  478 
 1302 2031 2103 0321
  41    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   1.157083823760

 498  562   66  545 
 1230 0213 1230 3012
  47   41    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.471404520791

 482  662  203  491 
 3120 2031 2310 0321
   0   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   0.578541911880

 487  656  204  481 
 3120 3201 1023 3120
   0   39    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.227272727273   0.578541911880

 322  490  148  530 
 1302 0213 2103 1023
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 485  162  464  424 
 2103 0321 2310 0132
  44    0    0   34 
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 489  169  484  488 
 0132 1230 2103 0321
   0    0    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703703703704   0.366647960615

  93  422  176  488 
 1302 3012 3201 0132
   0   39    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 488  657  176  482 
 3120 1230 0213 3120
   0   39    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.227272727273   0.578541911880

 490  485  486  487 
 0321 0321 0132 3120
   0   39    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.824957911384

 485  446  490  141 
 0132 0132 0132 0321
   0    0   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333333333333   0.942809041582

 488  491  483  489 
 0321 1023 0213 0132
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.514259477227

 490  481  492  667 
 1023 0321 2103 1023
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.885618083164

 491  638  148  665 
 2103 3120 0213 2031
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 494  494  494  394 
 3120 1230 2310 0321
   0    0    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 102  493  493  493 
 1230 3201 3012 3120
   8    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 499  590  497  110 
 2103 0321 2103 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.565685424949

 110  497  497  497 
 1302 0213 0132 0321
  23    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 495  496  496  496 
 2103 0321 0213 0132
  23    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 499  480  558  612 
 3120 3012 1230 0132
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.964236519800

 500  639  495  498 
 2103 0132 2103 3120
   0    0   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.318181818182   0.321412173267

 103  650  499  611 
 1302 1302 2103 0132
  41    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647058823529   0.332756132323

 516  161  135   27 
 0321 0132 3120 2103
   0    0    0   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.828427124746

  73  546  186  536 
 1230 0132 1023 2103
  56   48    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.257078722109

 583  475  510  505 
 1023 3120 2103 2031
  51   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 506  509  505  589 
 3120 3201 0132 1302
  58    0    0   51 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   0.964236519800

 164  503  599  504 
 1302 1302 1230 0132
  58    0   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.565685424949

 512  511  165  504 
 0321 3201 0213 3120
  51    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.212121212121   2.142747821777

 509  249  508   55 
 3120 2310 0132 2310
  21   51   31    0 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.178511301978

 511   49   51  507 
 1302 2310 1302 0132
  21   51    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.376906318083   0.372810111214

 510  243  504  507 
 3201 2310 2310 3120
   0   51   31   58 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.090909090909   0.899954085147

 503   16  596  509 
 2103 0132 0213 2310
  31   58   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.549971940923

 734  508  506  297 
 1230 2031 2310 2310
   0    0    0   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.481481481481   0.995187321670

 506  290  289  297 
 0321 0213 0132 0321
  52    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.707106781187

 732  520   88  227 
 1302 3120 3012 3201
   0   51   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.028518954453

 281  232  733  226 
 1302 2310 0213 0321
  49   51    0    0 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.883883476483

 682  154  158  516 
 1230 1302 2310 1023
  19   47    0   34 
  0 -1  1  0  0  0  0  0  0 -1  0  1 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 501  561  718  515 
 0321 0321 3012 1023
  47   19    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.942809041582

 519  298  152   38 
 2103 1230 0213 0321
  57   28   31    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 197  245  533   39 
 3120 2103 3012 2103
   0   28    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.707106781187

 520  555  517  198 
 2103 3012 2103 0132
  31   28    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.407122086138

  44  513  519  205 
 2103 3120 2103 1023
   0   28   49    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.272727272727   1.542778431680

 592  691  522  523 
 0321 0213 2103 1023
   7    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.848528137424

 521  210  558  630 
 2103 3201 1302 3201
   0    0    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.242424242424   0.428549564355

 526  529  524  521 
 1230 1230 0132 1023
   0    7    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.785674201318

 328  528  630  523 
 3012 1023 2031 0132
   0    7    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.565685424949

 704  329  526  322 
 1023 1230 0132 0213
   0   39    0    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.565685424949

 735  523   93  525 
 3201 3012 0321 0132
   0   39    7    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.589255650989

 529  529  528  529 
 3120 1023 0132 0321
   0    0   30    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 524  425   93  527 
 1023 1302 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.151515151515   0.557114433662

 527  527  523  527 
 1023 0321 3012 3120
   0    0   30    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.707106781187

 533  325  531  483 
 0132 3012 0132 1023
   0    0    0   31 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.950617283951   0.768214774622

 240  698  352  530 
 3201 1023 2103 0132
   0    0   31   36 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.899954085147

 240   38  533  140 
 1230 3012 0132 1230
  28    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   2.442732516826

 530  518  141  532 
 0132 1230 1023 0132
  28    0   31    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 112  619  142    5 
 1230 0132 2310 0213
   0   39    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 537  543   74   73 
 2103 2031 2310 1230
  57   48    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   0.157134840264

 538  183  537  502 
 3120 2103 0132 2103
   0   48   56    0 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   1.542778431680

 539  246  535  536 
 1302 3201 2103 0132
   0   48    0    0 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   2.121320343560

  78  170  540  536 
 1023 3120 0213 3120
   0   48   56    0 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.028518954453

 431  537  540   40 
 1230 2031 0132 0321
   0    0    0   48 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.549971940923

 573  538   91  539 
 1023 0213 2031 0132
   0    0   48    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

  74  598  542  419 
 3012 3201 2103 0213
   0    0   50   57 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 541  220  543   59 
 2103 0321 0132 1023
  17    0    0   57 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 535  396   60  542 
 1302 0321 1302 0132
  17    0   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.314269680527

 546  271  545  640 
 3120 3120 0132 2031
  41    0    0   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.514259477227

 392  117  480  544 
 1230 0132 1230 0132
  41    0   56   47 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.471404520791

 620  502  392  544 
 1230 0132 3201 3120
  56    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227272727273   0.835671650493

 550  382  548  381 
 0132 1302 0132 1023
   0    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.090909090909   0.514259477227

 605  376   79  547 
 1023 3012 1302 0132
   0    0    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.707106781187

 550  574  105   97 
 2103 1230 1230 3012
  57    0   54   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 547   99  549  603 
 0132 1230 2103 0321
  54    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 436  644  381  105 
 0213 3012 0213 2031
   0   45    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.471404520791

 441  453  553  436 
 0213 2031 0132 3201
   0   45   43   41 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 554  454  379  552 
 2103 0213 2310 0132
   0   45   41    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 661  611  553  441 
 3201 0132 2103 3201
  41   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.363636363636   0.771389215840

 519  454  556  378 
 1230 0132 0132 1230
   0    0    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 660  382  379  555 
 1302 1230 1023 0132
   0    0   31   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691358024691   0.558701654271

 670  648  439  434 
 2103 3120 1230 3201
  43   45    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.041666666667   0.589255650989

 522  111  559  498 
 2031 1023 0132 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.666666666667   1.178511301978

 625  560  562  558 
 1230 0321 1302 0132
   0    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.628539361055

  99   95  563  559 
 1023 1023 1023 0321
   0   45    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.414213562373

 563  682  562  516 
 3120 2031 0132 0321
  47    0    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.454545454545   1.671343300986

 559  728  480  561 
 2031 0213 0213 0132
  47    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   0.667823071121

 366  679  560  561 
 3201 1023 1023 3120
  45    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 440  652  565  433 
 1230 3120 0132 3201
   0    0   37    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661577608142   1.043567259766

 566   71  212  564 
 2103 3120 3120 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.807909604520   0.295626563886

 624  637  565  439 
 3201 3012 2103 0321
   0    0   45    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.181818181818   1.735625735640

 602  122  568  125 
 2031 2103 0132 0321
   0    0   55   58 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 423  463  427  567 
 3120 0213 0213 0132
   0    0   58   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 602  127  570  589 
 1230 3120 2103 1023
  58    0   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 569  699  242  243 
 2103 1302 1302 3201
  36    0   58    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 575   23  101  572 
 2031 2310 0132 3120
  48   54    0   57 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.899954085147

 571  430  573  254 
 3120 3120 0132 1230
   0   54    0   48 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 356  540  255  572 
 1023 1023 1023 0132
   0   54   48    0 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.757575757576   1.371358605938

 575  647  549  680 
 3120 0321 3012 1023
  45   57    0   54 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

  36  600  571  574 
 1302 2103 1302 3120
  54   57    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.181818181818   1.028518954453

 708  709  581  334 
 1302 0132 1023 0321
   0   58   40    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 582  581  579  580 
 3201 0321 2103 0132
  58    0   58    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   0.942809041582

 580  580  579  206 
 3120 1023 0132 0321
   0    0   59   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 577  235  214  578 
 2103 0132 2103 0132
   0    0   58    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 578  584  577  578 
 1023 1023 0132 3120
  58    0   59   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 583  585  576  577 
 2103 1023 1023 0321
  58    0   58    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

  36  600  583  577 
 3120 1230 0132 2310
  58    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   1.178511301978

 467  503  581  582 
 3120 1023 2103 0132
  58    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.414213562373

 580  206  585  206 
 1023 0321 0132 3120
   0   58   59   58 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 581  587  209  584 
 1023 3012 2103 0132
   0   58   58    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 588  212  207  696 
 0132 2031 3120 0132
   7   58    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.629629629630   1.518970122549

 585  262  588  596 
 1230 0132 0132 1230
  42   58    0    0 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 586  414  593  587 
 0132 0213 1230 0132
  42   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.243902439024   0.482902192030

 605  606  504  569 
 0132 3012 2031 1023
   0   58   55    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.157083823760

 237  604  591  495 
 2031 2031 0132 0321
   0    0    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727272727273   1.542778431680

 592  602  111  590 
 2103 2310 0213 0132
   0    0   58    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 521  426  591  236 
 0321 3201 2103 1023
  58    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   1.542778431680

 413  418  299  588 
 1302 2031 3012 3012
   0   42   58    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.530330085890

 262  679  595  300 
 2031 3120 0132 3012
   0   42    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 596  113  299  594 
 2103 0132 2031 0132
   0   42   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 587  510  595  261 
 3012 0213 2103 1023
  31   42   58    0 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 104  337  598  437 
 0321 2031 0132 0213
  50   57    0   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 361  344  541  597 
 2310 0213 2310 0132
  50   57   33    0 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 603  253  600  505 
 3120 2103 0132 3012
   0   58    0   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.942809041582

 601  575  582  599 
 2103 2103 3012 0132
   0   58   54    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.157894736842   0.669890634808

 235  254  600  604 
 2310 2103 2103 0132
  54   58    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.060606060606   0.599969390098

 605  569  567  591 
 2103 3012 1302 3201
   0   58    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.353553390593

 605  550  604  599 
 3120 0321 0132 3120
  54   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 590   96  601  603 
 1302 1302 0132 0132
  54   58    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 589  548  602  603 
 0132 1023 2103 3120
   0   58    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.942809041582

 589  285   79  376 
 1230 3012 0213 0213
   0   55    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 150  315  610  608 
 1302 3012 1023 3120
   0    0   29    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 607  730  345   44 
 3120 2103 2310 0321
  49    0   29    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481481481481   0.419026240703

 149  149  610  149 
 0321 3120 1302 1023
   0    0   14    0 
  0  0  0  0  0  0  0  0  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 609  146  607  194 
 2031 0132 1023 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 229  554  500  257 
 3120 0132 0132 2031
  41    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454545454545   1.157083823760

 256   62  498  210 
 1023 0132 0132 3120
   0    0    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.105263157895   0.446593756539

 142  617  615  313 
 3120 0132 2103 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.671343300986

 314  615  615  615 
 2031 0213 0132 0321
  25    0    0    0 
  0 -1  2 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 613  614  614  614 
 2103 0321 0213 0132
  25    0    0    0 
  0  1  1 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

  50  296  618  312 
 2310 2031 0213 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   1.099943881846

 619  613  618  391 
 3120 0132 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.352941176471   0.686309522916

 461  616  620  617 
 1302 0213 2031 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481481481481   0.733295921230

 299  534  401  617 
 0321 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   1.296362432175

 622  546  398  618 
 2031 3012 1230 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.035087719298   1.091673627095

 622  146  346  149 
 3120 2031 0213 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.052631578947   0.483809902917

 315  292  620  621 
 1230 0132 1302 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   1.221366258413

 634  630  625  626 
 3120 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.532064692571

 626  666  625  566 
 3120 2103 0132 2310
  45    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.414213562373

 623  559  632  624 
 2103 3012 2103 0132
  45    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647058823529   0.686309522916

 628  629  623  624 
 0321 3201 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.352941176471   1.081457430050

 629  628  628  628 
 3120 0213 0132 0321
  22    0    0    0 
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 626  627  627  627 
 0321 0321 0213 0132
  22    0    0    0 
  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 631  638  626  627 
 0132 3012 2310 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   1.671343300986

 623  522  631  524 
 1230 2310 0132 1302
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.060660171780

 629  213  212  630 
 0132 2103 2031 0132
   7    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.209150326797   0.406701939506

 625   98  633  636 
 2103 2103 0132 1023
   0    0   45    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.950617283951   0.768214774622

 634  740  278  632 
 2103 0132 1302 0132
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.642824346533

 638   93  633  623 
 2310 1023 2103 3120
   0    0    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 636  233  280  277 
 2103 1230 1023 0132
  17    0    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 671  637  635  632 
 3201 2310 2103 1023
   0    0   45   46 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090909090909   0.899954085147

 566  155  669  636 
 1230 2103 2103 3201
  46   45    0    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690235690236   0.447596211660

 629  492  634  293 
 1230 3120 3201 2031
  39    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

  46  499  640  237 
 2103 0132 0132 3201
   0   29    0   41 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 263  544  315  639 
 1230 1302 0132 0132
   0   29   41    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.090909090909   0.899954085147

 643  166  642  685 
 3120 1023 0132 1023
  47    0   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 644   84  683  641 
 2103 1302 1302 0132
  47    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 703   90  644  641 
 2031 2310 0132 3120
   0    0   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.363636363636   0.771389215840

 551  646  642  643 
 1230 1302 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 646  646   33  646 
 0132 1230 2031 2031
   0    0   10    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 645  645  645  644 
 0132 1302 3012 2031
   0    0    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.707106781187

 255  671   98  574 
 1023 0132 0132 0321
  45   54    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030303030303   0.407122086138

 384  557  444  190 
 2310 3120 2031 2310
   0    0    0   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.589255650989

 694  234  699  342 
 1230 0132 2310 2310
   0    0   49   58 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.707106781187

  50  395  651  500 
 1230 3120 0132 2031
   0   41    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.186046511628   0.690662437438

 652  405  442  650 
 0132 3120 0213 0132
   0   41    0   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.393939393939   1.071373910889

 651  564  653  655 
 0132 3120 0132 1023
   0   41   37    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.720101781170   0.827656792229

  49   71  654  652 
 1302 2031 1302 0132
   0   41    0   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.939393939394   1.757053213857

 653   52   64  248 
 2031 0213 3201 3201
   0    0   21   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888888888889   1.099943881846

 443  448  301  652 
 1230 1023 2031 1023
  41    0   37    0 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.674418604651   0.559107687450

 115  115  482  657 
 1023 0321 2310 3120
   0    0   27    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.294117647059   0.748701297727

 656  114  487  114 
 3120 1023 3012 0321
   0    0   27    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.705882352941   0.748701297727

 660  686  659  459 
 3120 3012 0132 3120
   0    0   45   31 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.010101010101   0.999948983496

 197  246  184  658 
 1302 3120 0213 0132
   0    0   31    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.848528137424

 661  556  198  658 
 0321 2031 0213 3120
  31    0   45    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.012345679012   1.222159868717

 660  666  662  554 
 0321 0321 0132 2310
   0    0   45    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.647058823529   0.686309522916

 481  664  229  661 
 1302 3012 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386363636364   0.819601041830

 668  668  665  668 
 0132 1230 3120 2031
   0    0    6    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.707106781187

 662  223  665  667 
 1230 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.432372505543   0.727489016564

 666  492  663  664 
 2103 1302 3120 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.176470588235   0.540728715025

 725  624  665  661 
 3012 2103 2103 0321
   0    0   45    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   0.628539361055

 664  473  668  491 
 3120 3201 0132 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.365853658537   0.724353288045

 663  663  663  667 
 0132 1302 3012 0132
   0    0    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.471404520791

 637  156  670  729 
 2103 0132 2103 3120
  58   45   46    0 
  0  1  0 -1  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.515151515152   1.328503649502

 669  715  557  459 
 2103 3012 2103 3201
   0   45   58    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.866666666667   0.377123616633

 673  647  684  636 
 2031 0132 3012 2310
  45   46    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   0.628539361055

 674  129  673  233 
 3120 3120 0132 0213
  46    0   17   29 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 675  676  671  672 
 2103 3012 1302 0132
  46    0   29    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481481481481   0.419026240703

 151  153  675  672 
 0213 2310 0132 3120
  29    0   17   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

  40   47  673  674 
 2310 1023 2103 0132
  29    0   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.151515151515   0.557114433662

 673  232  730  677 
 1230 2103 2031 1230
  49   29    0   46 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 676  236  693   43 
 3012 0132 3201 2031
   0   49   29    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.514259477227

 681  298  679  686 
 2103 3012 0132 2103
  31   45   57    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.060660171780

 563  594  382  678 
 1023 3120 3012 0132
  31   45    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661157024793   0.397382323311

 685   34  681  574 
 1302 3120 0132 1023
  57   45    0   34 
  0  0  1 -1  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

 682  221  678  680 
 2103 1302 2103 0132
  57   45   34    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 561  515  681  685 
 1302 3012 2103 2310
  34   45   47    0 
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 642  233  684  719 
 2031 0132 0132 1230
  46   47    0    0 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.942809041582

 685  671  727  683 
 2103 1230 2031 0132
  46   47    0   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.628539361055

 682  680  684  641 
 3201 2031 2103 1023
   0   47   34   45 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 658  195  687  678 
 1230 1023 2103 2103
  57   45   31    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 686  437  434  105 
 2103 1023 1230 3012
   0   45   57    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.210526315789   0.893187513078

 160  154   70  155 
 1023 0213 3012 3012
   0    0   19    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.000000000000   1.414213562373

 697   27  743  185 
 1230 3120 1302 0321
  48   53    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.294117647059   0.748701297727

 692  696  691  736 
 3120 0321 0132 0132
   7    0   53   58 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.178511301978

 693  208  521  690 
 2103 2310 0213 0132
   7    0   58    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.848528137424

 733  694  693  690 
 2310 0213 0132 3120
  58    0   53   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.942809041582

 677  714  691  692 
 2310 1302 2103 0132
  58    0   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.942809041582

 695  649  692  697 
 0132 3012 0213 1230
  58   53    0   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.294117647059   0.748701297727

 694  339  187  732 
 0132 3120 3012 2103
   0   53   49    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.393939393939   0.599969390098

 716  731  586  690 
 2103 0213 0132 0321
   7   58   53    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.260273972603   0.619929232821

 694  689  161  715 
 3012 3012 3120 2103
   0   58   53    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   2.042752923428

 531  243  157  179 
 1023 0213 1230 0321
  58    0   31   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 350  649  157  570 
 2310 3201 1023 2031
  58   36    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.666666666667   0.942809041582

 705  308  701  369 
 2031 1230 0132 3012
   0   39    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.565685424949

 702  307  144  700 
 2103 1023 1023 0132
   0   39   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.589255650989

   5  388  701  704 
 1230 0213 2103 1023
  28   39    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 706   34  643  387 
 0213 2310 1302 2103
   0    0   28   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661157024793   0.397382323311

 706  525  705  702 
 3120 1023 0132 1023
  39   28    0    7 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 707  735  700  704 
 2103 2103 1302 0132
  39   28    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 703   90  707  704 
 0213 3201 0132 3120
   7   28    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.363636363636   0.771389215840

 139  363  705  706 
 3120 3120 2103 0132
   7   28   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.363636363636   0.771389215840

 711  576  710  388 
 3120 2031 2103 2031
  40   28    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.785674201318

 387  576  710  713 
 1023 0132 0132 1230
   0   28    0   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.883883476483

 708  389  726  709 
 2103 0132 0213 0132
   0   28   40   58 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363636363636   0.771389215840

 307  209  714  708 
 1230 1230 1302 3120
  58   28    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.314269680527

 725  469  713  471 
 1023 2031 0132 2310
  35    0    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.772727272727   1.285648693066

 709  470  467  712 
 3012 0213 3120 0132
  35    0   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636363636364   0.771389215840

 711   43  721  693 
 2031 0321 0321 2031
  49   58    0   28 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.151515151515   0.557114433662

 670  190  716  697 
 1230 0321 0132 2103
  53   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509803921569   1.109187107744

 717  188  696  715 
 0132 3012 2103 0132
  53   58    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.676470588235   0.540728715025

 716  192  459  385 
 0132 2310 1023 0321
   0   58    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 724  516  719  134 
 1230 1230 0132 2031
  19   46    0   47 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 683  159  155  718 
 3012 2103 1230 0132
  19   46   47    0 
  0  0  0  0  1  0  0 -1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 724  730  721  205 
 0132 2031 0132 2031
  49   28    0   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.628539361055

 729  234  714  720 
 1023 3012 0321 0132
  49   28   46   58 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.471404520791

 728   67  723  309 
 1230 3201 0132 0321
   0   28    0   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.866666666667   0.754247233266

 724  391  314  722 
 2103 0132 0213 0132
   0   28   47    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.681818181818   0.385694607920

 720  718  723  727 
 0132 3012 2103 0321
  47   28   46    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.942809041582

 728  712  726  666 
 0132 1023 0132 1230
   0   45    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.297520661157   1.168771539151

 729  710  459  725 
 2103 0213 1230 0132
   0   45   28   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 729  724  728  684 
 3120 0321 0132 1302
  47   45   46   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 725  722  562  727 
 0132 3012 0213 0132
  47   45   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.589255650989

 669  721  726  727 
 3120 1023 2103 3120
  28   45   46   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.414213562373

 720  608  317  676 
 1302 2103 1023 1302
  29   46   49    0 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.942809041582

 734   87  696  359 
 2103 3012 0213 0321
   7   53   51    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.438356164384   0.523065290193

 734  513  733  695 
 3120 2031 0132 2103
  49   53    0   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 359  514  692  732 
 0321 0213 3201 0132
  49   53   51    0 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.707106781187

 184  511  731  732 
 0132 3012 2103 3120
  51   53    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.604651162791   0.476885968707

 738  705  736  526 
 1302 2103 0132 2310
   7    0   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909090909091   0.899954085147

 741  358  690  735 
 1023 1023 0132 0132
   7    0    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545454545455   0.449977042573

 742  369  738  739 
 3120 0321 0132 3120
  39   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181818181818   1.799908170293

 741  735  740  737 
 3120 2031 2103 0132
  39   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.099943881846

 737   11  740   78 
 3120 2103 0132 3012
   0   48    0   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272727272727   1.542778431680

 738  633  356  739 
 2103 0132 3201 0132
   0   48   39    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.314269680527

 743  736  357  738 
 2103 1023 1023 3120
   0   48    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.111111111111   1.099943881846

  24  744  743  737 
 1302 3201 0132 3120
   0   48    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.393939393939   0.599969390098

 689  190  741  742 
 2031 3120 2103 0132
   0   48    0   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   3.299831645537

 444  370  742  302 
 1230 3201 2310 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.493761140820   0.534426515549



==> anc/LinkComplementCertificates/pSL_3_plus_1_sqrt_minus_3.tri <==
% Triangulation
unnamed link
geometric_solution  121.79299277
oriented_manifold
CS_unknown

20 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

124
  58   28  120   85 
 1023 0132 2310 0321
   4    5    8    6 
  0  1  0 -1 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  1 -2  0  1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66   65    2  113 
 3012 3201 2103 2031
   7    9   19    2 
  0  0 -1  1 -1  0  2 -1 -1  1  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.577350269190

   1   26   11   78 
 2103 2310 2310 0132
   4    9    7    2 
  0 -1  1  0 -2  0  1  1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  65  115    4   18 
 1230 0132 1302 3012
   6    0    7   19 
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.494871659305

   3   36   43  121 
 2031 0321 3012 2031
   5    6   19    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785714285714   0.618589574132

  48    7   17    6 
 1230 0321 3120 3120
   7   15   12   14 
  0  0  0  0 -1  0  1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -2  0  1 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5   27   78  123 
 3120 3201 0213 1302
   4   15   12    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62  114   94    5 
 2103 0132 1230 0321
   7   14   12   13 
  0  0  0  0  1  0  0 -1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1 -1  0  2 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   62   10   64 
 3120 2310 0132 2310
   1   10   14   12 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  86   48   25    8 
 3120 3201 2103 3120
  12   10   14   17 
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23   67   22    8 
 3120 3201 1302 0132
   1   10   12    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22    2   21  106 
 3120 3201 1302 0321
   2    1    4    9 
  0 -1  0  1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21   51   20   66 
 3120 1230 1302 3201
  17    2    9   18 
  0  0  0  0  0  0 -1  1  0 -1  0  1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   58   19   50 
 3120 3012 1302 0132
   6   17   18    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   79   18   28 
 3120 0321 1302 1230
   7    6    8   16 
  0  0  0  0  0  0 -1  1  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   99   17   77 
 3120 1230 1302 0321
  15    7   16    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17   34  119   44 
 3120 2031 2310 0321
   5   15    0   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15   98    5   16 
 2031 2103 3120 3120
  14   15    0    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14   73    3   15 
 2031 3012 1230 3120
   0    7   16    6 
  0 -1  1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13   81   74   14 
 2031 1023 0132 3120
  16    6    8   17 
  0  1  1 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12   56   97   13 
 2031 1023 0321 3120
   8   17   18    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11   41   59   12 
 2031 1230 0132 3120
  18    2    9    1 
  0  1  1 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10   93   83   11 
 2031 3120 2031 3120
   9    1    4   10 
  0  0  1 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24  123   31   10 
 3120 1302 3201 3120
   4   10   12    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  117   32   23 
 3120 0321 1023 3120
   3   10   12   19 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.732050807569

   9  109   30   24 
 2103 1023 1302 3120
  19   10   12   17 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.494871659305

  28   57   96    2 
 2103 3201 1230 3201
   2    7    4    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   67    6  116 
 3120 0321 2310 3201
  12    7    6    4 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14    0   26   27 
 3012 0132 2103 3120
   4    7    6    8 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111   66   30   89 
 2103 0213 0132 1230
   9   19   19   17 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.866025403784

  25   84   88   29 
 2031 0132 0132 0132
   9   19   17   10 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142857142857   0.742307488958

  23   85   57   80 
 2310 2310 1230 2031
   8    3   10    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33   36   24   35 
 3120 3012 1023 2310
  10    3    0   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.433012701892

  52   65  105   32 
 3120 0321 1230 3120
  19    3    0    2 
  0 -1  1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.866025403784

  16   36   64   87 
 1302 3201 3120 1230
  10   14    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32   80   99   82 
 3201 1230 3012 3012
  16    0   10    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32   88   34    4 
 1230 3012 2310 0321
   5    0   19   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.154700538379

  45   99   44   52 
 2103 0321 2103 2310
   0   18    3   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39   95   54   58 
 3120 2031 1230 2103
   8   18    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   91   41   38 
 3120 3201 2103 3120
  13   18    5    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   62   46   53 
 3120 0132 2103 2031
  12   18   13    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39   75   21   40 
 2103 2031 3012 3120
   1   18   13    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44   92   51   39 
 2103 2310 3012 3120
   9   18    5   15 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  44    4   58   72 
 3120 1230 3120 0213
   6   18    0    5 
  0  0 -1  1  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37   16   42   43 
 2103 0321 2103 3120
   5   18    0   15 
  0 -1  0  1  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49  123   37   53 
 1302 2103 2103 1023
   3   18   12   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   67   72   50 
 2103 2103 0213 0321
   6   18   12    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101   84   51   77 
 2031 0213 3201 1023
   9   15   16   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49    5    9   70 
 3120 3012 2310 2031
  14   17   15   12 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51   45   50   48 
 3120 2031 2103 3120
  12   17   15   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49   46   13  109 
 2103 0321 0132 0321
   6   17   12   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47   42   12   49 
 2310 1230 3012 3120
  18   17   15    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37   59   56   33 
 3201 1230 3012 3120
   2    3    0   18 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117   40   54   45 
 1023 1302 2310 1023
  18    3   12   13 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56   53   55   38 
 3120 3201 3201 3012
  13    8   18    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54   79   60   80 
 2310 1023 3012 1023
  16    3    8   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   52   57   54 
 1023 1230 2103 3120
   3    8   18    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  105   26   31 
 2103 3120 2310 3012
   4    8    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  13    0   43   38 
 1230 1023 3120 2103
   5   18    8    6 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63   72   52   21 
 1023 2031 3012 0132
  18    2    1    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   55  100  117 
 2103 1230 0132 0132
   3   19   13   16 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103   75   60   71 
 3120 3120 2103 0321
  13   19    1   16 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71   40    7    8 
 3120 0132 2103 3201
  12   14    1   13 
  0  0  0  0  1  0 -1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64   59   98   68 
 3120 1023 1230 3201
   2   14    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8   82   34   63 
 3201 0321 3120 3120
   0   14    1   10 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98    3    1   33 
 2103 3012 2310 0321
  19    2    0    7 
  0  0 -1  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.433012701892

  69   12   29    1 
 2103 2310 0213 1230
   9   19    2   17 
  0 -1  0  1  0  0 -1  1 -1 -1  0  2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.866025403784

 104   46   10   27 
 1302 2103 2310 0321
  12    4    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69   63  106   71 
 3120 2310 3120 2310
   1   19   14    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70   97   66   68 
 3120 1023 2103 3120
   2   19   14   17 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119   48  101   69 
 2103 1302 1230 3120
  17   19   14   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68   61  118   62 
 3201 0321 0321 3120
  13   14    1   19 
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59   46   73   43 
 1302 0213 2310 0213
   6    0   18    1 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   72   82  103 
 1230 3201 2310 2031
   1   16    6    0 
  0  0  1 -1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  101  103   19 
 1230 3012 0321 0132
  16    6   17   19 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   61   76   83 
 1302 3120 3012 3201
  16    9    1   13 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79   75   77  112 
 2031 1230 1302 0321
   9    7   13   16 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  76   15   78   47 
 2031 0321 2103 1023
  15    9   16    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77    6    2   92 
 2103 0213 0132 3201
   4    9   15    7 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55   94   76   14 
 1023 1230 1302 0321
   7   16    8   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81   31   35   55 
 3120 1302 3012 1023
   3   16    8   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   86   84   80 
 1023 1230 2103 3120
  10   16    8   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  83   73   35   64 
 2103 3201 1230 0321
   0   10    1   16 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  84   75   82   22 
 3201 2310 2103 1302
   1   10    9   16 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81   30   47   83 
 2103 0132 0213 2310
   9   16   10   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87    0   93   31 
 2103 0321 2031 3201
   4   10    8    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87   97   81    9 
 3120 3120 3012 3120
  17   10   14    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34   95   85   86 
 3012 2103 2103 3120
   8   10   14    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36   93   90   30 
 1230 3201 1230 0132
   9   19   10    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.299038105677

  29  107  113   90 
 3012 0321 1023 3120
  19    9   19   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.288675134595

  89  121   91   88 
 3120 2031 0132 3012
   5    9   19   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.154700538379

 112  118   39   90 
 3012 2310 2310 0132
   5    9   19   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.288675134595

  93   78  122   42 
 0132 2310 3012 3201
  15    5    9    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92   22   88   85 
 0132 3120 2310 1302
  10    5    4    9 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96   95   79    7 
 1230 1302 3012 3012
  13    7   14    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   87  118   94 
 1302 2103 3012 2031
  14   13    8    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  98   94   97   26 
 0132 3012 0132 3012
   8    2    7   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69   86   20   96 
 1023 3120 0321 0132
   8    2   14   17 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96   17   65   63 
 0132 2103 2103 3012
   0    2   14    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 100   35   15   37 
 1302 1230 3012 0321
   0   15    3   16 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101   99  102   60 
 1230 2031 3120 0132
   3   19   16   15 
  0  0  1 -1  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74  100   47   70 
 1230 3012 1302 3012
  15   17   19   16 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  123  100  122 
 0132 3012 3120 3120
  15   19    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104   73   74   61 
 3120 1302 0321 3120
  16   19    1    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106   67  120  103 
 0132 2031 0132 3120
   6   19    1    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102   57  106   33 
 0132 3120 0132 3012
   2   19    3    4 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104   11   68  105 
 0132 0321 3120 0132
   2   19    4    1 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  108  108   89 
 1023 0213 2103 0321
  19   19   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  2 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107  107  107  110 
 2103 1023 0213 0213
  19   19   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  3 -1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25   50  111  116 
 1023 0321 2103 0132
   6   19   12   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.443375672974

 115  121  111  108 
 3120 1230 0132 0213
  19   19   19    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.598076211353

 109   74   29  110 
 2103 3012 2103 0132
  19   19    6   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142857142857   0.989743318611

 114   76  113   91 
 3120 0321 0132 1230
   9   19   13    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.732050807569

 115    1   89  112 
 0132 1302 1023 0132
   9   19    7   19 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117    7  116  112 
 0132 0132 2103 3120
   7   19   13   12 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.732050807569

 113    3  116  110 
 0132 0132 0132 3120
   6   19   19    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.443375672974

 114   27  109  115 
 2103 2310 0132 0132
   6   19    7   12 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.866025403784

 114   53   60   24 
 0132 1023 0132 0321
   3   19   12   13 
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.288675134595

 119   95   71   91 
 3120 1230 0321 3201
  13   19    5   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122   16   70  118 
 2103 3201 2103 3120
  14   19    5   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122    0  121  104 
 3120 3201 0132 0132
   6   19    4    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90    4  110  120 
 1302 1302 3012 0132
   6   19    5   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857142857143   0.989743318611

 102   92  119  120 
 3120 1230 2103 3120
   5   19    4   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 102   45    6   23 
 1230 2103 2031 2031
  12    4    3   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_3_plus_2_sqrt_minus_1.tri <==
% Triangulation
NONAME
geometric_solution  333.41147628
oriented_manifold
CS_unknown

42 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

364
  44   34    3    1 
 0132 1023 0132 0132
   0   11   38   33 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 317  143    0    2 
 1302 1023 0132 0132
   0   11   14   38 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 144   30    1    3 
 1023 2103 0132 0132
   0   11    3   14 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 164  250    2    0 
 0132 0132 0132 0132
   0   11   33    3 
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348  242    7    5 
 1302 0132 0132 0132
   1   13   34   25 
  0  1 -1  0  1  0  0 -1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 253  225    4    6 
 0132 0132 0132 0132
   1   13   30   34 
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 113  322    5    7 
 1302 3120 0132 0132
   1   13    9   30 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 204  264    6    4 
 1023 2103 0132 0132
   1   13   25    9 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 192  227   11    9 
 1302 1023 0132 0132
   2   39   16   35 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 171  229    8   10 
 1302 0132 0132 0132
   2   39    8   16 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 206  256    9   11 
 0213 3120 0132 0132
   2   39   40    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 281  284   10    8 
 0132 3012 0132 0132
   2   39   35   40 
  0 -1  0  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 353  296   15   13 
 1023 0132 0132 0132
   4   17    5    6 
  0 -1  0  1 -1  0  1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 323   56   12   14 
 0132 3120 0132 0132
   4   17    9    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 172  291   13   15 
 1302 0132 0132 0132
   4   17   10    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159   98   14   12 
 1230 0132 0132 0132
   4   17    6   10 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 194  354   19   17 
 0321 3012 0132 0132
   5   29   28   27 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 215  268   16   18 
 1230 2031 0132 0132
   5   29   37   28 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 138  258   17   19 
 1023 1023 0132 0132
   5   29   20   37 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  53  124   18   16 
 0132 1023 0132 0132
   5   29   27   20 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  26   55   23   21 
 0321 3120 0132 0132
   3   18   32   13 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 150   31   20   22 
 1230 0132 0132 0132
   3   18    0   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 270  251   21   23 
 1230 3120 0132 0132
   3   18   30    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113  252   22   20 
 0132 3012 0132 0132
   3   18   13   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 205  362   27   25 
 1023 1023 0132 0132
   7   13    8   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 315  279   24   26 
 0132 3012 0132 0132
   7   13   18    8 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20  216   25   27 
 0321 0132 0132 0132
   7   13   32   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348  200   26   24 
 0321 2031 0132 0132
   7   13   25   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 156   42   31   29 
 1302 2103 0132 0132
   3   17   10   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 175   94   28   30 
 1230 1023 0132 0132
   3   17   14   10 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 339    2   29   31 
 0213 2103 0132 0132
   3   17    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 208   21   30   28 
 1230 0132 0132 0132
   3   17   32    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 271  315   35   33 
 1023 2103 0132 0132
   8    0   37   18 
  0  1  0 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 344  222   32   34 
 1023 3120 0132 0132
   8    0   33   37 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   0  228   33   35 
 1023 2031 0132 0132
   8    0   38   33 
  0 -1  1  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 150  276   34   32 
 0321 3012 0132 0132
   8    0   18   38 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 284  246   39   37 
 1302 2103 0132 0132
   9    2   24   40 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 180  114   36   38 
 0321 0132 0132 0132
   9    2   30   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 161  323   37   39 
 1023 3120 0132 0132
   9    2    5   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 256   57   38   36 
 0321 3120 0132 0132
   9    2   40    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  69  168   43   41 
 1230 1023 0132 0132
  10   29    7   16 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 201  219   40   42 
 0213 3120 0132 0132
  10   29   32    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  55   28   41   43 
 0132 2103 0132 0132
  10   29    3   32 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 129   99   42   40 
 0321 3012 0132 0132
  10   29   16    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   0  231   47   45 
 0132 3012 0132 0132
   6   11   33   38 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 304  111   44   46 
 1230 3012 0132 0132
   6   11   36   33 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 283  158   45   47 
 1230 2031 0132 0132
   6   11   26   36 
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 262  196   46   44 
 1230 0132 0132 0132
   6   11   38   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 126  289   51   49 
 1302 3120 0132 0132
  12   41   22    4 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 141  340   48   50 
 1230 2031 0132 0132
  12   41   31   22 
  0  1 -1  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 303  213   49   51 
 0213 2031 0132 0132
  12   41   21   31 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 154  166   50   48 
 0321 2103 0132 0132
  12   41    4   21 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 116  351   55   53 
 1302 2031 0132 0132
  13   29   27   32 
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  19   86   52   54 
 0132 2103 0132 0132
  13   29   20   27 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 359  145   53   55 
 1302 2031 0132 0132
  13   29    3   20 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  42   20   54   52 
 0132 3120 0132 0132
  13   29   32    3 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 267   13   59   57 
 1023 3120 0132 0132
   5   25    9    4 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 204   39   56   58 
 0213 3120 0132 0132
   5   25   40    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 186  188   57   59 
 0213 3012 0132 0132
   5   25   41   40 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 154  126   58   56 
 1023 1023 0132 0132
   5   25    4   41 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  64  175   63   61 
 0321 3012 0132 0132
  14   36   19   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 304  147   60   62 
 0321 2103 0132 0132
  14   36   11   19 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 280  316   61   63 
 1023 0132 0132 0132
  14   36   35   11 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 118  339   62   60 
 0132 3120 0132 0132
  14   36   17   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  60  136   67   65 
 0321 3012 0132 0132
  15   17   19   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 309  103   64   66 
 0321 2103 0132 0132
  15   17   23   19 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 352  335   65   67 
 1023 0132 0132 0132
  15   17    6   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159  110   66   64 
 0213 3012 0132 0132
  15   17   36    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 343  360   71   69 
 1230 3012 0132 0132
  16   31    7    1 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 236   40   68   70 
 1023 3012 0132 0132
  16   31   29    7 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 330  193   69   71 
 0321 0132 0132 0132
  16   31   35   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 337  227   70   68 
 1230 2103 0132 0132
  16   31    1   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 301  217   75   73 
 0132 3012 0132 0132
  18   21   26   24 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  90  197   72   74 
 0213 1023 0132 0132
  18   21   28   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 131  270   73   75 
 1230 2031 0132 0132
  18   21   30   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 181  114   74   72 
 0213 1023 0132 0132
  18   21   24   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94  169   79   77 
 1230 3012 0132 0132
   7   14   10   22 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 174  218   76   78 
 1230 0132 0132 0132
   7   14   24   10 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 286  239   77   79 
 1230 2103 0132 0132
   7   14   31   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 140  343   78   76 
 1302 3012 0132 0132
   7   14   22   31 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 318  228   83   81 
 1023 2103 0132 0132
   8   14    2   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 134  259   80   82 
 0321 0132 0132 0132
   8   14   20    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95   84   81   83 
 1302 3120 0132 0132
   8   14   22   20 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 143  276   82   80 
 1230 3120 0132 0132
   8   14   38   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 170   82   87   85 
 1230 3120 0132 0132
  20   39   22    8 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 122  124   84   86 
 1302 3120 0132 0132
  20   39   27   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 324   53   85   87 
 0213 2103 0132 0132
  20   39   13   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 206  312   86   84 
 1230 2031 0132 0132
  20   39    8   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  293   91   89 
 0321 2031 0132 0132
  11   28   39   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 176  283   88   90 
 0132 2031 0132 0132
  11   28   26   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73  263   89   91 
 0213 3120 0132 0132
  11   28   21   26 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 213  166   90   88 
 1023 1023 0132 0132
  11   28   12   21 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 356  127   95   93 
 1023 0132 0132 0132
  22    3    4   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  99  290   92   94 
 1230 3120 0132 0132
  22    3   10    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  29   76   93   95 
 1023 3012 0132 0132
  22    3   14   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 144   82   94   92 
 0213 2031 0132 0132
  22    3   20   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 250  164   99   97 
 0132 0132 0132 0132
   4   16   33    3 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 230  111   96   98 
 0321 0132 0132 0132
   4   16    6   33 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 178   15   97   99 
 1302 0132 0132 0132
   4   16   10    6 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  43   93   98   96 
 1230 3012 0132 0132
   4   16    3   10 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 239  240  103  101 
 0321 2031 0132 0132
  23   24    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 217  278  100  102 
 1230 3012 0132 0132
  23   24   18    7 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 115  104  101  103 
 0321 3120 0132 0132
  23   24   19   18 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 132   65  102  100 
 1230 2103 0132 0132
  23   24   15   19 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 310  102  107  105 
 0213 3120 0132 0132
  18   12   19   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 306  314  104  106 
 0321 2103 0132 0132
  18   12   37   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 214  271  105  107 
 1302 3012 0132 0132
  18   12   28   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 120  198  106  104 
 0132 1023 0132 0132
  18   12   23   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 223  266  111  109 
 0213 2103 0132 0132
   4   36   25   33 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 203  155  108  110 
 1302 3120 0132 0132
   4   36   15   25 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  67  297  109  111 
 1230 0132 0132 0132
   4   36    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  45   97  110  108 
 1230 0132 0132 0132
   4   36   33    6 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 314  295  115  113 
 0213 2103 0132 0132
   9   18   13   19 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  23    6  112  114 
 0132 2031 0132 0132
   9   18   30   13 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  75   37  113  115 
 1023 0132 0132 0132
   9   18   24   30 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 102  173  114  112 
 0321 3012 0132 0132
   9   18   19   24 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 202   52  119  117 
 0213 2031 0132 0132
  27   36   32   29 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 156  208  116  118 
 0132 1023 0132 0132
  27   36   17   32 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  63  233  117  119 
 0132 1023 0132 0132
  27   36   35   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 331  193  118  116 
 0213 1023 0132 0132
  27   36   29   35 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107  355  123  121 
 0132 3012 0132 0132
  27   12   28   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88  195  120  122 
 0321 1023 0132 0132
  27   12   39   28 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 289   85  121  123 
 0321 2031 0132 0132
  27   12   22   39 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 341  272  122  120 
 0321 3012 0132 0132
  27   12   23   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  19   85  127  125 
 1023 3120 0132 0132
  22    5   27   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 210  272  124  126 
 0321 2103 0132 0132
  22    5   41   27 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59   48  125  127 
 1023 2031 0132 0132
  22    5    4   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 299   92  126  124 
 1230 0132 0132 0132
  22    5   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 358  212  131  129 
 1023 0132 0132 0132
  28    3   29   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43  194  128  130 
 0321 2103 0132 0132
  28    3   16   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 251  160  129  131 
 0321 1023 0132 0132
  28    3   30   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 252   74  130  128 
 1302 3012 0132 0132
  28    3   21   30 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 183  103  135  133 
 0213 3012 0132 0132
  19    2   24   15 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 287  174  132  134 
 1230 1023 0132 0132
  19    2   14   24 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  81  147  133  135 
 0321 3012 0132 0132
  19    2   20   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 298  139  134  132 
 0132 1023 0132 0132
  19    2   15   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  64  202  139  137 
 1230 3120 0132 0132
  29   19   36   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 307  328  136  138 
 0132 1023 0132 0132
  29   19   37   36 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 313   18  137  139 
 1230 1023 0132 0132
  29   19   20   37 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 135  359  138  136 
 1023 3012 0132 0132
  29   19   15   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338   79  143  141 
 0132 2031 0132 0132
  22    0   31   14 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 190   49  140  142 
 0213 3012 0132 0132
  22    0   41   31 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 149  273  141  143 
 0213 3120 0132 0132
  22    0   38   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   1   83  142  140 
 1023 3012 0132 0132
  22    0   14   38 
  0 -1  0  1 -1  0  0  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95    2  147  145 
 0213 1023 0132 0132
  11   20    3   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  54  255  144  146 
 1302 3012 0132 0132
  11   20   13    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 313  294  145  147 
 0321 3120 0132 0132
  11   20   19   13 
  0  1  0 -1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 134   61  146  144 
 1230 2103 0132 0132
  11   20   14   19 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 261  184  151  149 
 1230 3012 0132 0132
  32   38   41   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 142  211  148  150 
 0213 2103 0132 0132
  32   38    0   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  35   21  149  151 
 0321 3012 0132 0132
  32   38   18    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 196  216  150  148 
 0321 3012 0132 0132
  32   38   26   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 182  242  155  153 
 1302 2031 0132 0132
  25   21   34   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 260  349  152  154 
 0321 3120 0132 0132
  25   21   41   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  51   59  153  155 
 0321 1023 0132 0132
  25   21    4   41 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 357  109  154  152 
 0213 3120 0132 0132
  25   21   15    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117   28  159  157 
 0132 2031 0132 0132
  10   36   32   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 184  219  156  158 
 1023 3012 0132 0132
  10   36   26   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  46  179  157  159 
 1302 0132 0132 0132
  10   36    6   26 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67   15  158  156 
 0213 3012 0132 0132
  10   36   17    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 130  224  163  161 
 1023 1023 0132 0132
   2   28   30   16 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 269   38  160  162 
 0132 1023 0132 0132
   2   28    5   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 353  296  161  163 
 0132 1023 0132 0132
   2   28    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 178  230  162  160 
 0132 0132 0132 0132
   2   28   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3   96  167  165 
 0132 0132 0132 0132
   4   11    3   33 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 255  357  164  166 
 1302 3120 0132 0132
   4   11   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  91   51  165  167 
 1023 2103 0132 0132
   4   11   12   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 305  266  166  164 
 1302 2031 0132 0132
   4   11   33   12 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  40  363  171  169 
 1023 3012 0132 0132
   8   10    7   16 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76  279  168  170 
 1230 2103 0132 0132
   8   10   22    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 290   84  169  171 
 0213 3012 0132 0132
   8   10   39   22 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 177    9  170  168 
 1023 2031 0132 0132
   8   10   16   39 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 308   14  175  173 
 0132 2031 0132 0132
  10   19    9   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 115  247  172  174 
 1230 2103 0132 0132
  10   19   24    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 133   77  173  175 
 1023 3012 0132 0132
  10   19   14   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  60   29  174  172 
 1230 3012 0132 0132
  10   19   17   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  89  244  179  177 
 0132 3012 0132 0132
  10   28   39   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 195  171  176  178 
 1302 1023 0132 0132
  10   28   16   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 163   98  177  179 
 0132 2031 0132 0132
  10   28    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 197  158  178  176 
 1230 0132 0132 0132
  10   28   26    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  37  225  183  181 
 0321 2031 0132 0132
  34   24   30    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  75  253  180  182 
 0213 2103 0132 0132
  34   24   21   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 238  152  181  183 
 0213 2031 0132 0132
  34   24   15   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 132  333  182  180 
 0213 3120 0132 0132
  34   24    2   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 148  157  187  185 
 1230 1023 0132 0132
  36   41   26   32 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 300  282  184  186 
 1302 0132 0132 0132
  36   41   40   26 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  58  220  185  187 
 0213 3012 0132 0132
  36   41   25   40 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 349  203  186  184 
 0213 3012 0132 0132
  36   41   32   25 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58  257  191  189 
 1230 2031 0132 0132
  37   41   40    5 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 303  329  188  190 
 1230 3120 0132 0132
  37   41   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 141  347  189  191 
 0213 2103 0132 0132
  37   41    0   31 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 210  268  190  188 
 1230 3120 0132 0132
  37   41    5    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 324    8  195  193 
 1302 2031 0132 0132
  16   27   35   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 119   70  192  194 
 1023 0132 0132 0132
  16   27   29   35 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16  129  193  195 
 0321 2103 0132 0132
  16   27   28   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  177  194  192 
 1023 2031 0132 0132
  16   27   39   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 151   47  199  197 
 0321 0132 0132 0132
   6   18   26   38 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73  179  196  198 
 1023 3012 0132 0132
   6   18   28   26 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107  352  197  199 
 1023 2031 0132 0132
   6   18   23   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 277  335  198  196 
 0132 3012 0132 0132
   6   18   38   23 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  27  243  203  201 
 1302 1023 0132 0132
  15   32    7   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41  236  200  202 
 0213 1023 0132 0132
  15   32   29    7 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 116  136  201  203 
 0213 3120 0132 0132
  15   32   36   29 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 187  109  202  200 
 1230 2031 0132 0132
  15   32   25   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  57    7  207  205 
 0213 1023 0132 0132
  13   40   25    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 221   24  204  206 
 0321 1023 0132 0132
  13   40    8   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  10   87  205  207 
 0213 3012 0132 0132
  13   40   39    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 246  292  206  204 
 0321 0132 0132 0132
  13   40    9   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 117   31  211  209 
 1023 3012 0132 0132
   0   27   17   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 354  320  208  210 
 1230 2031 0132 0132
   0   27    5   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 125  191  209  211 
 0321 3012 0132 0132
   0   27   41    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 350  149  210  208 
 0213 2103 0132 0132
   0   27   32   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 237  128  215  213 
 1023 0132 0132 0132
  28   31   21   29 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  50   91  212  214 
 1302 1023 0132 0132
  28   31   12   21 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 347  106  213  215 
 0321 2031 0132 0132
  28   31   37   12 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 329   17  214  212 
 0213 3012 0132 0132
  28   31   29   37 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 151   26  219  217 
 1230 0132 0132 0132
   7   26   18   32 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  72  101  216  218 
 1230 3012 0132 0132
   7   26   24   18 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 244   77  217  219 
 1230 0132 0132 0132
   7   26   10   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 157   41  218  216 
 1230 3120 0132 0132
   7   26   32   10 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 186  328  223  221 
 1230 2103 0132 0132
  37   25   40   36 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 205  257  220  222 
 0321 2103 0132 0132
  37   25    8   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 362   33  221  223 
 1302 3120 0132 0132
  37   25   33    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108  307  222  220 
 0213 3120 0132 0132
  37   25   36   33 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 160  248  227  225 
 1023 2031 0132 0132
   1    2   30   16 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 180    5  224  226 
 1302 0132 0132 0132
   1    2   34   30 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 319  234  225  227 
 0321 0132 0132 0132
   1    2   35   34 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   8   71  226  224 
 1023 2103 0132 0132
   1    2   16   35 
  0  0  0  0 -1  0  0  1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  34   80  231  229 
 1302 2103 0132 0132
   2   33    8   38 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 363    9  228  230 
 1023 0132 0132 0132
   2   33   16    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  97  163  229  231 
 0321 0132 0132 0132
   2   33    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  44  334  230  228 
 1230 3012 0132 0132
   2   33   38    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 355  309  235  233 
 1302 0132 0132 0132
   1   27   17   23 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 118  336  232  234 
 1023 2103 0132 0132
   1   27   35   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 327  226  233  235 
 1230 0132 0132 0132
   1   27   34   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 275  241  234  232 
 0213 0132 0132 0132
   1   27   23   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 201   69  239  237 
 1023 1023 0132 0132
  31   15   29    7 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 358  212  236  238 
 0132 1023 0132 0132
  31   15   21   29 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 182  302  237  239 
 0213 2031 0132 0132
  31   15   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 100   78  238  236 
 0321 2103 0132 0132
  31   15    7   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 100  342  243  241 
 1302 0132 0132 0132
   1   15   23    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 332  235  240  242 
 1023 0132 0132 0132
   1   15   34   23 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 152    4  241  243 
 1302 0132 0132 0132
   1   15   25   34 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 200  361  242  240 
 1023 3012 0132 0132
   1   15    7   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 176  218  247  245 
 1230 3012 0132 0132
  24   39   26   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 282  301  244  246 
 0132 2103 0132 0132
  24   39   40   26 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 207   36  245  247 
 0321 2103 0132 0132
  24   39    9   40 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 291  173  246  244 
 0132 2103 0132 0132
  24   39   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 224  321  251  249 
 1302 3120 0132 0132
   0   16    1   30 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 360  345  248  250 
 1302 0132 0132 0132
   0   16   33    1 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  96    3  249  251 
 0132 0132 0132 0132
   0   16    3   33 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 130   22  250  248 
 0321 3120 0132 0132
   0   16   30    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23  131  255  253 
 1230 2031 0132 0132
  21   13   30    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5  181  252  254 
 0132 2103 0132 0132
  21   13   34   30 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 326  263  253  255 
 0132 2031 0132 0132
  21   13   11   34 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 145  165  254  252 
 1230 2031 0132 0132
  21   13    3   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  39   10  259  257 
 0321 3120 0132 0132
   8    5   40    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 188  221  256  258 
 1302 2103 0132 0132
   8    5   37   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  18  312  257  259 
 1023 3120 0132 0132
   8    5   20   37 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 299   81  258  256 
 0213 0132 0132 0132
   8    5    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 153  300  263  261 
 0321 2031 0132 0132
  26   34   41   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 274  148  260  262 
 1230 3012 0132 0132
  26   34   38   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 317   47  261  263 
 0132 3012 0132 0132
  26   34   11   38 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 254   90  262  260 
 1302 3120 0132 0132
  26   34   21   11 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 311    7  267  265 
 1302 2103 0132 0132
  25   12    1    9 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 345  361  264  266 
 0132 2103 0132 0132
  25   12   33    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 167  108  265  267 
 1302 2103 0132 0132
  25   12    4   33 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 288   56  266  264 
 1230 1023 0132 0132
  25   12    9    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17  191  271  269 
 1302 3120 0132 0132
   0   28    5   37 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 161  320  268  270 
 0132 2103 0132 0132
   0   28   30    5 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  74   22  269  271 
 1302 3012 0132 0132
   0   28   18   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 106   32  270  268 
 1230 1023 0132 0132
   0   28   37   18 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 123  125  275  273 
 1230 2103 0132 0132
  41   23   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 277  142  272  274 
 1230 3120 0132 0132
  41   23   38   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 332  261  273  275 
 0321 3012 0132 0132
  41   23   34   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 235  350  274  272 
 0213 3120 0132 0132
  41   23   27   34 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  35   83  279  277 
 1230 3120 0132 0132
  22   18   38    8 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 199  273  276  278 
 0132 3012 0132 0132
  22   18   23   38 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 101  342  277  279 
 1230 1023 0132 0132
  22   18    7   23 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25  169  278  276 
 1230 2103 0132 0132
  22   18    8    7 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 325   62  283  281 
 1302 1023 0132 0132
  36   39   35   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  11  331  280  282 
 0132 2103 0132 0132
  36   39   40   35 
  0 -1  0  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 245  185  281  283 
 0132 0132 0132 0132
  36   39   26   40 
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  89   46  282  280 
 1302 3012 0132 0132
  36   39   11   26 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11   36  287  285 
 1230 2031 0132 0132
  24   35   40    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 330  302  284  286 
 1230 3120 0132 0132
  24   35   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338   78  285  287 
 1023 3012 0132 0132
  24   35   14   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 319  133  286  284 
 1230 3012 0132 0132
  24   35    2   14 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 292  267  291  289 
 0213 3012 0132 0132
   4   39   12    9 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 122   48  288  290 
 0321 3120 0132 0132
   4   39   22   12 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 170   93  289  291 
 0213 3120 0132 0132
   4   39   10   22 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 247   14  290  288 
 0132 0132 0132 0132
   4   39    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 288  207  295  293 
 0213 0132 0132 0132
  13   12   39    9 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  88  325  292  294 
 1302 1023 0132 0132
  13   12   11   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 305  146  293  295 
 0213 3120 0132 0132
  13   12   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 311  112  294  292 
 0321 2103 0132 0132
  13   12    9   19 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 162   12  299  297 
 1023 0132 0132 0132
   4    2    6    5 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 334  110  296  298 
 1302 0132 0132 0132
   4    2   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 135  356  297  299 
 0132 2031 0132 0132
   4    2   20   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 259  127  298  296 
 0213 3012 0132 0132
   4    2    5   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 260  185  303  301 
 1302 2031 0132 0132
  40   21   26   41 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  72  245  300  302 
 0132 2103 0132 0132
  40   21   24   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 238  285  301  303 
 1302 3120 0132 0132
  40   21   31   24 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  50  189  302  300 
 0213 3012 0132 0132
  40   21   41   31 
  0  0  1 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  61   45  307  305 
 0321 3012 0132 0132
  33   19   11   36 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 294  167  304  306 
 0213 2031 0132 0132
  33   19   12   11 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105  344  305  307 
 0321 2031 0132 0132
  33   19   37   12 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 137  223  306  304 
 0132 3120 0132 0132
  33   19   36   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 172  322  311  309 
 0132 3012 0132 0132
   1   19   17    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  65  232  308  310 
 0321 0132 0132 0132
   1   19   23   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 104  341  309  311 
 0213 0132 0132 0132
   1   19   12   23 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 295  264  310  308 
 0321 2031 0132 0132
   1   19    9   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87  258  315  313 
 1302 3120 0132 0132
  37   13   20    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 146  138  312  314 
 0321 3012 0132 0132
  37   13   19   20 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 112  105  313  315 
 0213 2103 0132 0132
  37   13   18   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  25   32  314  312 
 0132 2103 0132 0132
  37   13    8   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 326   62  319  317 
 1230 0132 0132 0132
  14   34   11   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 262    1  316  318 
 0132 2031 0132 0132
  14   34   38   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 333   80  317  319 
 0321 1023 0132 0132
  14   34    2   38 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 226  287  318  316 
 0321 3012 0132 0132
  14   34   35    2 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 209  269  323  321 
 1302 2103 0132 0132
  30   17    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 336  248  320  322 
 0321 3120 0132 0132
  30   17    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 308    6  321  323 
 1230 3120 0132 0132
  30   17    9    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  13   38  322  320 
 0132 3120 0132 0132
  30   17    5    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  86  192  327  325 
 0213 2031 0132 0132
  35   13   39   27 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 293  280  324  326 
 1023 2031 0132 0132
  35   13   11   39 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 254  316  325  327 
 0132 3012 0132 0132
  35   13   34   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 351  234  326  324 
 1230 3012 0132 0132
  35   13   27   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 137  220  331  329 
 1023 2103 0132 0132
  40   29   37   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 215  189  328  330 
 0213 3120 0132 0132
  40   29   31   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  70  285  329  331 
 0321 3012 0132 0132
  40   29   35   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 119  281  330  328 
 0213 2103 0132 0132
  40   29   36   35 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 274  241  335  333 
 0321 1023 0132 0132
  15   38   34   23 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 318  183  332  334 
 0321 3120 0132 0132
  15   38    2   34 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 231  297  333  335 
 1230 2031 0132 0132
  15   38    6    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 199   66  334  332 
 1230 0132 0132 0132
  15   38   23    6 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 321  233  339  337 
 0321 2103 0132 0132
  35    0    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 346   71  336  338 
 1023 3012 0132 0132
  35    0   31    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 140  286  337  339 
 0132 1023 0132 0132
  35    0   14   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  30   63  338  336 
 0213 3120 0132 0132
  35    0   17   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  49  346  343  341 
 1302 3012 0132 0132
   1   22   12   31 
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 123  310  340  342 
 0321 0132 0132 0132
   1   22   23   12 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 278  240  341  343 
 1023 0132 0132 0132
   1   22    7   23 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  79   68  342  340 
 1230 3012 0132 0132
   1   22   31    7 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 306   33  347  345 
 1302 1023 0132 0132
   0   12   33   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 265  249  344  346 
 0132 0132 0132 0132
   0   12    1   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 340  337  345  347 
 1230 1023 0132 0132
   0   12   31    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 214  190  346  344 
 0321 2103 0132 0132
   0   12   37   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  27    4  351  349 
 0321 2031 0132 0132
  34   32   25   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 187  153  348  350 
 0213 3120 0132 0132
  34   32   41   25 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 211  275  349  351 
 0213 3120 0132 0132
  34   32   27   41 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  52  327  350  348 
 1302 3012 0132 0132
  34   32   13   27 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 198   66  355  353 
 1302 1023 0132 0132
  17   28    6   23 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 162   12  352  354 
 0132 1023 0132 0132
  17   28    5    6 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

  16  209  353  355 
 1230 3012 0132 0132
  17   28   27    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 120  232  354  352 
 1230 2031 0132 0132
  17   28   23   27 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 298   92  359  357 
 1302 1023 0132 0132
   3   15    4   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 155  165  356  358 
 0213 3120 0132 0132
   3   15   21    4 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 237  128  357  359 
 0132 1023 0132 0132
   3   15   29   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 139   54  358  356 
 1230 2031 0132 0132
   3   15   20   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68  249  363  361 
 1230 2031 0132 0132
  33    7    1   16 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

 243  265  360  362 
 1230 2103 0132 0132
  33    7   25    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  24  222  361  363 
 1023 2031 0132 0132
  33    7    8   25 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 168  229  362  360 
 1230 1023 0132 0132
  33    7   16    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000



==> anc/LinkComplementCertificates/pSL_4.5_plus_0.5_sqrt_minus_3.tri <==
% Triangulation
NONAME
geometric_solution  682.04075951
oriented_manifold
CS_unknown

64 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

672
 119  326  628  594 
 3012 2031 2103 0213
   0   58   23   22 
  0 -1  0  1  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535   93  571    4 
 2310 2103 1302 0213
   1   33   25   26 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 202  533  309  228 
 3201 3012 3120 1023
   2   58   21   25 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  490   71   57 
 1023 3012 3120 2103
   3   11   34   41 
  0  1  0 -1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 188  392  379    1 
 2103 0213 1023 0213
   1   25   33   37 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95  442  575  409 
 1023 0132 2103 1230
   4   19    8   51 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 589   63  178  564 
 2310 3120 0213 2103
   5   29   30   44 
  0 -1  0  1  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 428  634  610  365 
 2103 3012 3012 3012
   6   62   60   59 
  0  1  0 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495   31  558  185 
 0132 3120 3012 2031
   7   13   49    5 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  246   96  634 
 2310 1023 1230 3201
   6   59   52    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  127  193  543 
 1230 0132 2103 2031
   8    1   50   63 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 216  175   20  464 
 3120 2031 3120 2103
   9   46   23    6 
  0  1  0 -1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 529  197  485  275 
 3012 2310 2310 0321
  10   18   23    1 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  489  343   25 
 1023 3120 1023 0213
  11   34   62   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148   52  143  223 
 2031 2310 3012 2103
   3    5   27   38 
  0  0  0  0  0  0  1 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 592  551  179  232 
 0132 1230 1023 0213
  12   61   18   14 
  0 -1  0  1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  323  133  575 
 1023 2310 3120 0132
  13   19   51   40 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 404  671  630  478 
 0321 0132 1230 2310
  14   34   26   40 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  301  258  242 
 3012 2031 2103 0213
  15   39   18   49 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  527  362  389 
 3201 0213 1230 0321
  16   31    9   38 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 670  430   11  337 
 1302 2103 3120 2103
   6   46   20    9 
  0  0  1 -1  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601  160  413  654 
 2103 2103 3012 0321
  17    0   15   41 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 158   28  217  652 
 0213 2031 3201 3201
  18   43   53    8 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 422   16  249   92 
 0132 1023 0213 2103
  19   23   51   40 
  0  1 -1  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 562  325  412  476 
 2031 1230 2031 3201
  20   47   51   48 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297    3  644   13 
 1230 1023 2310 0213
  11   62   34   41 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 292   81  563  669 
 2310 1230 0213 0213
  13   10   49   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 406  491  443   48 
 1302 1230 0213 0213
  21   17   59   44 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  242  500  298 
 1302 0213 2031 1302
  15    8   18   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480   35  122   94 
 3012 2310 2310 0213
  22   16   62   27 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  464  249  366 
 0132 0132 2031 2031
  23   19   12    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 557    8  446  262 
 2103 3120 2031 0213
   5   30   49    7 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  450  288  418 
 2103 1023 1023 1023
  24   49   60   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  516   84  556 
 0132 1023 0321 1023
  25   19    9   12 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 649  589  570  174 
 0321 2310 0132 1302
  26   48   30   44 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  121  605   29 
 1023 2310 1230 3201
  27   62   22   59 
  0  1 -1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  293  291  507 
 3120 3120 3201 1230
  28   35    3   19 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  250  535  201 
 1302 3201 2310 1230
  29   33   60   26 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 172  170  505  446 
 3012 0321 0213 0132
  30    7   41    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132  553  461  267 
 1302 3012 0132 2031
  14   50   35   17 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 639  116  233  459 
 1302 2103 2310 3201
  31   48   16   52 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 304  564   42  506 
 0132 3012 0132 3120
  32   42   29    5 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 112  383  434   41 
 3012 2103 3012 0132
  32   42    5   12 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 264  574  415  212 
 3201 1302 1230 1302
   7   40   59   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 527  124  508   60 
 1230 3201 1023 1302
  33   17   38   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  331  198  338 
 3012 0132 0213 3120
  24   33   61   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  288   98  472 
 3201 2310 2103 2103
  34   32   24   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336   74  349  258 
 3012 2103 1023 2031
  15   55   49   27 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  656  385   27 
 2031 2031 0213 0213
  21   59   17   32 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 144  478  157  579 
 3201 0213 3012 1302
  35    3   26   34 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 278  643  430  319 
 1302 3120 1023 3201
  36   20   29    9 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 410  233  518  368 
 0213 1023 3201 0321
  37   15   31   48 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 579  221  526   14 
 1230 2103 2031 3201
  38   27    3   26 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419  462  234   66 
 0321 2031 3120 3120
  34   35   10   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  281  380  237 
 2310 2031 1023 0132
  30    4   62   16 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   65  491  570 
 0213 1302 2031 3201
  39   44   26   21 
  0  0  0  0  0  0 -1  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  445  394  546 
 0321 0213 2103 3120
  40    5   45   63 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  144  184    3 
 3012 1023 0213 2103
  34   11    3   21 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 143  206   71  241 
 2103 0213 0213 1023
  41   45    5    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  582  188  305 
 0213 1230 3012 0132
  37   33   17   53 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  467   44  622 
 3201 0213 2031 0213
  38   33   24   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243  171  103  303 
 3012 2103 0132 0132
  42   16   57   54 
  0  0  0  0 -1  0  0  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 597  532  586  219 
 0321 0132 1302 0321
  43   26    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 446    6  531   75 
 1302 3120 0321 2103
  44   41   30    5 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  444  351  623 
 3012 1230 0132 0132
  45   22   10   46 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  144  221   55 
 2103 0132 3120 2031
  26   39   21    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53  292  157  591 
 3120 0132 1302 1230
  47   35   10   34 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 618  126  263  192 
 2310 1302 0132 1302
   9   49   47   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 606  399  517  143 
 2310 1023 2103 2310
  38    3   45   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 457  586  199  569 
 0321 0321 2310 1302
  48   11   13   43 
  0 -1  1  0  0  0  1 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 613  519  531  413 
 2031 3120 3012 2103
  41   44    0   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 285   58    3  484 
 3201 0213 3120 1230
  41   11   45    3 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 550  437  631  313 
 1023 3012 3120 1230
  42   46   56   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 668  254  479  596 
 2310 2031 2103 0321
   2   54   20   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493   47  387  453 
 1230 2103 1230 1302
  49    0   15   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  649  281   63 
 2103 2310 2031 2103
  30   41   44   16 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  253  467  458 
 3120 2103 1230 3012
  24   63   45   38 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  562  569  355 
 3201 1302 1230 0321
  48   58   47   13 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 458  199  176  382 
 0321 0321 0132 3012
  43   24   48   45 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  457  602  532 
 1023 2310 3012 2103
  13   18   43   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  657  557  267 
 3012 1230 2103 0132
  50   30   35    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495  618   26   77 
 2103 1023 3012 2310
  47   13   58   49 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601  429  519  100 
 0321 2031 1302 3120
  51   41   60    0 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419  236  306  549 
 1230 2310 2310 1023
   2   10   35   31 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 342  593   33  587 
 3201 0213 0321 2031
  25   12   62   19 
  0 -1  0  1 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  441  469  176 
 2310 3201 1023 2031
  45   43   22   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  245  164  418 
 2103 2031 0132 3012
  52   49   24   30 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 518  473  242  582 
 1230 1230 3012 0213
  53   15   37   39 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 591  195  563  515 
 2103 0132 1302 1023
   4   47   42   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  431  518  186 
 3201 3012 1230 0132
  48   15   55   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  127  315  496 
 0213 1230 0132 2031
  38   51   50    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 625  210  517  108 
 0213 1230 0321 0132
  39   36   53    3 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 488   95  423   23 
 1230 3201 3201 2103
  51   23   19   54 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 597    1  252  118 
 1023 2103 2310 3012
  25   57    1   26 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  231   99   29 
 0213 2103 2103 0213
  22   62   16   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479    5   92  248 
 2103 1023 2310 0132
  19   54    8   51 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  660  498    9 
 1023 3120 2103 3012
   8    6   59   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 141  643  621   19 
 1023 0213 0321 2310
   9   38   31   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  608  336  537 
 2103 0213 0321 2031
  55   32   34   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94  462  299  334 
 2103 1302 1230 3201
  37   62   22   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  400  254  130 
 3120 2310 2031 0213
   2   41   60   51 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362  306  228  159 
 1302 2310 1023 0132
   2   58   38   31 
  0  1 -1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 457  636  509  523 
 2031 3201 1230 2103
  42   56   11   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  310  209   61 
 0321 2031 2103 0132
  42   16   54   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  339  572  425 
 0321 2103 3201 1230
  18   23   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 570  129  375  603 
 2031 1023 2103 2310
  51   26   39   48 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  537  573  614 
 1023 1302 2103 1230
  56   28   32   55 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 349  583  283  600 
 1023 2103 0132 2310
  33   55    4   27 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 110  473   91  240 
 0132 0321 0132 1302
  39   36   62   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  536  356   57 
 0321 1230 1302 1230
  11    3   21   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 108  295  237  265 
 0132 1302 0213 2103
  30   36   53   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 252  404  287  144 
 2103 3120 0321 1302
  34   21   26   57 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226  211  638   42 
 0321 2310 3120 1230
  42    5   12   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366  342  223  218 
 2103 3012 0213 3201
  27    3   19   12 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  539  466  291 
 2103 1023 0213 1302
  19   28    7   56 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  648  465  567 
 3201 1302 0132 2031
  36   10    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 264   40  559  389 
 0213 2103 1302 0132
  16   40   31   52 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 491   96  388  610 
 1230 1023 0213 3120
   6   39   59   44 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  187   93  503 
 0213 3201 1230 0321
  57    1   50   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  640  216    0 
 1302 0321 3201 1230
  58   23   22   46 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 596  538  533  554 
 3120 2103 1023 1023
  21   57   20    2 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 398  359   85   35 
 1230 3120 3201 3201
  59   22   27   43 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 311   29  463  628 
 1230 3201 1302 0132
  27   58   22   16 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  470  270  554 
 0213 1023 1230 0321
  57   24   20    6 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 583  526   44  463 
 0132 2103 2310 0213
  38   16   27   33 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 197  462  260  181 
 0132 0213 0321 2103
  22   23   37   10 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 556  612  278   67 
 0213 0132 1230 2031
  47    9   25   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 140   10   90  624 
 0132 0132 3012 1230
   8   38   63   50 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552  137  269  214 
 1302 2310 2103 3201
   0   25   49   52 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  518  325  173 
 1023 3201 2310 1302
  37   51   39   48 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 644  170  604  100 
 2103 1023 2103 0213
   2   60   41   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 449  500  409  333 
 1230 0132 3120 0321
   8    4   46   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 140   39  235  666 
 1302 2031 1023 0213
  35   63   17   50 
  0  1 -1  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539  558   16  415 
 3120 1230 3120 2310
  40   19    7   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345  200  497  665 
 0213 1230 0213 2310
   4   61   47   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 600  271  338  328 
 1230 2031 0132 0321
   6   33   55   61 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 395  298  301  370 
 2031 0321 3012 0132
  18   60   29   15 
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 453  616  418  128 
 0132 1023 3012 3201
  52   49    0   60 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 605  145  383  645 
 2103 1302 2103 2103
  32   27   59   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 289  365  560  489 
 0213 2103 1302 3120
  11   13   62    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127  132  467  511 
 0132 2031 3012 1023
  17   38   50   63 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567   97  399  306 
 3012 1023 1023 1302
  38   10   31   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  330  637  251 
 3120 1302 0132 3201
   4   30   14   50 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68   14   58  367 
 3201 1230 2103 3201
   5   45   38    3 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57   65  111   49 
 1023 0132 2031 2310
  26   34    3   21 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 667  522   48  138 
 2031 3120 1302 2031
  59   32   12   17 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 669  474   32  301 
 0132 3012 2103 0132
  60   49   18   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 392  627  283  328 
 3120 2103 1023 2310
  55   33   23    1 
  0  0  0  0  0  0 -1  1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 463  548   14  647 
 2031 3201 1302 3120
   5   38   58   27 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  326  519  611 
 1230 2310 2031 3120
   0   61   22   51 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241  547  215  351 
 2031 1023 3120 2031
  46   45    7   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 401  230  514  251 
 3120 3012 2103 1302
  36    4   14   45 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 659  604  284  474 
 1023 1302 0321 3201
  60   10   12    2 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  236  415  229 
 3120 0213 0321 3201
  31   19   35    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  612  620  585 
 1230 2310 0132 1023
  29   42   33   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  576  592  402 
 1302 1023 1230 3120
  61   14   55   56 
  0 -1  1  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  55  316  252  502 
 0213 0132 2031 3201
  25   26   44   21 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66   49  507  490 
 2031 1230 3012 3012
   3   47   34   35 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  296  332  617 
 0213 1230 0321 0132
   2   53   43    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 647  315  101  332 
 3201 3120 0132 0213
   2   58    8   38 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274   21  215  360 
 2103 2103 2310 2031
  15   46   17   41 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  484  199  410 
 3012 2103 3201 0321
  11   48   15   45 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  656  664  481 
 2310 1230 0213 2103
  32   53   17   24 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 503  440  273  530 
 3201 1023 2103 2310
  22   50   57   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 557  637  552   86 
 3012 3012 2031 0132
  52   49   30   50 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  166  506  540 
 3201 2031 2310 1302
  29   32   31   11 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 165  312  410  395 
 1302 0213 2031 1230
  15   11   29   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493  255  577  398 
 3201 3201 0321 0132
  43    0   27   35 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  578  238  321 
 1230 3120 0321 1023
  14   45   40   59 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 601  484  395  644 
 1230 2310 2031 2103
  11   60   41   15 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  281  295   38 
 1023 2103 1302 0321
  30    2   41   62 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224   61  596  211 
 3012 2103 1023 0321
  57    2   42   54 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 254  538  547   38 
 1023 1230 2310 1230
   7   41    2   20 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 181  619  129  334 
 1023 2031 2031 1302
  39   37   22   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 586  382   34  580 
 2310 2031 2031 3201
  30   26   43   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  213  328  581 
 1302 2103 2031 1023
  55    6    9   23 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 623   85  590   78 
 3201 1302 1230 0132
  43   24   45   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  196  231  287 
 3120 3012 1302 1023
  57   34   24   22 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408    6  498  300 
 0213 0213 0213 0213
   5    8   29   44 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  330   15  424 
 2310 3120 1023 1023
  61   12   50   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  404  597  323 
 0321 2310 3120 3201
  26   13   40   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326  173  423  125 
 2310 1023 0213 2103
  37   23   22   51 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 530  149  619  497 
 1302 3012 1023 3120
  51   50   61   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  659  598  434 
 0132 2310 0132 2103
  12   46   42   10 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390   57  472  343 
 0213 0213 2103 0213
  34   32   11   21 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471    8  669  602 
 0132 1302 0321 3012
  13   18    7   49 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 348  521   89  161 
 0321 3201 0132 1230
  48   15   45   55 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 317  424  118  516 
 2310 2103 2310 0132
  50   25   12   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 642   59    4  225 
 1230 1230 2103 1302
  33   25   53   37 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 454  521  555  239 
 1023 1023 1023 2310
  55   28   63   48 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 490  588  345  206 
 1230 3120 2031 2031
  61   41    3   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495  372  560  494 
 3120 3012 2310 1023
   6   13    5   58 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 608  292   67  499 
 0213 0321 2031 2310
  47    9   34   49 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10  607  529  217 
 2103 0132 0213 3012
  18    1    8   63 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 123  290  337  276 
 0213 1302 3012 1230
  52   20   24    6 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183   88  631  444 
 0132 0132 2103 2031
   4   46   10   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  530  270  590 
 1230 0321 3201 3201
  61   24   22   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 125  599  392   12 
 0132 1302 0213 3201
   1   23   10   37 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59   45  162   60 
 0213 0213 3201 2310
  24   17   33   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 161   69  477   78 
 2310 3201 2031 0321
  43   45   48   11 
  0 -1  1  0  0  0  1 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  562  134  575 
 2103 3120 3012 3201
  51    4   13   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  37  346  395  585 
 3012 2310 2310 3120
  11   29   33   60 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  594  316    2 
 0213 3120 2031 2310
  21   25   58    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 512   35  610  334 
 0321 1023 0132 2103
  62   39   22   59 
  0 -1  1  0 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  251  432  403 
 2031 2310 0213 2310
  30   29   36   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  216  560  536 
 2031 3120 0132 2103
  58   11   23    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 534  190   58  531 
 2103 1302 0213 3120
  41    5   61    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  355  629  635 
 2310 2031 2031 1302
  47   53   58   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 240  430  581  621 
 0132 3012 2310 0213
   9   39   36    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  515  583  452 
 2103 1023 0132 1023
   4   16   42   33 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 242  565   91  339 
 0213 0321 3012 3120
   3   39   18   53 
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 659  171  317  112 
 0213 0321 0132 3201
  57   12   42    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 546  168   43  441 
 1023 3012 2031 1230
  59    7   45   40 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 396  175  249  632 
 1230 2103 1302 2031
   9   40   55   23 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 202  128  387  618 
 0213 2310 1302 3201
  49   58   25    0 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 449  160  150  484 
 2103 3201 3120 1302
  41   45   15   46 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  205  646   11 
 2310 3120 0321 3120
   6   46   23   58 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  532  193  417 
 2310 3201 1230 2310
   1    8   43   18 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 579  113  279   36 
 0132 2310 1302 3120
  19   35    3   27 
  0  0  0  0  0  0  1 -1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 571   62  255  359 
 3012 0321 3012 0213
  43   27    1   26 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  266  471  353 
 3201 1023 3120 0213
   7   18   21   39 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 603   52   65  517 
 2103 2103 3120 1023
   3   39   38   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 541  520  666  443 
 2310 3201 1302 2103
  17    0   21   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 534  113  383   14 
 0132 0213 1023 2103
  27    5    3   12 
  0  1  0 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 636  296  286  171 
 0321 1023 3201 1230
   2   42   54   43 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 612  635  188  482 
 2103 3012 2031 2031
  53   33   47   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 112  534  268  424 
 0321 0321 0213 1302
  61   57   12    5 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  310  261  356 
 1302 3201 3201 0213
  54   23   11   33 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  344  101    2 
 1302 0213 1023 1023
  58    2   21   31 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 312  153  368  279 
 1023 2310 1302 3012
  35   15   19   31 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  606  655  238 
 1230 2310 2103 2031
  54   14   45   36 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177   94  257  440 
 2031 2103 2103 0213
  16   57   22   34 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  534  572   15 
 1230 2103 0321 0213
  12   18   61    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51   40  448  545 
 1023 3201 1302 3201
  52   37   31   48 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 478  436   53  553 
 1023 0321 3120 0132
  37   35   14   34 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 657  510  132  277 
 0321 0213 1023 3120
  63   35   28   50 
  0 -1  1  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  487  153   83 
 0132 2031 0213 3201
  31   35    2    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  110   54  251 
 0213 0213 0132 2310
  30    4   36   62 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  230  168  272 
 0321 1302 0321 2310
  14   59   54   45 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  456  510  627 
 3201 1230 2031 3120
   1   63   55   28 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208  289  108  610 
 0132 1230 2031 0132
  62   39    6   36 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 446  546  150   58 
 0321 2310 1302 1023
  45   41    5    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210   87   28   18 
 0213 1230 0213 0213
  15   18   39   53 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 314  492  440   61 
 2310 3120 0213 1230
  16   57   54   28 
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 617  331  382  664 
 0213 0321 0213 3120
  24   30   53   43 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  86  276  382  639 
 1302 0213 1230 3120
  48   30   52   24 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9  333  646  337 
 1023 2310 3012 1230
  46    6   52    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 118  379  552  543 
 0213 2310 2103 1302
  52   50    1   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 660  408   95  584 
 2103 0132 0132 3012
  19   54   44    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 213   23  393   30 
 2031 0213 1302 1302
  19    9   23   40 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  370   37  671 
 0132 1023 2310 1302
  60   26   14   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  142  151  204 
 3201 2310 2031 3201
  14   36   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 533   93  111  156 
 3120 3201 2103 1302
  26   21   25   57 
  0  0  0  0  0  0 -1  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 450   76  399  623 
 2310 2103 2031 0321
  45   10   24   38 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  172  476  100 
 1302 1023 1023 1302
  41   51    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 580  219  167  579 
 3120 1230 2310 2103
  27   35   26   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  645  283  336 
 0321 1023 2103 2031
  27   55   32    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 231  335  404  303 
 2103 0321 1023 2310
  40   57   16   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   47  651   89 
 2103 1302 3120 2310
  55   39   15   49 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 312  408  409  298 
 3012 2310 3012 3120
   8   15   29   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 598  119  125   64 
 0213 2031 0321 1230
  22   10   46   23 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 227  423  305  392 
 2310 0321 0132 3120
  37   33   23   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 460  564  501   31 
 0132 2103 0132 0213
   5   49   30   32 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552  516  475   67 
 2031 2310 0321 0132
   9   49   25   50 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  341  324   43 
 0213 3201 3012 2310
  59   31   40   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  664  354  110 
 3120 2310 1302 2103
  53   36   30   32 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  491  512  574 
 1023 3012 1023 0132
  59    7   21   39 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 513   39   80  142 
 0132 1302 0132 3120
  50   30   14   35 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 494  226  561  270 
 0132 0213 3012 3012
  61    6   57    5 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 128  437  483  486 
 2103 1302 3120 0132
  56   25    0   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 196  338  268  123 
 2310 0132 1230 3012
   6   57   24   61 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  388  576  561 
 1302 3201 0132 1302
  44   61    6   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 238  522  406  447 
 3201 0213 3120 3012
  17   54   14   59 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  421  657  307 
 2103 1302 0132 3201
   7   50   22   28 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 670  308  160  405 
 0321 3201 2103 2310
  17   46    9   41 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 572   12  474  598 
 1023 0321 2031 2031
  10   12   23   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  411  245  448 
 3012 2031 0213 2103
  48   52   20   24 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  454  280  507 
 3120 1302 0213 0213
  47   35   28   63 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318   50  416  126 
 1302 2031 0321 3012
  29   47    9   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218  493  229  544 
 2031 3201 1230 1023
  15   19   27   35 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 320  277  620  591 
 1023 0213 2103 1023
  47   42   35   63 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  54  170  297   75 
 1302 2103 0132 1302
  41   16   30   62 
  0  1 -1  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  661  575  347 
 1230 3012 1230 3120
  19    4   62   13 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  571  147  107 
 2103 3201 1023 0132
  33   55   27    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 306  450  152  400 
 0213 2103 0321 1230
  60    2   38   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 356  477  606   71 
 2310 0213 1302 2310
  45    3   11   54 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  549  322  577 
 2310 2031 2031 1023
  35   43   42    2 
  0  0  1 -1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 554  472  111  177 
 2031 2103 0321 1023
  34   57   24   21 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  292   32   46 
 0213 1023 1023 3201
  49   24   34   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  357  240  439 
 0213 3201 3012 1302
  36   62   13    6 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 634  524  418  194 
 2031 2031 1302 2031
  24   52    6   60 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  657  114  153 
 2310 0132 2031 3120
   7   19   35   28 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288   66   26  192 
 1023 0132 3201 0321
  47   49   34   10 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 615   36  584  488 
 0132 3120 3012 3012
  19   54    3   28 
  0  1  0 -1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 663  420  394  320 
 3012 2103 3012 3012
  63   42    0   40 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 170  451  617  110 
 2031 0321 1230 2031
  53   30   62    2 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  433  158  479 
 1023 0132 3012 0213
   8    2   54   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94   25  455  281 
 0213 3012 3120 0132
  41   16   62   34 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 259  607   28  136 
 3120 0213 2031 0321
  18   15   29    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 528   13  436   99 
 0213 1023 1023 3012
  34   37   62   56 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 607  624  304  178 
 0132 0213 2310 0213
   5   29    8   63 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18  136  146  453 
 1302 1230 0132 2103
  60   49   15   18 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 288  623  462  177 
 0213 1023 0213 3120
  22   34   24   10 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  638   61  559 
 3201 3120 0132 0132
  42   16   40   57 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  300  620  394 
 0132 3201 3120 3012
  63   42    5   29 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  447   59  261 
 3120 2103 0132 0132
  37   33   54   17 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 284   83  141  101 
 0213 3201 2031 3201
  31   38    2   10 
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  273  512  619 
 1230 2310 2310 3201
  22   39   50    7 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  527  274  455 
 0132 1302 2310 2310
   9   41   16   17 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 332  451    2  635 
 1230 3201 3120 2031
  25   58   53    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  636  227  585 
 1302 0132 2310 3201
  11   33   42   54 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 640  122  440  369 
 1302 3012 0321 0321
  16   28   58   22 
  0  0  0  0  0  0 -1  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 566  229  166  259 
 2103 1023 0213 1230
  15   29   19   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72  614  523  434 
 3012 3201 3201 3012
  32   42   46   56 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414  350  243  615 
 1023 3012 3201 2103
  28   54   36   57 
  0  0  1 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479  159  400   90 
 1302 3120 3012 0132
  38   51    8    2 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 443  156  486  202 
 2103 0132 1302 1302
  25    0   21   44 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 587  533  187  211 
 3012 0132 3201 0132
  57   12    2   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 476  278  499  670 
 0132 2031 3012 2103
   9   41   20   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 655   50  204  438 
 2103 2310 1302 1023
  29   14   20   36 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 666  280  294  577 
 1302 1023 1230 2310
  42    0   35   63 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 630  445  401  168 
 2103 1302 0213 1023
  45   14   40   55 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  580  617  286 
 2310 0213 3012 1302
  43    2   35   30 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  180  609   16 
 3201 2310 3201 3201
  40   51   13   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  264  384  545 
 0213 1230 2031 0132
  31    1   52   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 668  129   24  448 
 3120 3201 3012 2031
  48   20   37   51 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0  422  181  149 
 1302 3201 3201 3201
  51   22    0   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 475  307  557  471 
 0321 3012 3012 3201
   7   49   39   50 
  0 -1  0  1 -1  0  1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  135  329  175 
 3201 0321 1302 1302
   6   23   55   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328  227  205  346 
 2031 2031 1302 2310
  11    6   33   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 497  179  402  142 
 3012 3120 1023 2031
  14    4   50   61 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 652   45  590  244 
 3201 0132 2103 0321
  24   43   53   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 662  309  158  159 
 1302 3012 0321 0213
   2    8   58   53 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 631  131  363  246 
 3012 0321 0321 3201
   8   52   46    4 
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 473   99  173  203 
 1023 2310 2031 2103
  22   39   62   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 455  389  632  257 
 3012 1302 0132 0321
  40   34   16    9 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  256   98   47 
 0132 1302 0321 1230
  55   49   27   32 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 246  194  550   20 
 3012 1230 1023 2103
  20   46    6   52 
  0  1  0 -1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45  270  524  135 
 3120 0132 3012 0132
   6   33   61   24 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 210  104   65  220 
 3120 2103 2103 2310
  21   39   18    3 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 324  417    9  543 
 0213 3120 3201 2103
   8   52    1   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 634  578  264  616 
 3012 2310 2310 0132
  40   52   60   59 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 113  605  347   84 
 1230 2031 2310 2310
  62   19   12   27 
  0  0  0  0  0  0 -1  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523  537   13  184 
 2031 3201 1023 0213
  34   11   32   56 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  658  228  536 
 2310 1230 0213 2310
  58   21   11   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  519  476  190 
 0213 3201 1230 1302
  41   47   61   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 329  365  524  201 
 3201 1023 1023 3201
  60   33   11    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  342  544  480 
 3120 3201 2310 2310
  27    4   62   19 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  449  349  401 
 0321 2310 2031 1302
   4   55   45   15 
  0  0  1 -1  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 544  107   47  348 
 0132 1023 1023 1302
  55   15    4   27 
  0  0 -1  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 314  503  374  648 
 1230 3201 3201 0132
   1   36   57   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 421  150  441   64 
 2031 1302 3012 0132
  45   22   46    7 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 662  364  207  640 
 3012 0321 3201 3012
  28   58   46   53 
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386  397  538  220 
 0132 0132 1230 0213
   7   21   18   20 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 265  374  625  364 
 2031 1302 0132 0132
  28   53   32   36 
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207   77  369  454 
 1302 0321 1302 3012
  48   28   47   58 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109  488  285  227 
 2031 0321 3201 0213
  54   11   23    3 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470  648  289  494 
 2310 2031 2310 0132
  13    6   57   36 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  508  492  406 
 1023 2103 2103 1230
  54   44   17   16 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 645  121  417  219 
 2310 3120 1230 0213
  43    1   27   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 582  160  481  500 
 1023 1302 3120 3120
  46   53   15   17 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 655  668  525  447 
 3120 2031 1302 2103
  37   14   54   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 459  101  463   19 
 2031 2031 0213 3012
  38   16   31   58 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 637  543  333  442 
 1023 2031 0321 3012
   8    4   50   52 
  0  0 -1  1  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 481  614  354  352 
 0132 2103 0132 0321
  28   53   46   32 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  139    7  644 
 1023 2103 1230 3120
  62   60   11    6 
  0  0  0  0  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 572   30  113  488 
 3120 1302 2103 3120
  19    3   23   12 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  143  624   76 
 0321 2310 2310 3120
  38   63   45    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 229   51  641  419 
 2031 0321 0132 1302
  37   35   31   15 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  311  407  459 
 2031 0321 0132 0213
  16   48   58   28 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250  438  136  551 
 1023 3201 0132 3201
  18   60   14   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  578  428  551 
 0213 1230 0213 2103
  60   12   14   59 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 191  646  498  647 
 1230 2310 2031 0321
   8    5   58    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408  502  556  504 
 2031 3201 1023 2103
  25   19   44   29 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 350  542  456  354 
 2310 0321 2031 2031
  32   28   36    1 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  562  586  323 
 2103 2031 2310 2310
  13   26   51   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  400  603  609 
 3201 0213 2310 2103
  51   26   60   38 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  611  613  509 
 0321 3201 3201 3201
   0   56   43   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  558  494  638 
 0321 2310 2310 1023
   5   57   40   13 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  483    4  247 
 0132 1302 1023 3201
  25    1   52   37 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 639  452   54  637 
 3120 1230 1023 0132
   4   30   52   16 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  358   75  413 
 0132 1023 2103 1230
  44   41   17   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  244   78  245 
 1302 0213 1230 3012
  24   48   30   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138   42  223  501 
 2103 2103 1023 0321
   5   27   32   12 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 385  542  645  324 
 0213 1230 3012 1302
   1   59   31   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384   48  390  574 
 0213 0213 3012 3201
  21   31   59   32 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353  468  425  650 
 0132 1023 0321 2310
  63   21   20   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  628  548   74 
 2031 0321 1230 3012
  27   49    0   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431  117  271  581 
 3120 0213 2310 0132
   6   55   39   44 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 393   19  116  335 
 1230 0321 0132 2031
  16   40    9   31 
  0  1  0 -1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  385  344  165 
 0213 1230 3201 2310
  31   11   32   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 614  626  114  421 
 3201 3012 2103 1230
   7   28   46   56 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 261  197    4  147 
 3120 0213 0213 3120
   1   33   23   37 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249  389  566  415 
 2031 3012 3012 0321
  31   19   40    9 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  294  304  638 
 2103 1230 1230 3120
  42    5   40   63 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166  201  136  169 
 3012 3201 1302 1302
  60   15   11   29 
  0 -1  1  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 445  213  627  420 
 1302 3012 0132 1230
  23   63   40   55 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 568  353  602  626 
 3120 0132 1230 3201
   7   56   20   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 628  121  167  611 
 1230 3012 0132 0321
  43    0   22   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  514  141  253 
 1023 0132 1023 1302
  10   38   45   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 284  315  376  100 
 3012 1230 0213 3201
  51   60    2   38 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  321  348  151 
 3012 0213 2031 3120
  45    4   14   55 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  600  330  401 
 3120 1230 1023 1230
   4   14   55   61 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  564  540  265 
 3201 3201 3201 3120
  32   36   30   29 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  111  257  180 
 0321 3120 1023 3201
  57   40   26   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274  667  464  633 
 3201 3012 3201 3201
  12    9   17   46 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358   27  272  660 
 3012 2031 3120 2103
  59   54   44   17 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 555  492  649  369 
 1302 3201 0321 0132
  16   48   28   44 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 178  248  373  259 
 0213 0132 1302 3201
  19   29    8   44 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  259  131  544 
 3012 1230 3120 1302
  15    4   19    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51  161  658  166 
 0213 0321 3012 1302
  11   31   15   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 276  412  650  458 
 1302 3012 2031 0321
  63   24   48   20 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 411  416  454   24 
 1230 3012 1302 1302
  47   48   20   63 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381   21  443   70 
 3012 1230 1302 2103
   0   44   41   17 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470  314  596  655 
 3201 1023 3201 2031
  54   20   36   57 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  393  153   43 
 3201 0321 0321 3012
  31    7   40   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412  620  278  468 
 1230 0132 0321 0213
  29   20   63   47 
  0 -1  1  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  340  433  359 
 3201 3120 1230 3012
  59   43    1    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  137   86   32 
 2031 1230 1230 1023
  49   24   60   52 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53   83  368  599 
 0321 3012 2031 3201
  31   37   10   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 396  294  422  541 
 3012 2103 0132 3201
   0   23   63   40 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  640  351  273 
 3012 2031 1302 2031
  22    7   28   46 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  429  326  420 
 0132 1302 2310 0132
   0   23   40   51 
  0 -1  1  0  0  0  1 -1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  92  181  668  261 
 2310 0213 2310 0321
  37   54   23   51 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 530  187  226  179 
 2031 2103 2031 1023
  12   61   50   57 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  541  386  529 
 3012 0321 0321 3012
  63   18   23   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377   79  592  652 
 0321 1023 3120 3120
  18   61   43   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 526   37  622  376 
 0213 2031 3012 2310
  60   38   26   33 
  0  0  1 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 605  371    7  604 
 1230 0213 2103 1302
  60   62   12   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  609  616  422 
 1302 3120 0213 2031
  40    0   51   60 
  0  0  1 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208   20   50  470 
 1230 2103 1023 2031
  20   36    6    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  570  555  388 
 1230 2031 2103 3120
  44   55   39   48 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250  204  513  589 
 0132 0213 1023 1230
  30   26   29   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  296  660  417 
 1302 0132 3201 3012
   8   59   43   54 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 667   42  313  183 
 1230 1230 1230 2103
  42   46   12   32 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 475  511  496  621 
 3201 0132 2103 3201
  38   39    9   50 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  525  299  234 
 0132 1230 1023 0321
  37   34   14   56 
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72  663  509  269 
 1230 1230 3201 2031
   0   56   52   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  568  370  319 
 1023 3120 2310 1023
  14   29   20   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 237  282  289  465 
 0213 3012 2031 2031
  13   36    4   62 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  243  311  231 
 1023 0213 0321 0213
  16   22   57   28 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  351   85  512 
 3012 1230 2310 2103
  22   59    7   45 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90    5  363  497 
 0213 0132 1230 0132
   4   50   51    8 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 413   27  316  222 
 2031 0213 2103 2103
  21    0   17   44 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 514  195   64  449 
 2310 1302 3012 3120
  46   45    4   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 521  396   56  321 
 3012 2031 0213 2031
  40   45   55   63 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241   63   38   31 
 0321 2031 0132 1302
  30    7    5   41 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 553  305  272  361 
 1302 2103 1230 2103
  54   14   37   17 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 233  325  653  276 
 2031 1302 3012 2103
  20   52   48   37 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  131  215  348 
 3120 3012 2103 3201
  15   45    4   46 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  284  253  622 
 1023 2103 3201 0132
  38   24   60   10 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 587  642  309  295 
 0132 3012 2310 0321
  53    2   62   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 631  559  380  209 
 1230 1302 3012 1023
  16    4   42   52 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  601   74  301 
 0132 0321 2031 2103
  15   49   60    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412  189  355  277 
 2031 1023 1230 2031
  28   47   63   48 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  499  297  335 
 3201 1230 3120 1230
  34   16    9   41 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  106  239  374 
 0321 1023 3012 1302
  28    1   32   55 
  0  0 -1  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  489  102   79 
 0321 0213 1302 3201
  56   43   13   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  78  411   76  521 
 0321 0321 1230 2031
  63   45   48   24 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 658   40  362  369 
 3120 2310 1302 0213
  16   58   48   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 262  664   86   46 
 0132 3201 2103 2310
  24   49   32   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 633  522  179   39 
 2103 1302 3201 0132
  14   50   17   12 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  53  302  125   99 
 1302 0213 0213 2031
  22   37   34   10 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122  362  148  124 
 2031 0213 1302 0213
  38   27   16   58 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 405   30  598   11 
 2310 0132 3120 2103
  23   46    9   12 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  439  514  115 
 3201 1302 2031 0132
  36   10   13    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 573  114  504  584 
 3012 0213 1023 3120
  19   44   28   56 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 520  140   60   76 
 0213 1230 0213 3012
  38   24   63   17 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386  438  607  416 
 1023 1023 1230 0213
  29   63   20   18 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 238  433   85  477 
 0321 2031 1023 2031
  43   45   54   59 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 123  430  357  414 
 1023 1302 3201 2310
  36   57   20    6 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 185  327  220   18 
 0132 2310 3120 1230
  39   18   49    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  287  656   46 
 2103 2103 0132 2103
  24   32   34   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 642  334   87  108 
 2310 1023 3012 0321
  39   53   62   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  152  551  275 
 1230 2310 1302 1302
  12   18   10   60 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  651  263  435 
 0321 2310 0321 2310
   9   50   39   49 
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318   24  254  345 
 0132 2310 1023 3012
  51   41   47   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 636  469  285  199 
 3012 1302 0213 1302
  45   11   43   54 
  0  1  0 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  234   49  513 
 3201 1023 0213 2031
  35   26   14   34 
  0  0  0  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  315   95  296 
 2103 2031 2103 0213
   8   54    2   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  583   54   29 
 3201 1230 3201 1230
  16   62   27    4 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 364  667  360  162 
 0132 1302 3120 2103
  17   53   32   46 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 588  225  665   45 
 2310 1302 0321 1230
  33   61   53   47 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 528  653  269  379 
 1023 0321 3120 2031
  52   25   37   56 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  161  215  169 
 3012 2103 2031 3201
  15   41   11   45 
  0  0 -1  1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 669   12  532  115 
 1023 3201 3201 2310
   1   13   10   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  613  269  504 
 2031 2103 0132 3201
  56   25   44    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  228  538  574 
 1302 2031 2103 3120
  21    7   31    2 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366   92  293  356 
 3120 3012 1230 0321
  54    3   23   19 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139   13  457  661 
 3120 3120 0213 0213
  56   13   62   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   3  190  157  499 
 1230 3012 1230 2103
  47   34   41    3 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 266  117   27   55 
 1230 3012 3012 1302
  44   21   39   59 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  243  407  584 
 2103 3120 2310 2103
  28   44   54   16 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 654   74  279  167 
 0132 3012 2310 2310
  27   35    0   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  378  357  191 
 0132 3201 0132 1023
  13    6    5   57 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  548   81  191 
 0132 0132 2103 3120
  58   13    5   49 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 435   90  619  603 
 2103 1302 1230 2103
  51   39   38   50 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  134  442  330 
 3120 0213 0132 1230
   4   50   61   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96  178  561  372 
 2103 0213 2031 1302
   5    6    8   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  318  455  490 
 3201 1230 3012 2103
  41   34   47    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360  131  662   28 
 3120 0132 3201 1302
   8   53   15   46 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  383  548  262 
 0132 0321 3201 0132
   5   49   32   27 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535  156  373  589 
 3201 2310 2310 0321
  44   29   26   25 
  0  0 -1  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  118  350  163 
 0132 0321 2310 2310
  57   28   50    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 593  486  466  373 
 1302 2310 1023 2103
  44   19   25   56 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236   38  322   80 
 0132 0213 3201 1230
  30   35    7    2 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  165  523  585 
 3120 3201 0213 3012
  11   42   29   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  157  629  277 
 3012 1230 2103 0213
  47   28   35    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  358   44  305 
 0321 2103 1023 3120
  17   33   54   16 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 437  377  577  102 
 2310 2310 0213 3012
  43   42   56    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 503   10  235  239 
 0132 3012 0213 1302
  63   28    1   50 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 633  435  527  140 
 3012 0132 3201 1023
  38   17   50    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  307  266  441 
 0321 3201 1023 2103
   7   59   22   39 
  0  0  0  0  1  0 -1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  478  432  580 
 0132 1302 1023 2310
  26   30   35   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  399  444  465 
 2103 0132 3201 1302
  10    4   36   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  154  665   88 
 1023 3012 1230 1023
  47    4   42   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  633  187  263 
 1023 1023 0132 3201
  50   25    9   12 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  621   91  221 
 2103 2031 0321 1023
  39    3   38   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  51   87  129   89 
 2310 3012 2310 3012
  39   48   15   37 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82   70  345  149 
 2031 3120 2310 1302
  61   51    0   41 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 467  656  222  650 
 0213 2103 2310 3201
  21   63   24   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  458  186  445 
 1023 1302 2310 1230
  45   55   63   48 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 371  145  272  461 
 0213 3120 0213 2031
  17   14   12   59 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313  506  343  102 
 2310 0213 1302 2103
  11   56   42   32 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  338  346  622 
 1302 1230 1023 2310
  33   60   24    6 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  568  436  653 
 2031 1023 3012 1230
  56   37   20   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  124  571   52 
 0213 2103 0213 1302
  27   26   38   33 
  0  1 -1  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 511   44   19  308 
 2310 3012 0213 2031
  16    9   17   38 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  483  593  642 
 0213 1023 0132 2103
  25   62   37   56 
  0 -1  1  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 627  193  425   12 
 2031 0213 1230 1230
  18   23    1   63 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  182  424  196 
 3201 2031 1302 0321
  61   57   22   50 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206   70   63  561 
 3120 1230 0321 1230
  44    5   61   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485   62  217   79 
 2310 0132 2310 2103
  43   18   13    1 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2  317  120  252 
 1230 0132 1023 3120
  57   21   25    2 
  0  0  1 -1  1  0 -1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 223  232  206  226 
 0132 2103 2103 0321
  61    5   12    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 612   37    1  502 
 0321 3201 3201 2310
  26   25   29   33 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344  594  109  205 
 3201 1023 3012 2103
  23   11   58   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595   98  343  106 
 3201 1302 2310 2031
  32   56   55   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  120  172  353 
 2103 2103 3012 3012
  20    7   21    2 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  602  661  133 
 1023 3012 2310 3120
  13   19    7   56 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  542  165  643 
 2310 3120 2031 1230
  31   29   36   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 594  420  222  425 
 2310 2310 3201 0321
  63   21   23    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567  540  384  374 
 0321 3120 3012 0321
  32    1   36   31 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 363   10  247  340 
 1302 1302 2031 2103
   1   52    8   50 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 349  347  409  279 
 0132 3201 2031 1023
  19   15   27    4 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 379  233  324  599 
 0132 2310 0132 3120
  31    1   37   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  212  558  241 
 3120 1023 3201 3201
   7    5   45   40 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 150  172  670  626 
 1023 3201 0321 0132
  20   46    7   41 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  495  148  387 
 2310 0132 2310 3012
  58   27   49    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 286  591  659   83 
 1302 3120 0321 1023
  10    2   35   42 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 653   72  337  626 
 2310 1023 1023 1023
  46   20   56   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 474  370   15  371 
 2031 2310 3012 2103
  14   12   60   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 247  128  263  164 
 2103 2031 1302 1302
  49   50   52   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  39  447  234  641 
 1230 2031 0132 0132
  37   35   17   14 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 650  123  287  120 
 2310 0321 1302 1023
  57   21   20   24 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431  407  189  573 
 2103 2031 1023 1302
  28   55   44   48 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126  566  373   33 
 0213 0321 1023 1023
  19   25    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  327   31  164 
 2103 1230 2103 1230
  49   30   50    7 
  0 -1  1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 546    8  133  378 
 2310 1230 3012 3201
  13   40    5    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 116  663  303  452 
 2031 0132 0132 2031
  42   16   52   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  191  569  205 
 2031 3201 2310 0132
  58   11    6   13 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 531  268  271  498 
 3012 1230 2031 1302
   6   44    5   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 375  200   24   77 
 1302 3120 1302 2031
  47   48   13   51 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   26  200  465 
 2031 0213 2103 2310
  13    4   10   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  262  403    6 
 1230 2103 2310 2103
  30   29    5   32 
  0 -1  0  1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 652  232  588  210 
 2031 3012 2103 0321
   3   53   18   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 643  393  312  556 
 3201 1230 2103 0321
  19   29    9   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 542  115  599  141 
 0321 1302 0321 1230
  10   31   36    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  438  592  397 
 1023 3120 3012 3120
  18   56   20   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 658  560   69   77 
 0213 3201 2031 3012
  13   48   58   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431   55  105   34 
 1302 2310 1302 0132
  26   48   44   39 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  526  283  219 
 2031 0213 2310 1230
  27    1   26   33 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 104  275  232  366 
 2310 1023 0321 3120
  12    3   23   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  576  555  466 
 2103 0132 2031 1230
  44   28   56   55 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 487  385  266   43 
 3120 2310 0132 2031
  59    7   31   21 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   5  200   16  282 
 2103 2310 0132 3012
  13   19    4   51 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  573  613  271 
 1023 0132 0132 0132
  44   61   55   56 
  0  0  0  0  1  0 -1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 320  509  167  286 
 3201 0213 0321 1023
  43   35   42    0 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 671  168  371  341 
 3120 3120 3012 3201
  59   60   40   14 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 218   52   49  255 
 0132 3012 2031 2103
  26   35   27    3 
  0 -1  1  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 513  174  322  255 
 3201 2310 0213 3120
  43   35   26   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 651  208  388  175 
 0321 3201 0132 1023
   6   55    9   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 641  360   59   87 
 1023 1023 3012 0213
  53   37   15   17 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124  107  480  209 
 0132 2103 3012 0132
   4   16   33   27 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 466  293  248  492 
 3120 1230 1230 2103
  54   44   28   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  310  506  154 
 3120 2310 1230 1023
  42   29   33   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62  375  174   69 
 2031 3201 3201 0321
  48   43   13   26 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451   84  604  317 
 0132 1302 0213 1230
  12    2   25   62 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  190  482  629 
 2103 3120 3201 2031
  47   53    3   61 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  502    6   34 
 3012 0321 3201 3201
  44   30   26   29 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 331  196  611  176 
 2103 2310 2031 3012
  22   43   24   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  66  549   88  280 
 3012 3120 2103 1023
  42   47   35   10 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  15  568  426  155 
 0132 1230 3120 3012
  56   61   14   18 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 661  504   84  528 
 2103 2031 0213 0132
  25   62   56   19 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 536  202  541    0 
 1023 3120 3201 0213
   0   23   58   21 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 436  155  630  537 
 0132 2031 3201 2310
  55   34   56   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414   73  171  120 
 2310 0321 1023 3120
   2   57   20   54 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62   93  180  648 
 0321 1023 3120 3201
  57   13    1   26 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 260  275  464  183 
 0213 1302 3120 0132
  12   46   10   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  419  567  197 
 3120 2310 0321 2031
  10    1   37   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 107  135  402  665 
 3201 3012 3012 3201
  61    4   33   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  169   21  453 
 0321 3012 2103 0321
  15    0   60   41 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539   79  185  397 
 1230 1230 1230 3012
  18    7   56   13 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  376  221  496 
 3201 3201 2103 2103
  38   39   51   26 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 130  587  428  152 
 2103 0213 2031 2031
  12   60    2   62 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 342  428  138   35 
 1302 3012 2103 3012
  59   27   62   12 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 285  615   68  230 
 2031 0213 3201 3201
  36   45   54    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 300  193  298  468 
 0132 0132 0213 3012
  18   29   63    8 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  651   98  632 
 0213 3120 0213 3120
  55   34    9   49 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 323  429  671  376 
 2310 3120 1302 2103
  60   26   51   40 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117    7  240  203 
 3120 1230 0132 0132
  62   39   59    6 
  0  0  1 -1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  398  377  590 
 3120 0321 2310 1302
  43   61   22    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 535  126  225  154 
 0321 0132 2103 3201
  47   33   29   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  486   70  576 
 2310 2103 1302 0132
  44   61   56    0 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  364  313  391 
 3012 2103 2310 2310
  46   56   28   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293  625  606  314 
 0132 2103 0213 2103
  36   54   28    3 
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  429  341  663 
 1023 0213 0132 2310
  40   52    0   60 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  322  158  295 
 0213 1230 0132 3012
   2   53   30   43 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  214   67  635 
 1023 2310 3201 2103
  25   47   58   49 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173  307  182  496 
 1302 2310 1023 3012
  50   51   39   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280  416  304  154 
 2103 0132 3120 0132
  29   42   47   63 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 517  435   97  208 
 1302 2310 0321 0213
   9   36   39   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 524  427  450   60 
 3201 1230 0132 0213
  38   24   33   60 
  0  0  0  0  0  0  1 -1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  253   64  176 
 1023 0321 0132 2310
  45   22   24   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127  367  300  647 
 3012 3201 0213 3012
   5    8   38   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  615  629  354 
 0213 2103 1023 0132
  28   53   36    3 
  0  0  1 -1  1  0  0 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  397  547  550 
 1230 2310 0132 1023
  20   46   56    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 239  147  529  396 
 3120 2103 1302 0132
  23   63   55    1 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   0  398  122  387 
 2103 3012 0132 0321
  27   58    0   22 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  588  625  207 
 2103 1302 1023 1302
  53   28   47    3 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 595  632  321   17 
 2310 0213 2103 3012
  40   14   34   55 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  452   72  333 
 2103 3012 3120 1230
  52   46    4   42 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 608  213  630  335 
 3120 1302 0213 0132
  40   34    9   55 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 516  405  461  511 
 1023 2310 2103 1230
  17   50    9   12 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   7    9  290  341 
 1230 2310 1302 1230
  52   60   59    6 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 225  309  207  618 
 1230 1302 2031 2103
  58   47   25   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  310  102  477 
 0321 0132 2310 1230
  11   43   54   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 164  363  380  142 
 1230 1023 0132 0132
   4   30   50   52 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 394  303  112  378 
 3120 3120 3120 1023
  57    5   40   42 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 245   40  649  380 
 3120 2031 0213 3120
  16   30   52   48 
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 421  311  352  119 
 1302 2031 1230 0321
  58   46   22   28 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 654  582  553  368 
 3120 1023 0132 0132
  37   35   15   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  188  473  528 
 1230 3012 3201 2103
  37   62   25   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 540   50   97  566 
 3012 3120 0213 2310
   9   31   29   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 365   25  130  169 
 3120 3201 2103 2103
  41   60   11   62 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  384  359  138 
 1023 1230 3201 2103
  59   27   32    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 662  246  216  372 
 2031 1230 0321 3201
   6   58    8   46 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  372  624  159 
 3120 0321 1230 2310
   8   38   58    5 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  597  350  115 
 1302 2310 0132 2031
   1   36   13   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  34  639  407   75 
 0321 0213 0321 3201
  16   44   30   48 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 386  520  554  411 
 3201 2310 3201 1302
  24   20   63   21 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 581  608  258  475 
 0321 3120 3120 3201
  49   39    9   55 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426   22  565  331 
 3120 2310 1302 2310
  53   61   43   18 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  448  550  483 
 3012 1230 3201 0321
  52   56   37   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 493   21  666  641 
 0132 0321 1023 3120
  17   35   15    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  414  319  361 
 2103 1302 2103 3120
  20   14   54   36 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48  520  162  472 
 1302 2103 3012 0132
  24   32   21   17 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 235  291   80  273 
 0321 0132 3012 0132
   7   50   28   35 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 569  410  344  459 
 0213 1230 3012 3120
  31   58   48   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 211  152  549  183 
 0213 1023 0321 3201
  10   42   12    2 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 433   96  248  406 
 2310 3120 2103 2103
  44   54   59    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  539  593  489 
 1230 3201 2103 0213
  56   62   13   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  332  646  352 
 2310 2031 1302 1230
  58   46   53    8 
  0  1  0 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 616  559  437  294 
 3201 0132 3012 1230
  42    0   40   52 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 244  162  460  265 
 3120 0213 2310 3201
  32   30   53   24 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  600  482  515 
 3201 2310 0321 3012
  33   47    4   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 222  320  654  132 
 2031 2031 1023 0213
  35   17   63    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 405  434  145  481 
 1230 3012 1302 2031
  32   17   46   12 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  423   73  325 
 1302 3201 3201 3120
  51   20   37   54 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  485  185   26 
 0132 1023 0321 0213
  13   49   10   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 274   20  547  318 
 0321 2031 0321 2103
  20   41    9   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 609   17  250  578 
 2031 0132 2031 3120
  14   60   40   26 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_4_plus_0_sqrt_minus_15_and_0.5_plus_0.5_sqrt_minus_15.tri <==
% Triangulation
pSL_4_plus_0_sqrt_minus_15_and_0.5_plus_0.5_sqrt_minus_15
geometric_solution  75.32673347
oriented_manifold
CS_unknown

12 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

84
  41   46   51    1 
 3120 2310 0213 3120
   3    3    5    4 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   0    3    2   35 
 3120 0321 0132 3201
  11    3    5    3 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

  48    4    6    1 
 1302 3012 0213 0132
  11    3    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

  50   41    5    1 
 1023 3120 2103 0321
  11    3    5    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   2   34    5    7 
 1230 3120 0132 3201
   3    3    1   11 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

   3   45   13    4 
 2103 3012 1230 0132
   3    3   11    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   7    2   28   40 
 3120 0213 2031 2031
  11   10    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  12    4   40    6 
 1023 2310 1023 3120
   1   10    3    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  42   78   78   74 
 3012 3012 0132 2031
   2   11   11    9 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  11   73   10   76 
 3120 0321 0132 0321
   8   11   11   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  12   71   65    9 
 2103 3012 2103 0132
   8   11   10    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  43   71   12    9 
 2103 1302 0132 3120
  10   11   11    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  13    7   10   11 
 0321 1023 2103 0132
  10   11    3    3 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.968245836552

  12   41   14    5 
 0321 0213 3201 3012
   4    3    3   11 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  13   15   44   42 
 2310 2031 2103 2031
   9   11    3    4 
  0 -1  0  1  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  14   79   17   18 
 1302 2310 0213 0321
   2    4    9    3 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

  79   80   83   17 
 1023 0321 3012 1302
   3    3    2    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.387298334621

  45   15   16   19 
 1023 0213 2031 0132
   2    3    4    3 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

  44   15   20   79 
 1023 0321 2103 3012
   2    3    9    4 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  20   46   17   58 
 2103 3120 0132 3012
   2    3    3    4 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  18   51   19   80 
 2103 0213 2103 0321
   3    3    2    4 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  32   22   69   22 
 0132 0321 0213 3120
   2   11    7   11 
  0  1  0 -1  0  0  0  0  1  1  0 -2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  21   33   77   21 
 3120 2031 3012 0321
   2   11    7    2 
  0  0  1 -1  0  0  0  0  2 -1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  31   38   24   39 
 1302 1230 0132 1230
   1    6   11    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  27   59   62   23 
 1302 2103 2103 0132
   1    6    2    2 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

  27   47   26   36 
 3120 2031 0132 2103
   5    1    2    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.161895003862

  30   36   34   25 
 0132 2103 1230 0132
   5    1    2   11 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  37   24   31   25 
 0132 2031 2103 3120
   2    1    2    6 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.387298334621

  30   66   29    6 
 3120 2103 0132 1302
  10    1   11   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  31   73   39   28 
 2103 1023 0132 0132
  10    1   11    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

  26   32   31   28 
 0132 2310 0132 3120
  11    1   11    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

  27   23   29   30 
 2103 2031 2103 0132
  11    1    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.093750000000   0.605153647845

  21   33   33   30 
 0132 2103 1023 3201
   2   11   11    7 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  22   32   32   38 
 1302 2103 1023 3201
  11    2    2    7 
  0  1  0 -1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  35    4   41   26 
 3012 3120 3201 3012
  11    5    1    3 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  40    1   36   34 
 0132 2310 2103 1230
   5    1    3   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  35   26   38   25 
 2103 2103 2103 2103
   2    1    5   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

  27   56   38   60 
 0132 3201 0132 0213
   2    1    6    2 
  0 -1  0  1  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

  36   33   23   37 
 2103 2310 3012 0132
   2    1    2   11 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

  23   66   40   29 
 3012 2310 0132 0132
  10    1    6   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  35    6    7   39 
 0132 1302 1023 0132
  10    1   11    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

  34    3   13    0 
 2310 3120 0213 3120
   4    3    5   11 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  44   14   43    8 
 3120 1302 0132 1230
  11   11    9    3 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

  45   65   11   42 
 2103 1230 2103 0132
  11   11    3    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.300000000000   0.387298334621

  14   18   45   42 
 2103 1023 0132 3120
   3   11    9    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

   5   17   43   44 
 1230 1023 2103 0132
   3   11    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  47   19   50    0 
 3201 3120 3201 3201
   4    5    3    2 
  0 -1  0  1  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  25   50   49   46 
 1302 0321 2103 2310
   3    2    5    2 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

  59    2   49   62 
 0321 2031 0132 0321
   3    2    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

  47   51   58   48 
 2103 0321 0213 0132
   3    2    3    2 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.613743060920

  46    3   51   47 
 2310 1023 2103 0321
   3    2    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  50    0   20   49 
 2103 0213 0213 0321
   3    2    3    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

  54   56   53   81 
 3120 3120 0132 1230
   2    3    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  55   75   82   52 
 2103 2310 1023 0132
   2    3    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  81   64   55   52 
 2031 1023 0132 3120
   6    3    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

  83   68   53   54 
 0321 1230 2103 0132
   6    3    2    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.774596669241

  64   52   37   63 
 1023 3120 2310 1230
   6    2    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  61   63   58   81 
 1230 0132 0132 2031
   3    3    0    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.161895003862

  59   49   19   57 
 2103 0213 1230 0132
   3    3    2    2 
  0  1 -1  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468750000000   0.847215106983

  48   24   58   60 
 0321 2103 2103 0321
   2    3    1    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.452368754828

  62   59   61   37 
 3120 0321 0132 0213
   2    6    1    3 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

  63   57   64   60 
 2103 3012 0132 0132
   2    6    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  24   48   63   60 
 2103 0321 0132 3120
   3    6    1    2 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.774596669241

  56   57   61   62 
 3012 0132 2103 0132
   3    6    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

  54   56   77   61 
 1023 1023 2103 0132
   2    6    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  10   83   43   71 
 2103 0213 3012 2031
   3   11    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

  72   28   69   39 
 2310 2103 2103 3201
  11    6   10   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  69   75   68   73 
 3120 0132 0132 0321
   8    6   11    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  70   82   55   67 
 2103 3012 3012 0132
   8    6    2    2 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

  66   21   70   67 
 2103 0213 0132 3120
   2    6   11   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  74   78   68   69 
 0132 0213 2103 0132
   2    6   11    2 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  10   65   72   11 
 1230 1302 0132 2031
  11   10    3    8 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0 -1  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  73   76   66   71 
 2103 3201 3201 0132
  11   10    8    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  29   67   72    9 
 1023 0321 2103 0321
   8   10   11    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  70    8   76   77 
 0132 1302 2103 0132
  11    6    2   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  77   67   76   53 
 3120 0132 0132 3201
   8    6    2   11 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  74    9   72   75 
 2103 0321 2310 0132
   8    6   11   11 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

  64   22   74   75 
 2103 1230 0132 3120
  11    6    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

   8   79   70    8 
 1230 3012 0213 0132
   2   11    9    2 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  78   16   18   15 
 1230 1023 1230 3201
   3    9    2    2 
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

  82   20   81   16 
 3120 0321 0132 0321
   3    2    2    3 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   0.847215106983

  52   57   54   80 
 3012 1302 1302 0132
   3    2    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.726184377414

  68   83   53   80 
 1230 0321 1023 3120
   3    2    2    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   1.452368754828

  55   16   65   82 
 0321 1230 0213 0321
   3    8    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276



==> anc/LinkComplementCertificates/pSL_4_plus_0_sqrt_minus_23_and_-1.5_plus_0.5_sqrt_minus_23.tri <==
% Triangulation
pSL_4_plus_0_sqrt_minus_23_and_-1.5_plus_0.5_sqrt_minus_23
geometric_solution  154.78061290
oriented_manifold
CS_unknown

18 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

174
  70   70   71   83 
 1302 3012 2310 2031
  15   15    3    6 
  0 -1  1  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  10   13    2   24 
 0132 2031 0132 1023
   2    1    3    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  11  152   22    1 
 2103 2310 1302 0132
   2    1    2    9 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

   5   83    4   78 
 3120 1023 0132 0213
   2    5   15    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   6   11   10    3 
 2103 0321 2031 0132
   2    5    3    1 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

   7    9    6    3 
 0213 2310 0132 3120
   3    5   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.198957880828

 118   10    4    5 
 3012 3201 2103 0132
   3    5    5    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

   5   42    8  104 
 0213 2103 0132 1230
   4   15    5    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.598610507771

   9  117  105    7 
 2103 2103 1023 0132
   4   15    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

 111  116    8    5 
 1230 3201 2103 3201
   5   15    3    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

   1  165    6    4 
 0132 0321 2310 1302
   5    1    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  24  114    2    4 
 1023 2310 2103 0321
   2    1    3    9 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

 105  110   21  149 
 1230 0132 3120 0213
   7   14    2   15 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   2.397915761656

   1  133  110  150 
 1302 2310 0321 0132
   7    2    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  21  159   17  107 
 0132 2310 3201 2103
  13   14    7   14 
  0  0  0  0  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  17   28   16   20 
 3120 3201 0132 2310
  11   14   14    9 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  18  140   96   15 
 0132 0132 2310 0132
  11   14    9   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  14   94   19   15 
 2310 0132 2103 3120
   9   14   14   13 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.645833333333   0.499565783678

  16   65   19  151 
 0132 0213 0132 3201
   2   14   15    9 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   1.198957880828

  17   23   33   18 
 2103 1230 0132 0132
   2   14    9   13 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  15  106   21  140 
 3201 1023 0132 2103
  15   14   11   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  14   77   12   20 
 0132 3201 3120 0132
  15   14   14    7 
  0  0  0  0 -1  0  1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

   2   67   23  156 
 2031 0132 0132 2031
  13    2    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  24   69   19   22 
 2103 3120 3012 0132
  13    2    1    9 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.532870169257

 115   11   23    1 
 2310 1023 2103 1023
   1    2    3    9 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

 156   66   26   45 
 0213 0132 0132 0213
   0   13    7    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  68   30   46   25 
 1023 3201 0321 0132
   0   13    9    7 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.399652626943

  29  154   28   31 
 3120 0321 0132 2310
  14    9    2    7 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.615384615385   0.737820234356

  59  153   15   27 
 1302 3012 2310 0132
  14    9    7   11 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.527777777778   0.666087711571

 123  138   60   27 
 1023 3201 0213 3120
   7    9    2   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.031250000000   0.749348675518

  66  122   26   31 
 2310 0132 2310 3012
   9    7    2    0 
  0  1  0 -1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.269230769231   0.922275292945

  27   94   30   36 
 3201 1230 1230 2310
   7    2   14    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.799305253885

  37  151  148  154 
 0213 1023 3201 3201
   2    2   14    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.599478940414

 159  156   35   19 
 1023 0321 3120 0132
   2   14   13    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  36   40   35   38 
 3120 1023 0132 2103
   7   14    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944444444444   1.332175423142

  37  154   33   34 
 2103 1023 3120 0132
   7   14    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.532870169257

  31  145   37   34 
 3201 0132 0132 3120
   2   14    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.354166666667   1.099044724092

  32  147   35   36 
 0213 2031 2103 0132
   2   14    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.375000000000   0.599478940414

 160   41   92   34 
 1023 0213 1302 2103
   7   14    7   12 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  41  127   40  126 
 3120 1230 0132 1302
  16    7    4    7 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  34  124  136   39 
 1023 1230 2310 0132
  16    7    7    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  87  158   38   39 
 1302 1023 0213 3120
   7    7    4   12 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  44    7   43   49 
 3120 2103 0132 0321
   5    7    4    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  76  118   46   42 
 1023 0213 2103 0132
   5    7    5   13 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.399652626943

  47   81   75   42 
 0132 2103 3012 3120
   5    7    4   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  49  170   46   25 
 2310 2103 0132 0213
   0    7   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  43  170   26   45 
 2103 2310 0321 0132
   0    7    5   13 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   0.299739470207

  44   84  158   92 
 0132 3201 3012 2031
  12    7   14    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.532870169257

  50  102   49   88 
 3120 3120 0132 0321
   5   13    7    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.598610507771

  51   42   45   48 
 2103 0321 3201 0132
   5   13    4    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

 132  131   51   48 
 0213 3012 0132 3120
   4   13    7    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.222222222222   0.532870169257

 159  158   49   50 
 0213 2310 2103 0132
   4   13    7    7 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   2.397915761656

  86  162   53   54 
 1230 3201 0132 3120
   7    7   10    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  55   55   55   52 
 1023 0213 2103 0132
   7    7    7   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  52   60   55  134 
 3120 1230 0132 2031
   7    7   10    7 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.685185185185   0.444058474381

  53   53   53   54 
 2103 1023 0213 0132
   7    7    7   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

 113  153   58   59 
 2031 0321 2103 3120
   9    7   11    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  60  144   58  120 
 0132 2031 0132 1023
   2    7   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083333333333   0.399652626943

  56  145  124   57 
 2103 0213 0213 0132
   2    7    9    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083333333333   0.399652626943

  56   28   60   85 
 3120 2031 0132 0321
   7    7   11    9 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  57   29   54   59 
 0132 0213 3012 0132
   7    7    9   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  63  161   62   86 
 3120 1302 0132 0132
   7    5   10    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.799305253885

  80  117  112   61 
 1230 1302 1302 0132
   7    5    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  64   64   80   61 
 3120 1023 3201 3120
   5    5   10   15 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  63  146  104   63 
 1023 3201 2310 3120
  15    5   10   15 
  0 -1  0  1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

 146  123   18  144 
 1302 1230 0213 2031
   2   15   10    9 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.598610507771

 145   25   30  114 
 0213 0132 3201 3201
   0    2    9    7 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   1.065740338514

  69   22   68  118 
 3120 0132 0132 3120
  13    5    1    9 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.198957880828

  93   26   73   67 
 3201 1023 2310 0132
  13    5    9    7 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.598610507771

 118   23   93   67 
 1023 3120 0213 3120
   9    5    1   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

   0    0  111  128 
 1230 2031 1302 3201
   3    3    6   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  77    0   74  108 
 0132 3201 1023 1230
   6    7   15   15 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   2.397915761656

 108   96   74   75 
 2103 1230 2103 3120
   5    6   14   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.532870169257

  76   68   74  107 
 0132 3201 0132 0321
   7    6   13    5 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  72   97   71   73 
 2103 3012 1023 0132
   7    6    5   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.541666666667   0.199826313471

  72   44   76  157 
 3120 1230 0132 1302
   7    6   14    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.399652626943

  73   43  132   75 
 0132 1023 3012 0132
   7    6    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.198957880828

  71   82   21   98 
 0132 2103 2310 3012
  14    7   15   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.399652626943

  80  165   79    3 
 3120 2103 0132 0213
   2   15    5    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.598610507771

  81  105   82   78 
 2103 3012 1302 0132
   2   15    4   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  63   62   81   78 
 2310 3012 0132 3120
   4   15    5    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

 106   44   79   80 
 2103 2103 2103 0132
   4   15    5   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.198957880828

  79   77   83  141 
 2031 2103 0132 1023
  15    2   14   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   3    0  109   82 
 1023 1302 3201 0132
  15    2   15    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  87  160   47   98 
 3012 0213 2310 3201
  14    4    7   12 
  0  1  0 -1  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

 101   59   86  113 
 0213 0321 0132 1230
   7    5   11    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.598610507771

 139   52   61   85 
 0321 3012 0132 0132
   7    5    7   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.399652626943

  92   41   90   84 
 3120 2031 1302 1230
   4    7   12    7 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.198957880828

  90   48   89  112 
 3120 0321 0132 3201
   5    4    7   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  91  170  166   88 
 2103 3201 0213 0132
   5    4   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

  87   95   91   88 
 2031 0321 0132 3120
  13    4    7    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

  97   93   89   90 
 2031 3012 2103 0132
  13    4    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  38   47   95   87 
 2031 1302 2103 3120
   7    7   12   14 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  91   69   94   68 
 1230 0213 0132 2310
   9    7    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.375000000000   0.599478940414

  95   17   31   93 
 2103 0132 3012 0132
   9    7   13   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  92  157   94   90 
 2103 2310 2103 0321
  13    7    7   14 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

 106   16   72   99 
 1023 3201 3012 0213
  15    5   11   14 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

  74   98   91   99 
 1230 2310 1302 3201
   4    5   15    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

 103   84   77   97 
 3012 2310 1230 3201
   7   15    4   14 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

 101   97  100   96 
 3120 2310 0132 0213
  15   11    5    4 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.799305253885

 102  104  106   99 
 2103 0213 1230 0132
  15   11    4    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  85  139  102   99 
 0213 0132 0132 3120
   4   11    5    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

 113   48  100  101 
 1302 3120 2103 0132
   4   11    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

 105  142  104   98 
 3120 1023 0132 1230
  15    4   14   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

   7   64  100  103 
 3012 3201 0213 0132
  15    4   15    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  79   12    8  103 
 1230 3012 1023 3120
  15    4   14    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

  20   96   81  100 
 1023 1023 2103 3012
   5   15   11   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

 157   73  108   14 
 1023 0321 2031 2103
   7   14   13    6 
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

  71  149   72  107 
 3012 2103 2103 1302
  14    6    7   15 
  0  0  0  0 -1  0  0  1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

  83  150  110  121 
 2310 0132 0132 0321
   7    3    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

 111   12   13  109 
 3120 0132 0321 0132
   7    3   15    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

  70    9  169  110 
 2031 3012 2310 3120
   2    3   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.198957880828

  62   88  113  126 
 2031 2310 0132 3201
   7    7    4    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  85  102   56  112 
 3012 2031 1302 0132
   7    7    5   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

 119   66  115   11 
 1302 2310 0132 3201
   9    3    2    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

 173  122   24  114 
 1230 0321 3201 0132
   9    3    0    2 
  0 -1  0  1  1  0 -1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

 173  171    9  119 
 2031 3120 2310 3120
   3    2    0    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

 125    8  172   62 
 1302 2103 1230 2031
   5    7    4    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.599478940414

  67   69   43    6 
 3120 1023 0213 1230
   5    5    1   13 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

 116  114  121  122 
 3120 2031 2103 3120
   2    2    0    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

 123  134  121   57 
 0132 2031 0132 1023
   7    2   10    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.198957880828

 119  109  168  120 
 2103 0321 2310 0132
   7    2    2    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.599478940414

 119   30  123  115 
 3120 0132 0132 0321
   9    2    0    2 
  0 -1  0  1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

 120   29   65  122 
 0132 1023 3012 0132
   9    2    2   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.198957880828

 126   58   40  135 
 0132 0213 3012 3201
   2   16    7    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.354166666667   0.499565783678

 127  117  126  135 
 3120 2031 0132 1230
   4   16    2    7 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.599478940414

 124  112   39  125 
 0132 2310 2031 0132
   4   16    7    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

 136  131   39  125 
 3201 2103 3012 3120
   7   16    2    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

 169   70  129  129 
 2103 2310 0132 0321
   6    7    3    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

 130  128  132  128 
 2103 0321 0321 0132
   6    7    3    7 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

 131  133  129  172 
 3201 0213 2103 3201
   3    7    2    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.092592592593   0.621681864133

  50  127  137  130 
 1230 2103 0213 2310
   2    7    7    4 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

  50   76  129  157 
 0213 1230 0321 3120
   6    7   13    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083333333333   0.399652626943

 134  168  130   13 
 3120 0321 0213 3201
   3    2    7    7 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

 120   54  137  133 
 1302 1302 2031 3120
   7    2    7   10 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   1.332175423142

 125  124  163  136 
 3012 2310 3012 3120
   7    4   16    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

 135   40  138  127 
 3120 3201 0213 2310
   2    4   16    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.799305253885

 139  131  138  134 
 3120 0213 0132 1302
   2   10    7    4 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

 162  136   29  137 
 1023 0213 2310 0132
   2   10    4    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

  86  101  161  137 
 0321 0132 3012 3120
   4   10    7    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   0.799305253885

 142   16  153   20 
 1230 0132 2310 2103
  11   14   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.198957880828

 142  155  152   82 
 3120 2103 2310 1023
   2   15   14    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.599478940414

 103  140  146  141 
 1023 3012 2103 3120
   9   15   14   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.198957880828

 145  151  144  152 
 3120 0213 0132 3012
  15    9    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

  57   65  146  143 
 1302 1302 1230 0132
  15    9    2   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

  66   36   58  143 
 0213 0132 0213 3120
   2    9    2    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.138888888889   0.932522796200

 142   65   64  144 
 2103 2031 2310 3012
  10   15    9   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

  37  148  148  148 
 1302 0213 0132 0321
   8    2    2    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   0.799305253885

  32  147  147  147 
 2310 0321 0213 0132
   8    2    2    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

 151  108  150   12 
 3120 2103 0132 0213
   7    2   14   15 
  0 -1  0  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   2.397915761656

 152  109   13  149 
 0132 0132 0132 0132
   7    2   15    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

  32   18  143  149 
 1023 2310 0213 3120
  15    2   14    2 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   1.332175423142

 150  141  143    2 
 0132 3201 1230 3201
   9    2    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.645833333333   0.499565783678

  28  140  155   56 
 1230 3201 3120 0321
   9    7   11   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   1.065740338514

  35   32  155   27 
 1023 2310 0132 0321
  14    7    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   3.996526269427

 156  141  153  154 
 2103 2103 3120 0132
  14    7    2    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   0.266435084628

  25   22  155   33 
 0213 1302 2103 0321
   2    7   13    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.899218410621

 132  107   75   95 
 3120 1023 2031 3201
  14    7   13    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

  41   47  160   51 
 1023 1230 2103 3201
   7    7    4   12 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.799305253885

  51   33  160   14 
 0213 1023 0132 3201
  14    7   13    7 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.166666666667   0.799305253885

 158   38   84  159 
 2103 1023 0213 0132
  14    7    7   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.968750000000   0.749348675518

 164  139  162   61 
 1230 1230 0132 2031
  10    7    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

 163  138   52  161 
 2103 1023 2310 0132
  10    7    4    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943

 168  135  162  167 
 0132 1230 2103 0321
   4    7    2    7 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.205128205128   0.245940078119

 172  161  166  167 
 0321 3012 2103 0132
   4    3    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.062500000000   1.498697351035

 167   78  166   10 
 3120 2103 0132 0321
   5    3    2    4 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.375000000000   0.599478940414

 164   89  171  165 
 2103 0213 0321 0132
   5    3    4    5 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.399652626943

 169  163  164  165 
 0321 0321 0132 3120
   4    3    2    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.069444444444   0.466261398100

 163  121  169  133 
 0132 3201 0132 0321
   3    7    7    2 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.062500000000   0.899218410621

 167  111  128  168 
 0321 3201 2103 0132
   3    7    2    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.480769230769   0.276682587883

 171   45   89   46 
 3120 2103 2310 3201
  13    5    0    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.799305253885

 173  116  166  170 
 0132 3120 0321 3120
   5    5    0    3 
  0  1 -1  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.198957880828

 164  130  173  117 
 0321 2310 0132 3012
   2    5    7    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.899218410621

 171  115  116  172 
 0132 3012 1302 0132
   2    5    3    0 
  0 -1  0  1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.399652626943



==> anc/LinkComplementCertificates/pSL_4_plus_0_sqrt_minus_31_and_0.5_plus_0.5_sqrt_minus_31.tri <==
% Triangulation
pSL_4_plus_0_sqrt_minus_31_and_0.5_plus_0.5_sqrt_minus_31
degenerate_solution  54.57507706
oriented_manifold
CS_unknown

18 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

260
   1   55  198  142 
 1230 3201 0321 0213
  11    3    3    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-15.070861319906   3.707025350743

 101    0   20  189 
 2031 3012 1302 2031
   5    0    3    3 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800770678961   0.354818454640

   4   72    3  239 
 3120 2103 0132 0321
  13   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.168040102805  -1.115379552401

  82   18  169    2 
 3012 2031 1230 0132
  13   15    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.122416407361   0.868756551112

 161    6   83    2 
 3201 2031 1023 3120
   0   15    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000001832   0.000000001340

  86  219    6    6 
 2031 2103 0132 0321
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000001   0.000000000001

   4    5   35    5 
 1302 0321 0213 0132
   2    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000487   0.000000122594

 126  252   12  149 
 0213 3120 3120 0321
   1    3   15   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.423388273377   1.898560913334

  10   14    9  213 
 3120 3120 0132 2031
  15   13   15    3 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.475760827090   0.467168638448

  11  232   59    8 
 2103 0213 2103 0132
  15   13    3   11 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.649664362093  -0.141775557430

 150   12   11    8 
 1302 1023 0132 3120
   3   13   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.560109775367   0.971780295888

 229   57    9   10 
 1302 3012 2103 0132
   3   13    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.795177180877   0.772231756541

  10   64    7  125 
 1023 0321 3120 3012
  10    3   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.961257057595  -0.080637857512

 194  135   14  137 
 1230 2310 0132 1302
   3   15    5   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.193876334889  -0.076982477415

  15    8   16   13 
 2103 3120 1302 0132
   3   15   15   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.235661101831  -0.021583110421

 148  127   14  193 
 0132 0213 2103 0321
  15   15   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.102409009445   0.782407054290

  14  245  122  231 
 2031 2103 3012 2103
   1    3   15   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136705846381   0.083289076358

 170   66   18   22 
 2031 2103 0132 1302
   3    0    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.341792982143   1.588372904432

   3   94   21   17 
 1302 0213 1230 0132
   3    0   13    0 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.098657415779   0.086796531586

  23   20   21  255 
 1023 0213 3120 0213
   4    3    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.547943395735   0.038076933615

   1   21   19  106 
 2031 3012 0213 2031
   4    5    3    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.447506725562   0.016956123084

  20   74   19   18 
 1230 0132 3120 3012
   0    3    0    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.012484541921  -0.021659082140

 101  204   17  101 
 3120 0132 2031 0321
   0    3    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.357084729895  -0.997918226858

  26   19   24   37 
 3012 1023 0132 0132
   3   15    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431034472013   0.228415526872

  31   94  132   23 
 3012 0132 2310 0132
   3   15    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690713393974   0.273117033658

  46  185   99   28 
 1023 1230 3120 3201
  11    0    7   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.525827999737   0.219641963546

  28   32   27   23 
 3120 0213 0132 1230
  15    5    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.330652204081   0.124831766739

  29  259  258   26 
 0132 2103 0132 0132
  15    5    7   17 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.089906125958   3.600663024216

 188   25   30   26 
 1302 2310 2103 3120
   7    5    0   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.385737207359  -1.480013703823

  27  162   30  158 
 0132 0321 0132 0321
  15    5   17    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.674927340941   1.080635927112

  28   45  155   29 
 2103 1302 1302 0132
  15    5    7   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.637902601168  -0.389641017648

 234  131   32   24 
 1230 0132 0132 1230
  15    0   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  6.058779948469   5.948067758758

  33   53   26   31 
 2103 2103 0213 0132
  15    0    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.084717826577   0.021256406862

  46  163   32  233 
 3012 3201 2103 0321
   1    0   15    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.872483817631   0.233298629328

 178   35   35  220 
 3012 0213 0132 2031
   2   13   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-25950675.874626085162 -34981257.092643745244

 218    6   34   34 
 3012 0213 0213 0132
   2   13    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000010415  -0.000000130215

 203  108   61  178 
 1302 3201 2310 0321
  13    0    0   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.207816292143  -2.218404212629

 258   58   23  147 
 2031 0132 0132 3201
   3   15   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.473518653368   0.912211958242

 146  136   39   59 
 1230 3120 0132 3201
  11   15    3    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.471650106673  -0.448921308968

 157   55  232   38 
 3012 3012 3012 0132
  11   15    5   13 
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.811634870900   0.795041494909

  42  218   41  253 
 3120 3120 0132 3012
  13   10    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653524530690   0.478263643515

 126  107  124   40 
 1302 1230 3012 0132
  13   10   13    3 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.117730317171  -0.126445231997

  65  170  124   40 
 1023 2031 1023 3120
  13   10    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.356108872112  -0.282460403489

 110  198   47   52 
 1023 0132 1302 2310
  11   15    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.008888670143   0.639539256637

  47   60   45  139 
 3120 1230 3201 2031
  13   11   15   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.986111150646  -0.034834291696

  44   54   46   30 
 2310 2031 2103 2031
   7   15   11   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.383565771267   3.301899836400

  45   25  165   33 
 2103 1023 3120 1230
   0   15    7   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.576110099990  -0.365484879243

  43  130  155   44 
 2031 2031 1230 3120
  15   11   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.053266809962   0.039410639164

 152   49  156   49 
 2103 0321 0213 3120
  15    5    8    5 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.018425729874  -0.938987716072

  48  167   50   48 
 3120 1230 0132 0321
  15    5    8   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -7.405913722215 -13.412357697087

 155  166  192   49 
 1302 1230 2103 0132
  15    5   15   11 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.023485493464   0.176849608552

  52   61  107  103 
 2103 2310 3012 0132
  13    3   13   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.479642009121  -0.785046659302

  43   54   51  142 
 3201 1230 2103 3201
  13    3   11   15 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.613992656993   2.347724695222

 213   32  234  127 
 0321 2103 0321 2031
   1   15   15    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156942270632  -0.092892985583

  45  166   52   81 
 1302 3120 3012 3201
  15   13    7   11 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145217893229  -0.051802447055

  39   59    0  183 
 1230 0213 2310 2310
   3    5   13   11 
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.182356360952  -0.467698194035

 229  173   57  168 
 3012 1023 0132 3012
  15    1   13   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.300871166652   2.076692803410

  11   93  132   56 
 1230 3120 0132 0132
  15    1   11    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.329131619159   0.037154043394

 211   37   59  120 
 1302 0132 0132 2031
   3   13    5   15 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.116007579725  -0.283985928951

   9   38   55   58 
 2103 2310 0213 0132
   3   13   15   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.300388298819   0.165254740264

 122   91   44   63 
 0132 3120 3012 0132
  15   13    1   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-36.692906796109  13.055958548335

 179   36   79   51 
 1230 3201 3012 3201
  15   13   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.411451446380   0.693324918888

  86   72   63  171 
 1230 1230 0132 1230
  15   13    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.162676039842  -0.067473476145

  85   87   60   62 
 1230 3012 0132 0132
  15   13    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.834968065061   0.167314892973

  95  252   65   12 
 2031 0321 0132 0321
  10    1   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.134814090755   5.006309251409

  66   42  253   64 
 2103 1023 0213 0132
  10    1    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.302725328350   0.093506519453

 226   17   65   96 
 2031 2103 2103 1023
   0    1    3   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.238838135968   0.377142363641

  69   72   68   94 
 3120 2031 0132 1230
  13   15    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.073125085987  -0.763812881365

  70   92  243   67 
 2103 3201 0132 0132
  13   15   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.526257533124  -0.204512377251

 234  235   70   67 
 0321 3201 0132 3120
  15   15    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.382071044627   1.116608098323

  78   81   68   69 
 0321 3201 2103 0132
  15   15    7    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.023620395271   0.442541784723

  73  208   72   88 
 0132 0132 0132 1230
   0   15   14   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.229573090593  -0.002290999401

  67    2   62   71 
 1302 2103 3012 0132
   0   15   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.249683535838   0.823092533457

  71   88  209   92 
 0132 2103 1023 2031
  15   15   13   14 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.581632476852   1.320938610320

  75   21   76   75 
 1023 0132 0213 3120
   0   15    4    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611592862269  -4.603843927723

  74   74   90  104 
 3120 1023 2310 3120
  15   15    4    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000003903207   0.000349380954

 222   74   79   92 
 3201 0213 1302 1023
   0   15   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-65.092152354681  36.757603638159

  80  212   78  219 
 3120 2031 0132 1302
  13    0    0    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-89362802651.599685668945 -274212942478.266937255859

  70  213  223   77 
 0321 0213 2103 0132
  13    0    7   15 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.009893709565   0.481129978844

  76   61   81   84 
 2031 1230 2103 3120
  13    0    0   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-11.504637247164   9.336651045294

  86  153   81   77 
 0132 3120 0132 3120
   7    0    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-164398487550.046020507812 121194693291.797241210938

  79   54   70   80 
 2103 2310 2310 0132
   7    0   13   15 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.493155654060   4.891082594867

  84  164   83    3 
 3120 2103 0132 1230
  15    0    0    1 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.099880880523  -0.678953903804

  85  163    4   82 
 2103 0132 1023 0132
  15    0    1    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.225252023700   1.436436260238

  79  117   85   82 
 3120 2103 0132 3120
   1    0    0   13 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.324938201488  -0.865236511104

  86   63   83   84 
 3120 3012 2103 0132
   1    0   13    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.532770317901   0.345157029764

  80   62    5   85 
 0132 3012 1302 3120
   0    0   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000078   0.000000000003

  63   91   88  254 
 1230 1023 0132 1230
  13    0    1   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.030291794380  -1.011336050267

  71   73  201   87 
 3012 2103 1230 0132
  13    0   15   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.157485751921   0.601186961794

 241  222   90  243 
 1302 1230 0132 2031
   0   13   12   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.549261118985   0.048148380222

  91   75   92   89 
 2103 3201 1302 0132
   0   13   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000998132307  -0.004320920208

  87   60   90  241 
 1023 3120 2103 2310
  15   13    1   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-14.337830679306 -99.011164741603

  90   73   68   76 
 2031 1302 2310 1023
  15    0   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.012050882113   1.219574847373

 244   57   94  224 
 2031 3120 0132 3120
   3   13   11   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.008576760106  -0.304093835453

  67   24   18   93 
 3012 0132 0213 0132
   3   13   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571408949244   0.348737674169

 100  150   64   97 
 2103 2310 1302 0132
   1    0   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.317891177965   0.468326699904

 189  113   97   66 
 2031 2031 0132 1023
   1    0    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.564649446189   1.508096054674

  98  127   95   96 
 2103 2031 0132 0132
   1    0   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.022695762581   0.681091256826

  99  186   97  188 
 0132 3012 2103 1023
  15    0   11   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.677419610857   2.569082543169

  98  210   25  100 
 0132 1023 3120 2103
  13    0   15   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.032699714296   0.229641941314

 201  207   95   99 
 0213 1230 2103 2103
  15    0   13   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000092399015   1.221748130385

 102   22    1   22 
 0132 0321 1302 3120
   0    3    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.112168449779  -0.060161250672

 101  144  144  182 
 0132 1302 3012 3201
  15    3    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.559152812000  -1.096480525938

 140  215   51  197 
 1023 0213 0132 0213
  13    3    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.412663543323  -2.411126625797

  75  106  105  255 
 3120 0321 0132 1302
   5   15    4   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.013882866836  -0.220596705569

 130  184  199  104 
 1230 3120 2031 0132
   5   15   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 33.474139328015  43.592034192931

 255   20  183  104 
 1302 1302 3012 0321
   5   15    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  6.121462630273  12.397587080296

 108   51   41  109 
 0213 1230 3012 3201
   3   13   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.572831849992   0.521625243684

 107  218   36  223 
 0213 1230 2310 1023
   0   15   13   13 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.956465388036   0.763449785636

 111  107  110  150 
 3120 2310 0132 1230
  15    1   13    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.194769092911   0.678373263610

 116   43  131  109 
 0321 1023 1230 0132
  15    1    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.229226527806   1.304501309760

 112  123  116  109 
 0321 0132 2310 3120
   3    1   13    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.081013346378  -0.780370028200

 111  230  225  230 
 0321 3120 2310 3012
   9    1   13    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.012803082005   0.189599733223

  96  226  115  116 
 1302 2103 2103 0132
   1   15    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.435729247917   0.651595034220

 116  119  115  257 
 3120 3201 0132 2103
  17   15    3    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.510531514497   0.772757352285

 113  121  257  114 
 2103 0132 2310 0132
  17   15    1    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.456985242435   0.350940300256

 110  111  113  114 
 0321 3201 0132 3120
   1   15    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345449974471   0.992580554719

 121   84  179  216 
 2031 2103 0132 2031
   0   17    1   13 
  0 -1  0  1  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.394408031936  -0.908617838635

 120  138  119  141 
 3120 1023 0132 1023
   3    1    3   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.990392790147   0.476559558294

 217  121  114  118 
 1230 2310 2310 0132
   3    1   13   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.053510399666   0.559579082555

 256   58  217  118 
 0132 1302 3201 3120
  13    1    3    5 
  0  1  0 -1 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.042361646299  -0.388930698423

 122  115  117  119 
 2103 0132 1302 3201
  17   13    3    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.496142196316   0.230231042395

  60   16  121  139 
 0132 1230 2103 1230
   3   13   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.669758640056   0.453034591335

 168  111  124  141 
 3201 0132 2103 1302
   3   13    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.501507467883  -0.083844890948

 123   41   42  125 
 2103 1230 1023 3201
  10   13    3   13 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.181153412076   0.240190614974

 126  124   12  135 
 2103 2310 1230 2031
   3   15   13   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.036642386462  -0.142068262075

   7   41  125  197 
 0213 2031 2103 0321
  13   15    3   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.199334429840  -0.141572480193

  97   53   15  131 
 1302 1302 0213 3120
  15   15    1   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  6.319757385916   0.699776515286

 129  145  191  156 
 0132 0132 1302 3012
   5   15   15   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.290071649950   1.075538600452

 128  191  130  193 
 0132 3120 0132 0213
  15   15   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.094914874330  -0.079112079260

  47  105  131  129 
 1302 3012 3120 0132
  15   15   15   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.922301412332   0.205774203796

 127   31  130  110 
 3120 0132 3120 3012
  15   15    1   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.319950663885  -0.701130016989

 149   24  133   57 
 2031 3201 2310 0132
  15    1    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.128148627859   0.543170348920

 168  132  134  184 
 1230 3201 0132 2103
  15   13   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.684745565978  -0.788029116686

 141  143  182  133 
 1302 1302 3120 0132
  15   13    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.797019135746   0.273104228881

 140  125  197   13 
 0213 1302 3120 3201
  15    5    3   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.077487649539  -0.245679545973

 138   38  137  140 
 3120 3120 0132 2103
   5    3    3   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.983019266609   0.177023734039

 139  198   13  136 
 2103 1302 2031 0132
   5    3   11   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.761843707544  -0.222039946333

 118  142  139  136 
 1023 0213 0132 3120
  11    3    3   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.616266836870   0.064003127059

 122   44  137  138 
 3012 1302 2103 0132
  11    3   13   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593193190751   0.355811701796

 135  103  141  136 
 0213 1023 2103 2103
   3    3    5   13 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.991731597467   0.387314527013

 140  134  123  118 
 2103 2031 2031 1023
   1    3    3   13 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.332658859301   0.007466074776

 182   52  138    0 
 3201 2310 0213 0213
  11    3    3   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.554598716510   3.463257123421

 144  256  148  134 
 2103 1230 0132 2031
   1   15    3   15 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.022859964997   0.022418924984

 202  102  143  102 
 3120 1230 2103 2031
   3   15    6   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.041626233692  -0.002519796566

 195  128  146  194 
 0213 0132 0132 3012
   5   15   16   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.879386980947   0.226433989243

 147   38  197  145 
 2103 3012 1302 0132
   5   15   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.038283764057  -1.115202308664

 149   37  146  195 
 0213 2310 2103 3201
  15   15   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.557903086575   1.461141092938

  15  186  149  143 
 0132 0132 0132 0132
   1   15   15   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  6.050039167623   1.767903147594

 147    7  132  148 
 0213 0321 1302 0132
   1   15   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.133929675104   0.502906607533

 109   10  223   95 
 3012 2031 3012 3201
  15   15    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.740881234148   0.818002323763

 153  171  152  236 
 3120 0132 0132 2310
   8    5    0   13 
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.092419872433   0.137847719119

 154  236   48  151 
 2103 2103 2103 0132
   8    5   13    5 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.045306565126  -0.137226089644

 212   80  154  151 
 2031 3120 0132 3120
  13    5    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.447610237215   0.296208885294

 159  185  152  153 
 0321 0132 2103 0132
  13    5    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.269039518985   0.126127565533

  30   50  156   47 
 2031 2031 0132 3012
  15   15   11    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.028171525232   1.527503896812

 158   48  128  155 
 2031 0213 1230 0132
  15   15    5    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.353300953908  -0.089014483112

 175  160  158   39 
 2031 0132 0132 1230
  15    5   13   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.443463516500  -0.332114818343

 159   29  156  157 
 2103 0321 1302 0132
  15    5   17    5 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.055128080019   0.555219510974

 154  259  158  174 
 0321 3201 2103 1023
  17    5    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.135297799794   0.180368118559

 181  157  161  162 
 0213 0132 2103 0321
  15    0   17   13 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.951089567038   1.061489298378

 160  251  218    4 
 2103 1302 2103 2310
   0    0   15   13 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999999472   0.000000001870

 176  160  163   29 
 0213 0321 0132 0321
  15    7   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.343475503351   0.425533497771

 164   83   33  162 
 2103 0132 2310 0132
  15    7    0    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.475018179493  -0.085240285558

 233   82  163  176 
 3120 2103 2103 3201
   0    7   15    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.842252012324   0.304711302763

 167  236   46  171 
 0132 0321 3120 2103
  13   15    8    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.447458448704  -0.415092374972

 235   54   50  200 
 0213 3120 3012 2103
  11   15    7   15 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.247891198893   1.925260067298

 165  171   49  235 
 0132 1230 3012 3201
  15   15    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.479162389835  -0.326095341784

 169  133   56  123 
 0132 3012 1230 2310
   1   13   13   15 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.814507754242   0.856821312826

 168  177  170    3 
 0132 2103 0132 3012
   0   13   15   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.018678989587   0.143143927309

  42  178   17  169 
 1302 3012 1302 0132
   0   13   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.040905894561   0.637277157800

  62  151  167  165 
 3012 0132 3012 2103
   8   15   13    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250015911620   1.434715950031

 173  210  240  222 
 2103 2103 2310 2031
  15   15   12   11 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.309373115579  -0.231721717887

  56  244  172  206 
 1023 2103 2103 2031
  12   15   13   11 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.630638759912   1.018864330700

 176  200  175  159 
 3120 3201 0132 1023
   5   17    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.947633230190   0.152880387778

 177  184  157  174 
 2103 3201 1302 0132
   5   17   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.974977115593   2.220739663626

 162  164  177  174 
 0213 2310 0132 3120
  15   17    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.344243706703  -0.434082817840

 180  169  175  176 
 2103 2103 2103 0132
  15   17    0   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.219079577195   0.277488019557

 170   36  180   34 
 1230 0321 2310 1230
  13   13    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999961912   0.000000080660

 215   61  180  117 
 1230 3012 0132 0132
   0   17   13   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.876899012814   0.011285572593

 181  178  177  179 
 2103 3201 2103 0132
   0   17   13   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000005654   0.000000022183

 160  220  180  214 
 0213 0213 2103 0321
  13   17    0   13 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-15860016.723571622744 19136341.138274718076

 183  102  134  142 
 3120 2310 3120 2310
   3   13    3   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.198839204067   0.368182067638

  55  106  184  182 
 3201 1230 2103 3120
  15   13    3    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.205817555725   0.109747354163

 183  105  175  133 
 2103 3120 2310 2103
  15   13   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.075424614759   0.242590432091

 200  154   25  237 
 1230 0132 3012 2103
  13   11    5    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600227522815  -0.024628535563

  98  148  187  240 
 1230 0132 0132 1023
   1   11   15   15 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.620425597878   0.446081300274

 199  256  237  186 
 1302 1302 3120 0132
   1   11   15    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.854630560924   1.575828825479

 192   28  189   98 
 2031 2031 0132 1023
   0   15   11    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.077668161904   0.366265985913

 190    1   96  188 
 0132 1302 1302 0132
   0   15    5    3 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.847442677526   2.122097618328

 189  198  196  257 
 0132 2031 0213 1302
  15   15    3    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.834979609167   1.265706775976

 128  129  192  196 
 2031 3120 0132 2310
  15    5   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.845472115458   1.134821404154

  50  199  188  191 
 2103 0213 1302 0132
  15    5   15   11 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.660853333464   0.296556127298

 195   15  194  129 
 3120 0321 0132 0213
  15   16   15   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.474704343315   0.738490713098

 196   13  145  193 
 2103 3012 1230 0132
  15   16   15    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.515843409652   0.997884394352

 145  147  196  193 
 0213 2310 0132 3120
  15   16   15   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.089572912882   0.575761806151

 191  190  194  195 
 3201 0213 2103 0132
  15   16   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.127580216653   1.522545043783

 146  126  135  103 
 2031 0321 3120 0213
  13    5    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.043666850356  -0.141449537659

 190   43    0  137 
 1302 0132 0321 2031
  11    5   15    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.629539154656  -0.005001767463

 200  187  192  105 
 0132 2031 0213 1302
  15   15    5   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.409506428920   1.801773570551

 199  185  174  166 
 0132 3012 2310 2103
   7   15   11    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820876454065   0.076790159005

 100  209  208   88 
 0213 3120 3201 3012
  14   13    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.875330334825  26.978391156323

 204  204  246  144 
 0132 1230 0213 3120
  15   15    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.664013099938  -0.746923509378

 205   36  204  221 
 3120 2031 0132 1302
   0   15   15    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -6.014673877191  -1.393700437496

 202   22  202  203 
 0132 0132 3012 0132
   0   15    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.001431544885  -0.002099636544

 206  222  248  203 
 3012 1023 3012 3120
   0   15   15   12 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.153112555231  -0.601110652275

 210  173  207  205 
 3201 1302 2103 1230
  15   15   12   13 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.454475503563  -0.381350270172

 206  239  100  221 
 2103 1230 3012 2031
  15   15   15   13 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.580275377523   0.212999706264

 201   71  209  239 
 2310 0132 2103 2103
   0   15   13   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.036240523481   0.004656823078

 208  201   73  250 
 2103 3120 1023 2031
  15   15    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.398761444941  -0.886432522800

  99  172  242  206 
 1023 2103 0213 2310
  12   13   15   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.137919635188   0.552541242612

 213   58  212  259 
 3120 2031 0132 1023
   5    7   15   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.770469189935   1.004828980152

  77  214  153  211 
 1302 1302 1302 0132
   5    7   13    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.414567026922   0.467308274116

  53    8   78  211 
 0321 1302 0213 3120
  13    7   15   15 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.337376340981   0.377250549422

 216  181  215  212 
 3120 0321 0132 2031
  13    5    0   17 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.080178648843   1.405373855432

 217  179  103  214 
 2103 3012 0213 0132
  13    5   17   13 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.154199398494   5.105553906260

 254  117  217  214 
 1023 1302 0132 3120
  17    5    0    1 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.147766959363  -0.194191934510

 120  119  215  216 
 2310 3012 2103 0132
  17    5    1   13 
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.279005510443  -0.508692402161

 161   40  108   35 
 2103 3120 3012 1230
  13    0    0   13 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-21694564.368119783700 38204268.834379963577

 220    5   77  220 
 0321 2103 2031 1023
   0   13    2    0 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
2347345511660.783203125000 256236235930.762847900391

 219   34  181  219 
 0321 1302 0213 1023
  13    0    2   13 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-269.573086279610 -8199220.660239106975

 246  207  203  223 
 2310 1302 2031 0132
  15    0   15   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.207081724747  -0.539904279279

 205  172   89   76 
 1023 1302 3012 2310
  15    0   15   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.708011906745   0.620194219476

  78  150  221  108 
 2103 1230 0132 1023
  15    0   13   15 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.797287980570  -0.422952970049

  93  232  228  229 
 3120 2031 2103 3120
  13   13   11    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.230424652372   0.497268193354

 227  112  226  227 
 3120 3201 0132 0321
   1   13    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.678016606362  -0.516624980378

 228  113   66  225 
 2103 2103 1302 0132
   1   13    1    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.591113211095  -0.040270514432

 230  225  228  225 
 0132 0321 0132 3120
   1   13    9   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.376308595904   0.161692216471

 224  231  226  227 
 2103 2031 2103 0132
   1   13   13    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.640959074158   1.947672753607

 224   11  230   56 
 3120 2031 0132 1230
   1   13   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178191180801   0.369170259701

 227  112  112  229 
 0132 3120 1230 0132
   1   13   13    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.504402011162  -0.594137125190

 228  251  232   16 
 1302 0132 0132 2103
  15    3    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.448870459193   1.514105017885

 224   39    9  231 
 1302 1230 0213 0132
  15    3   13   11 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.328272635010   0.169900475730

 235   33  234  164 
 3120 0321 0132 3120
   1    7   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.801760260771  -3.273072386901

  69   31   53  233 
 0321 3012 0321 0132
   1    7    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.275798976926  -0.954503468353

 166  167   69  233 
 0213 2310 2310 3120
   0    7   15   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.323750909178  -2.943333535219

 151  152  254  165 
 3201 2103 1230 0321
  13    0    8    5 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.225175964114   3.580881627323

 242  254  187  185 
 0321 0213 3120 2103
   5   11   13    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.434485911107  -0.434831446807

 239  251  250  245 
 0132 3201 1023 2103
   1   15   15    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.620091101245   0.179210703404

 238    2  207  208 
 0132 0321 3012 2103
  13   15    0   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.693963336569   0.768685425785

 250  172  249  186 
 3120 3201 3201 1023
  11    1   15   15 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.961744587306   0.171311962921

  91   89  242  247 
 3201 2031 0132 3201
  12    1   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.989110592854   0.202612107041

 237  210  249  241 
 0321 0213 0213 0132
  12    1   13   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.232615324428   0.572124800517

 248   89  244   68 
 0132 1302 0132 0132
  13   15    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.945508150166   0.310461288389

 249  173   93  243 
 2103 2103 1302 0132
  13   15   12   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488901009432   0.231635608636

 247   16  246  238 
 3120 2103 0132 2103
  15   15    1   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.353315408007  18.803179589846

 248  202  221  245 
 2103 0213 3201 0132
  15   15   15    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.006863581382   0.021538767436

 249  241  248  245 
 3120 2310 0132 3120
  15   15    1   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.545544919594   0.676520059489

 243  205  246  247 
 0132 1230 2103 0132
  15   15   12    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.459704416990   0.211151101951

 240  242  244  247 
 2310 0213 2103 3120
  12   15    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453008203665  -0.065196627417

 252  209  238  240 
 0321 1302 1023 3120
  15    1   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083838008884   0.077418532358

 253  231  238  161 
 0132 0132 2310 2031
  15    0   13    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.663143977931  -0.577563136755

 250    7  253   64 
 0321 3120 0132 0321
  10    0   15    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.104870457203   0.010604079541

 251   65   40  252 
 0132 0213 1230 0132
  10    0    1   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.060554126792   0.290337688102

  87  216  237  236 
 3012 1023 0213 3012
   5   13    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.028979356043   0.582131952137

 256  106  104   19 
 1230 2031 2031 0213
   4    5    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.264446418426 -12.862511297313

 120  255  143  187 
 0132 3012 3012 2031
  15    1    5    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.319302256978  -0.140733702779

 258  115  190  114 
 1023 3201 2031 2103
   3   15   17   15 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.570514752629   0.932958929333

 259  257   37   27 
 0132 1023 1302 0132
  15    5   17   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.510864116578   0.795640245663

 258   27  159  211 
 0132 2103 2310 1023
   7    5   15   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.505717758988   0.700923566323



==> anc/LinkComplementCertificates/pSL_4_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47.tri <==
% Triangulation
pSL_4_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47
geometric_solution  466.42616766
oriented_manifold
CS_unknown

30 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

536
 505  171   53   57 
 1302 2103 0132 1230
  19    8    8   16 
  0  0  0  0 -1  0  1  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 161  403  336  408 
 2103 2310 2031 1023
  17    8   21   19 
  0 -1  1  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.232142857143   0.612112017893

   4  501  160  408 
 1230 0132 0132 2031
  21    8   20   16 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.321428571429   0.734534421472

 220  166    4  162 
 2031 3120 0132 2031
  16    4   12    8 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.918918918919   0.926439810865

   5    2  210    3 
 2103 3012 3012 0132
  16    4    8   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

 474  443    4  219 
 1302 0132 2103 1023
   8    4    4   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.015625000000   0.964076428181

 176  476   54   32 
 1023 3012 0213 0132
  19   12    3    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.156250000000   0.642717618788

 227   92    8   90 
 0213 3201 3201 2031
  13    8    8   24 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.452380952381   0.652919485752

   7   92   90   97 
 2310 2103 0132 0321
   8   24    8   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.301886792453   0.646759867962

 479   45  393  103 
 2031 2310 0213 0213
  19    2   21   29 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

  13   40   11  496 
 0132 1302 0132 3012
   4   29    8   14 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.889329805996   0.522940143681

  14   50   19   10 
 2103 0321 3120 0132
   4   29   14    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.397058823529   0.504092250029

  14  489   13  246 
 3120 1023 0132 1230
  22   29   11   14 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.526785714286   0.795745623261

  10  368  316   12 
 0132 3120 0213 0132
  22   29   14    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.996323529412   0.630115312537

  16  302   11   12 
 0132 0213 2103 3120
  14   29   11    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178571428571   0.734534421472

 172  305   16  419 
 1302 0321 0132 3120
  14   29    4    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.713913650100

  14   63  325   15 
 0132 2310 3012 0132
  14   29    1   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 237   26  149   48 
 0132 2031 2310 0132
  22   21    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

  45   64   19  172 
 1023 1023 0132 2310
   1   29   19   22 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  20   22   11   18 
 2031 1230 3120 0132
   1   29   22    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

  21   46   19  444 
 0132 0132 1302 3201
  29    4    8   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.857843137255   0.772941450045

  20   62  221   70 
 0132 1302 3201 1023
  27    4   22    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.142609100067

 453   70   19   51 
 1302 0132 3012 0321
   4    1    8   22 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   0.214239206263

 236  323   47   62 
 1230 3120 3012 2031
   8   22   22    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.029639175258   0.627257057511

  26  507   25  452 
 3120 2103 0132 2031
   8   24   22    4 
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.651785714286   0.918168026839

  27  383  308   24 
 0132 0213 1230 0132
   8   24    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.278169014085   0.265535917621

  17  235   28   24 
 1302 0132 2103 3120
   4   24   22    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.471119133574   0.482618284144

  25  466   28   86 
 0132 2031 0132 2031
   3   24   21    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.699838187702   0.737703933538

  26  261  184   27 
 2103 0213 1302 0132
   3   24    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.928012519562   0.654452160602

 206  176  166   98 
 1023 1230 0132 0321
   8   24    4   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.187500000000   2.142392062625

  99  173  167  227 
 1230 3120 3120 0321
  12   24    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.212541620422   0.467949786820

  32   83  227  215 
 0132 0132 1023 3201
   8   12    3   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.477459016393   0.660278209465

  31   80    6  165 
 0132 2103 0132 2310
  19   12   24    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.023809523810   0.816149357191

 101  288  108  495 
 2031 1302 3120 0132
  24   21    3   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611111111111   1.904348500111

 353  284  488  284 
 1302 0213 0321 2310
   8   22   10   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 248   36  510  274 
 1023 2103 3120 3120
   8    8   29   28 
  0 -1  1  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 248   35  515  252 
 2103 2103 0213 0321
  29   24    8   28 
  0  0 -1  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.856956825050

  39  198   38  106 
 3120 0213 0132 0321
  14    8   24   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.856956825050

  87  126  456   37 
 1230 0132 3012 0132
  14    8   18    3 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.392857142857   0.244844807157

  89  110   87   37 
 0213 0132 3201 3120
  18    8   24    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.142609100067

  41  375  358   10 
 1023 0132 2031 2031
   8    4   14   27 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.644841269841   0.394472189309

  49   40   43   50 
 2031 1023 2310 0321
   4    8   14   27 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

  48   57   44  128 
 1023 0213 2103 0321
   8   22   19    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.375000000000   2.570870475150

 129   41   44  234 
 1230 3201 0132 1023
  27   22    4    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

  42  182  235   43 
 2103 0321 1302 0132
  27   22    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.759259259259   0.126956566674

 503   18   46    9 
 2031 1023 0132 3201
  29   21   19   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

  47   20  293   45 
 2103 0132 2310 0132
  29   21   22    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421568627451   0.873759900051

 531   23   46  502 
 1230 1230 2103 1023
  22   21    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.617346938776   0.594623103096

 170   42   17  503 
 1230 1023 0132 2031
  22   21   19    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 518  223   41  255 
 1230 2031 1302 3012
   8   27   14   14 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.845238095238   0.408074678595

 225   41  344   11 
 1230 0321 0321 0321
   4    1   14    8 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.047619047619   0.652919485752

 454   22  344  379 
 1302 0321 0213 2310
   4    3    8    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.571304550033

  57  119  394  334 
 1230 3012 0132 3201
   3    8    8    8 
  0 -1  1  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   2.285218200134

 169  165   54    0 
 1230 2103 0132 0132
  19    8   16   12 
  0  0  0  0  2  0 -1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  55    6  272   53 
 2103 0213 0132 0132
  19    8   12    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 414  206   54  168 
 1302 3012 2103 0321
  12    8   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.856956825050

 273  482   57  342 
 2031 1230 0132 3201
   8   19    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.268229166667   0.839103557862

   0   52   42   56 
 3012 3012 0213 0132
   8   19    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   2.285218200134

 223   60   60   61 
 2310 0213 2103 0132
  22   14   14   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  61   62   60   74 
 3120 0213 0132 1230
  22   14   27   22 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

  58  361   58   59 
 2103 0132 0213 0132
  22   14   22   26 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 338  363   58   59 
 1230 2103 0132 3120
  22   14   27   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 298   23   59   21 
 0213 1302 0213 2031
  22   27    8   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   1.571087512592

  64  321  453   16 
 2103 3120 1302 3201
  11    1   14   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

  18   77   63  455 
 1023 2310 2103 0321
  14    1   19   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 112  446   76   69 
 2103 3201 0132 1230
  20    7   14   21 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  67  301  404  489 
 3120 1302 2310 2031
  11   21   14   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

  69  405  352   66 
 2031 0213 0132 3120
  10   21   14   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 405  352  353   73 
 1230 3120 3120 1302
  22   21   20   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

  65  491   67  464 
 3012 1023 1302 0321
  21   20    7   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.428478412525

  74   22  424   21 
 2310 0132 3012 1023
   4   27   22    8 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.380952380952   0.652919485752

 453  351   73  283 
 3012 1023 3201 3012
  21    8   11   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.310924369748   0.576105428605

  74  458   73  364 
 3120 1302 0132 3201
  20   22   14    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821428571429   0.734534421472

  71   76   68   72 
 2310 0132 2031 0132
  20   22    8   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.529411764706   1.613095200094

  59  400   70   72 
 3012 2103 3201 3120
   8   22   14   27 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.027777777778   1.333043950078

 463  255  528  182 
 0213 0132 0321 0321
  27    3    8    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.713913650100

 239   73  464   65 
 1023 0132 3201 0132
  20    7   21    8 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.047619047619   0.652919485752

  80  381  498   64 
 0213 3012 1230 3201
  22   19   14    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.552083333333   0.928369893804

  79  427  431  430 
 0132 2031 3012 2031
  15    8   21   24 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.694444444444   0.952174250056

  78  138   99  389 
 0132 0213 0321 1302
   8    8   24   21 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.275000000000   0.856956825050

  77   32   83  311 
 0213 2103 2103 1023
  24   14   19    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.348765432099   0.782898827824

 382  394  429   83 
 3120 3201 0132 0132
   8   14    3    8 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.548611111111   1.095000387564

  83   91  430  308 
 3120 2310 3120 0321
  21   14   24    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215277777778   0.809348112547

  80   31   81   82 
 2103 0132 0132 3120
   8   14   24    3 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.248070987654   1.240471453545

 487  251  284  497 
 3120 1023 2310 3120
   8   22   11    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

  87  254   86   94 
 3120 3120 0132 1230
  24    4    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.096638655462   0.892963414338

  88   27   95   85 
 2103 1302 1023 0132
  24    4    3   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.269607843137   0.638516850037

  39   38   88   85 
 2310 3012 0132 3120
   3    4    8   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.176470588235   0.604910700035

 269  357   86   87 
 1302 2103 2103 0132
   3    4   18   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.074074074074   1.015652533393

  39  497  150  494 
 0213 1230 2310 2031
  22   24    8    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656250000000   0.642717618788

  92    7  199    8 
 0132 1302 3012 0132
   8   24   13    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714285714286   0.489689614314

  95   97   92   82 
 0132 2310 0132 3201
   8   24   21    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.670918367347   0.717045506675

  90    8    7   91 
 0132 2103 2310 0132
   8   24    8   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904761904762   0.979379228629

  95  118   94  243 
 3120 3201 0132 0213
  11   24    8    4 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.617063492063   0.748136910758

  85  497  250   93 
 3012 2103 2031 0132
  11   24    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.230468750000   0.776617122702

  91  314   86   93 
 0132 3120 1023 3120
   4   24    8   21 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   0.652919485752

 107  205  100   98 
 3120 0321 2031 3120
  24   21    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.089285714286   0.367267210736

  99    8  100   91 
 0132 0321 3012 3201
   8   21    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.055555555556   1.142609100067

  96   29   99  190 
 3120 0321 0132 0321
   8   21    4   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863945578231   0.093274212250

  97   30   79   98 
 0132 3012 0321 0132
   8   21   24    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.329365079365   0.625714507179

 105   97  101   96 
 0132 1230 0132 1302
  21   21   24    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   2.570870475150

 202  313   33  100 
 1230 1230 1302 0132
  21   21    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.410714285714   0.367267210736

 104  232  168  203 
 3120 2103 1230 0321
  24   21   10   12 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.354166666667   0.999782962558

 204  306  170    9 
 1230 2031 3201 0213
  19   21    2   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.619047619048   0.652919485752

 105  224  206  102 
 2103 1230 3120 3120
  12   21   10   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083333333333   0.571304550033

 100  199  104  200 
 0132 1230 2103 2031
  10   21    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111607142857   0.459084013420

 495   37  457  289 
 1302 0321 2310 3012
  14    3   24    8 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.277777777778   0.380869700022

 109  401  108   96 
 3120 1302 0132 3120
  21   21    4   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.232142857143   2.326025667993

 110  330   33  107 
 2103 2103 3120 0132
  21   21   18   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.303921568627   0.470486100028

 185  193  110  107 
 3120 1023 0132 3120
  18   21    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.867724867725   1.813665238201

 111   39  108  109 
 1302 0132 2103 0132
  18   21    4   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.278688524590   0.561938901672

 494  110  523  151 
 3201 2031 0213 0321
   4   22   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.098360655738   1.011490023010

 520  441   65  299 
 1302 2103 2103 0321
  14    7   29   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 312  116  114  328 
 1230 3201 0132 1230
   8    4    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454732510288   1.001546248207

 379  412  121  113 
 3012 3201 1023 0132
   8    4    8    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.511175898931   0.546320386038

 116  116  116  328 
 1302 3012 0132 0132
   8    8    8    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 115  115  113  115 
 1230 2031 2310 0132
   8    8    5    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 120  182  123  309 
 1023 2031 2103 0321
   8    4    3    8 
  0  0 -2  2  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 504  134   93  120 
 0321 3012 2310 1023
   8    4    3   11 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.988888888889   0.837913340049

  52  456  457  123 
 1230 1302 1023 0321
   0    8    8    3 
  0  0  0  0 -2  0  2  0  0 -2  0  2  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 122  117  121  118 
 3120 1023 0132 1023
   4    8    3    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.932539682540   0.788944378618

 137  124  114  120 
 1302 1023 1023 0132
   4    8    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593750000000   0.387453883666

 468  190  138  120 
 2031 0213 0213 3120
   8    8    3   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.440476190476   0.897764292910

 117  119  124  124 
 2103 0321 0132 0321
   0    4    8    8 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 121  123  346  123 
 1023 0321 1023 0132
   0    4    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 128  244  126  342 
 3201 3201 0132 1230
  14   19    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.389705882353   1.764322875103

 356   38  343  125 
 1230 0132 1023 0132
  14   19    3   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.214285714286   0.489689614314

 132  469  131  346 
 3120 0132 1302 2310
   3    4    0   20 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 130   42  129  125 
 3120 0321 0132 2310
   8    3   19   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.468253968254   0.707329442899

 131   43  344  128 
 2103 3012 1230 0132
   8    3   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.455357142857   0.183633605368

 356  207  131  128 
 0321 2310 0132 3120
  22    3   19   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309523809524   0.816149357191

 127  345  129  130 
 2031 2310 2103 0132
  22    3   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 346  470  345  127 
 3012 3120 1023 3120
  20    4    0    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 141  208  356  435 
 1302 1230 2031 1023
  19   18   21   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722222222222   0.380869700022

 118  304  135  454 
 1230 3012 0132 2310
   1    3   11    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.453125000000   0.535598015656

 468  305  455  134 
 1302 1230 3120 0132
   1    3    8   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.817460317460   0.924969271483

 358  362  142  139 
 0321 3120 1302 3201
  18    4    8   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.904761904762   1.305838971505

 139  121  138  146 
 3120 2031 0132 2310
   8   24    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.601693089929

 140  122   79  137 
 2103 0213 0213 0132
   8   24    8   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.290636042403   0.405767542603

 145  136  140  137 
 3012 2310 0132 3120
   8   24    4   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.092767295597   0.765332510422

 435  141  138  139 
 1302 1230 2103 0132
   8   24   18   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.184523809524   0.530497082174

 350  133  140  467 
 1230 2031 3012 1023
  21    8   20   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.138364779874   0.560525218901

 136  380  143  335 
 2031 1230 0132 2310
   3   18   27    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

 144  313  493  142 
 0132 0321 0213 0132
   3   18    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 143  478  145  191 
 0132 1023 3201 1023
  24   18   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

 144  192  152  139 
 2310 2031 0213 1230
  24    4   18   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406250000000   1.071196031313

 137  387  152  452 
 3201 2103 1230 3120
  22    4    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 149  452  148  154 
 3120 1230 0132 2310
   4   24   22   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 154  451  205  147 
 1302 1302 3012 0132
   4   24   24    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.421875000000   0.321358809394

 150   17  155  147 
 0321 3201 0213 3120
  24   24   22   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 149   89  151  502 
 0321 3201 0132 2031
   4   21   22   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.555555555556   0.761739400045

 155  111  438  150 
 0321 0321 0213 0132
   4   21   24   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.602941176471   0.504092250029

 154  145  153  146 
 3120 0213 0132 3012
  24   22    4   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.406250000000   1.071196031313

 155  159  315  152 
 2103 2103 2031 0132
  24   22   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.028348190060

 147  148  155  152 
 3201 2031 0132 3120
  24   22    4   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270833333333   0.714130687542

 151  149  153  154 
 0321 0213 2103 0132
  24   22   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.805555555556   0.952174250056

 193  158  185  158 
 1302 0321 3012 3120
  24    4   25    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.507936507937   0.870559314337

 159  239  186  520 
 0132 0321 3012 3120
   7    4   21   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.762711864407   0.697185213600

 156  192  159  156 
 3120 1302 0132 0321
  24    4   25   24 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.856956825050

 157  153  237  158 
 0132 2103 2031 0132
  24    4   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805114638448   0.429234106374

 162  210  161    2 
 3120 1230 0132 0132
  21    8   16    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 163  383    1  160 
 0132 3012 2103 0132
  21    8    4   19 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.380869700022

 167    3  164  160 
 1023 1302 2103 3120
   4    8   16   12 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.135135135135   0.741151848692

 161  172  164  175 
 0132 2310 0132 1230
   1    8   19    4 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.791666666667   1.428261375084

 162  218  173  163 
 2103 2031 1023 0132
   1    8    4   12 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.115079365079   0.625714507179

  32   53  167  171 
 3201 2103 2103 3120
  16   24   19   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.642857142857   1.469068842943

 169    3  167   29 
 2103 3120 0132 0132
   8   24   12   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.142609100067

 165  162   30  166 
 2103 1023 3120 0132
   8   24   16   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.992647058824   0.453683025027

 170   55  169  102 
 3120 0321 0132 3012
  12   24   21    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.078431372549   0.268849200016

 171   53  166  168 
 2103 3012 2103 0132
  12   24    8   16 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.892857142857   0.244844807157

 103   48  171  168 
 2310 3012 0132 3120
   8   24   21   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.397058823529   0.504092250029

 165    0  169  170 
 3120 2103 2103 0132
   8   24   19   16 
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.357142857143   1.469068842943

  18   15  393  163 
 3201 2031 1023 3201
   4   19    1   29 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.166666666667   1.142609100067

 225   30  164  174 
 3201 3120 1023 3120
   8    1    8   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.433823529412   0.655319925038

 173  389  175  344 
 3120 2031 0132 2310
   3    1    8    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.808035714286   0.581506416998

 163  386  455  174 
 3012 1302 1302 0132
   3    1    8   19 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.708333333333   0.285652275017

 177    6   29  213 
 0132 1023 3012 2031
  12    8    3    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.029411764706   1.814732100106

 176  260  178  189 
 0132 2103 3012 2031
   8    8    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.465465465465   1.029377567628

 261  177  180  181 
 1302 1230 2103 0132
   8    8    3    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.482142857143   0.612112017893

 181  180  180  180 
 3120 0213 0132 0321
   6    8    8    8 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 178  179  179  179 
 2103 0321 0213 0132
   6    8    8    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.428478412525

 189  183  178  179 
 3201 3012 0132 3120
   8    8    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.786764705882   0.554501475032

 117   75  183   44 
 1302 0321 0132 0321
  27    8    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.713913650100

 181  214  262  182 
 1230 3120 2310 0132
  27    8    3    8 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   2.285218200134

  28  237  187  189 
 2031 0132 2310 3120
   4    3    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.317460317460   0.544099571460

 187  156  186  109 
 3120 1230 0132 3120
   4   21    4   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.402116402116   1.596025409617

 188  157  523  185 
 2103 1230 0321 0132
   4   21   24    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.508928571429   0.550900816104

 190  184  188  185 
 0321 3201 0132 3120
  24   21    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.571428571429   0.979379228629

 463  254  186  187 
 1023 3201 2103 0132
  24   21    3    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.523478800089

 184  177  190  181 
 3120 1302 0132 2310
   8    3    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.096525096525   0.529394177637

 187   98  122  189 
 0321 0321 0213 0132
   8    3    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   0.571304550033

 511  398  194  144 
 1230 2310 3012 1023
  18   24   21   17 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 145  195  196  158 
 1302 0132 0213 2031
  25   24   24   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 109  156  196  195 
 1023 2031 0321 0213
  25   18    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.047619047619   0.652919485752

 269  191  196  197 
 2310 1230 2103 0132
  24    4   17   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.169642857143   0.673323219682

 197  192  196  193 
 3120 0132 0132 0213
  25    4   18   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821428571429   0.734534421472

 194  192  193  195 
 2103 0213 0321 0132
  25    4   24   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362745098039   0.470486100028

 401  436  194  195 
 1023 2103 0132 3120
  24    4   18   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.023809523810   0.816149357191

 330  400   37  472 
 2310 0321 0213 0321
  14   24    8   18 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.892857142857   0.244844807157

 233   90  105  243 
 2031 1230 3012 2310
  24   10    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.589022757697   0.596542903649

 282  105  202  203 
 3120 1302 2103 3120
  21   11   10    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.369419642857   0.879911025721

 204  479  202  504 
 0132 2103 0132 2103
   3   11    2   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764705882353   0.806547600047

 200  101  454  201 
 2103 3012 3120 0132
   3   11   21    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.359788359788   0.616646180988

 200  102  204  242 
 3120 0321 0132 3201
  24   11   10   21 
  0  1  0 -1 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.095588235294   0.957775275056

 201  103  326  203 
 0132 3012 1230 0132
  24   11   21    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488095238095   0.408074678595

 402  148  206   96 
 2103 1230 0132 0321
  24   21    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.037037037037   0.507826266696

  55   29  104  205 
 1230 1023 3120 0132
  24   21    4   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.571428571429   0.979379228629

 209  501  208  130 
 3120 3012 0132 3201
  20   19   22   16 
  0  1  0 -1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 500  210  133  207 
 1230 2031 3012 0132
  20   19   16   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 503  506  500  207 
 0321 2310 3201 3120
  16   19   22   22 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1 -1  2  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 208    4  160  466 
 1302 1230 3012 1302
   4   21   20   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.791666666667   0.856956825050

 276  519  219  212 
 1230 3120 3012 3201
  26    4   27    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.162162162162   1.852879621730

 222  211  216  217 
 1230 2310 3201 1302
  27    8    4   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.432486100079   0.901200028885

 215  176  214  220 
 3120 1302 0132 1230
   8   26   12    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.029411764706   1.814732100106

 216  183  221  213 
 2103 3120 1023 0132
   8   26    3   27 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.619047619048   0.652919485752

 228   31  216  213 
 3120 2310 0132 3120
   3   26   12    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.324074074074   2.729566183493

 212  528  214  215 
 2310 3120 2103 0132
   3   26    8   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.544117647059   0.705729150041

 363  305  212  338 
 2031 2103 2031 1302
   4   27   14    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.188641779190   0.405676145933

 164  305  222  304 
 1302 3012 2103 2031
   8   12    1    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841540905481   0.481910589464

 221  211  220    5 
 3120 1230 0132 1023
   4    8    4   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.615916955017   0.711659647100

 213  222    3  219 
 3012 3201 1302 0132
   4    8   26   12 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -2  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.320945945946   0.903278815593

  21  519  214  219 
 2310 3012 1023 3120
  26    8    4   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.117647058824   0.403273800024

 218  212  220  231 
 2103 3012 2310 2031
  26   12    8    4 
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.671160130719   0.484488662528

  49  229   58  226 
 1302 2310 3201 3201
  26   14    8   14 
  0  1  0 -1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.674603174603   1.033789185775

 301  397  104  230 
 1302 3201 3012 3201
  24   12   14   10 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.571304550033

 302   50  226  173 
 1230 3012 0132 2310
   8   12    1   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.063492063492   0.870559314337

 229  223  228  225 
 1302 2310 3201 0132
   8   12   14   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.701388888889   0.618913262536

   7   30   31  228 
 0213 0321 1023 2031
  12    8    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180839002268   0.866672888826

 226  227  231  215 
 2310 1302 3201 3120
   8   26   12    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.017006802721   1.702254373569

 231  226  230  223 
 3120 2031 0132 3201
  14    8   26   12 
  0 -1  0  1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  2  0  0 -2  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.131944444444   0.523695837531

 232  224  508  229 
 0132 2310 2031 0132
  14    8   12   24 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.619047619048   0.326459742876

 228  222  233  229 
 2310 1302 2103 3120
  12    8   26    8 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.256944444444   0.523695837531

 230  102  233  282 
 0132 2103 0132 2031
  10    8   24   12 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.895833333333   0.714130687542

 231  303  199  232 
 2103 2103 1302 0132
  10    8   12    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.152323580034   0.560488112769

 360  361  236   43 
 2310 0213 2103 1023
  22   27    4   22 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

  44   26  236  262 
 2031 0132 0132 1230
   4   27    8   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.731481481481   1.460000516752

 234   23  256  235 
 2103 3012 1230 0132
   4   27   22   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.256756756757   0.648507867606

  17  184  238  159 
 0132 0132 0132 1302
   4   21   24    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.018518518519   0.431652326692

 414  259  520  237 
 2031 0132 1230 0132
   4   21    8   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714285714286   1.224224035786

 283   76  508  157 
 1230 1023 3120 0321
   7   24   21    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 526  348  242  377 
 1023 3120 2103 2031
  11    8    8   24 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.812500000000   0.142826137508

 376  277  242  284 
 1023 2031 0132 1023
  10    8    8   11 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 240  203  277  241 
 2103 2310 2310 0132
  10    8   11   24 
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 199  397  303   93 
 3201 2031 1302 0213
  11    8   24   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.386904761905   1.020186696488

 245  431  125  389 
 0132 0321 2310 3201
   8    3   24   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.597667638484   0.899429903843

 244  472  481  465 
 0132 0213 0213 0213
  14    3   14   24 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   2.570870475150

  12  326  247  385 
 3012 0132 2103 3201
   2   22   29   11 
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 246  504  497  392 
 2103 3201 0132 2031
   4   22    2   11 
  0  0  0  0 -2  0  1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 480   35   36  278 
 2310 1023 2103 2031
   8   24   29   28 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 251  324  297  263 
 2103 2103 2310 1023
   4    8   14    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200171330668   0.428723117501

 251  397  253   94 
 3120 3120 3012 1302
  24    8   11   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.866071428571   1.407857641154

  84  420  249  250 
 1023 0321 2103 3120
  14    8   11    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.415178571429   0.336661609841

 526   36  521  264 
 2103 0321 0213 3201
  29    7    8   24 
  0 -1  1  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.214285714286   0.489689614314

 508  250  254  263 
 0321 1230 2103 0321
   8    7   14   24 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636904761905   0.448882146455

 253   85  188  525 
 2103 3120 2310 2103
   3    7    8   24 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.321428571429   0.734534421472

 508   75   49  265 
 1230 0132 1230 3201
  27   14    7    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.763888888889   0.666521975039

 265  381  322  236 
 0132 3201 3012 3012
  22    4   27   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.064814814815   0.825217683382

 259  437  258  475 
 3120 2103 0132 1230
  21    4   29    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.618055555556   2.237609487631

 260  476  473  257 
 2103 0321 1023 0132
  21    4    4    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.305734536082   0.236325722372

 266  238  260  257 
 3120 0132 0132 3120
   4    4   29    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.851388888889   0.790304627546

 261  177  258  259 
 3120 2103 2103 0132
   4    4    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.407575133800   0.945510206313

 262  178   28  260 
 2103 2031 0213 3120
   3    4    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.673939892960   0.756408165050

 235  183  261  267 
 3012 3201 2103 0132
   8    4   27    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.418981481481   0.682391545873

 265  253  264  249 
 3120 0321 0132 1023
   8    4   14    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.186224489796   1.241712950583

 266  252  274  263 
 0132 2310 3012 0132
   8    4    7   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.482843137255   0.487289175029

 256  255  267  263 
 0132 2310 2103 3120
   7    4   14   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.632653061224   1.119290547004

 264  299  267  259 
 0132 1023 0132 3120
   8    4   29    7 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.287202380952   0.724332554507

 265  298  262  266 
 2103 1302 0132 0132
   8    4    7   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.537990196078   0.798146062547

 281  349  269  398 
 0213 0321 0132 2031
  18   17   11   21 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 270   88  194  268 
 2103 2031 3201 0132
  18   17   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.597222222222   0.476087125028

 450  317  269  281 
 2031 2103 2103 3201
  21   17   29    4 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.035714285714   1.224224035786

 274  275  273  280 
 3120 1023 2103 3201
  17    8   29    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.100000000000   0.685565460040

 371  434  273   54 
 1302 1023 0132 0132
  19    8    4   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   2.285218200134

 271  329   56  272 
 2103 2310 1302 0132
  19    8   17    4 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270833333333   0.714130687542

  35  264  297  271 
 3120 1230 2103 3120
   4    8   29    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.427184466019   0.532478027216

 271  475  276  450 
 1023 0132 0132 2031
   4   17   29    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703125000000   0.535598015656

 329  211  423  275 
 2103 3012 3012 0132
   4   17    4   27 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.466666666667   0.457043640027

 241  242  278  282 
 1302 3201 0132 3120
  24   11   10    8 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.856956825050

 280  248  279  277 
 3120 1302 0132 0132
  24   11    8   29 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.142609100067

 281  315  283  278 
 2103 2031 2103 0132
  24   11   29   21 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.285714285714   0.489689614314

 378  271  281  278 
 1023 2310 0132 3120
  29   11    8   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 268  270  279  280 
 0213 2310 2103 0132
  29   11   17   21 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.833333333333   1.142609100067

 277  232  283  200 
 3120 1302 0132 3120
   8   11   10   24 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.145833333333   0.714130687542

 279  239   71  282 
 2103 3012 1230 0132
   8   11   24   21 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.517857142857   0.612112017893

  34   84   34  241 
 3201 3201 0213 1023
   8   10    8   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 287  516  286  419 
 1230 1302 0132 3201
  14    4   14   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.767857142857   0.612112017893

 292  514  337  285 
 1230 0213 0132 0132
  14    4   29    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.870262390671   0.529664276707

 294  285  289  292 
 1302 3012 2103 3120
  29   24    4   14 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.159722222222   0.809348112547

 293  479  289   33 
 0132 2031 0132 2031
   3   24   21   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.486111111111   1.047391675061

 287  481  106  288 
 2103 2310 1230 0132
   3   24   29   14 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

 292  340  291  427 
 3120 0213 0132 2103
  15   24    4    8 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.196428571429   1.591491246522

 293  432  428  290 
 2103 0321 0213 0132
  15   24    8   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

 287  286  293  290 
 3120 3012 0132 3120
   8   24    4   29 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.452205882353   2.091982837622

 288   46  291  292 
 0132 3201 2103 0132
   8   24   29   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.482142857143   0.612112017893

 513  287  434  370 
 1302 2031 2310 0321
   4   17   14   24 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.864583333333   0.357065343771

 296  395  377  484 
 3120 0132 3120 0132
   8    8    9    8 
  0  0  0  0  0  0  0  0  1  1  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 482  484  297  295 
 1023 0132 0132 3120
   8    8    9    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.296116504854   0.565757903917

 274  249  376  296 
 2103 3201 0132 0132
   8    8    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.726190476190   1.387453907224

  62  527  300  267 
 0213 1302 2103 2031
   7    8   27   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.142609100067

 266  112  300  418 
 1023 0321 0132 0213
  14    8   29    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805555555556   0.952174250056

 298  491  366  299 
 2103 3120 3120 0132
  14    8    7   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.785714285714   0.489689614314

 303  224  302   66 
 3120 2031 0132 2031
  14   11   10   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 304  225   14  301 
 2103 3012 0213 0132
  14   11   12    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.190476190476   0.326459742876

 243  233  304  301 
 2031 2103 0132 3120
  12   11   10    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.104166666667   0.714130687542

 134  218  302  303 
 1230 1302 2103 0132
  12   11    8    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.100000000000   0.685565460040

 218  217  135   15 
 1230 2103 3012 0321
  14    1    4    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.177579365079   1.054192919705

 103  388  310  311 
 1302 1023 2103 3120
   3   24   19    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

 309  462  308  311 
 3120 0321 3201 0132
  14   24    3    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362745098039   0.470486100028

 307   82  396   25 
 2310 0321 1023 3012
  21    8   24   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.222222222222   0.761739400045

 310  117  452  307 
 3120 0321 2031 3120
   8   24    3    4 
  0 -2  2  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 306  504  327  309 
 2103 3120 3120 3120
   4   24    3    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 306  455  307   80 
 3120 0321 0132 1023
  14   24   19    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.642857142857   1.469068842943

 478  113  314  313 
 1230 3012 2031 3120
   8   21    4    8 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.417245370370   0.472119732319

 312  379  101  143 
 3120 3201 3012 0321
   3   21    4    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   0.761739400045

 328   95  317  312 
 3012 3120 2103 1302
  21    8    8    4 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.698908730159   0.676723842004

 279  384  316  153 
 1302 3120 0132 1302
  22   21   24   29 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.856956825050

 317   13  477  315 
 3201 0213 0132 0132
  22   21   29    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.153645833333   0.517744748468

 314  270  496  316 
 2103 2103 0132 2310
  29    8   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.906512605042   1.087398996492

 478  320  451  319 
 2103 0321 3012 3120
   4   24    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.102971311475   0.333651222868

 318  421  416  324 
 3120 0213 3012 0132
  14   24    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.508489461358   0.515779634749

 328  412  496  318 
 1230 2103 3201 0321
   4    4    8    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.134063641106   0.672333367175

 325   63  348  322 
 0132 3120 1023 3120
  22   24   14   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.003267973856   0.560102500033

 321  256  323  324 
 3120 1230 0132 2103
   4   24   14   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.594859565448   0.971853527084

 365   23  533  322 
 3201 3120 3012 0132
   4   24   22    8 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.384192439863   1.036593822741

 483  249  319  322 
 1230 2103 0132 2103
  14   24    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.957730128380   0.845955194136

 321   16  416  326 
 0132 1230 1023 3120
  29   24   11   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   2.285218200134

 325  246  327  204 
 3120 0132 0132 3012
   2   24   11   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 415  393  310  326 
 3012 2031 3120 0132
   2   24   29    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.428478412525

 113  320  115  314 
 3012 3012 0132 1230
   8    8    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.829113924051   0.824414160808

 336  341  276  273 
 0213 0132 2103 3201
   4   17   19   27 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.121621621622   1.389659716298

 396  108  198  331 
 3012 2103 3201 3120
  18    8   21   24 
  0  0  1 -1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.416666666667   0.571304550033

 330  403  333  383 
 3120 0213 0213 2031
  19    8   21   18 
  0  0  0  0  1  0  0 -1 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 334  391  333  336 
 3120 1230 0132 1302
  19   27    8    8 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722222222222   0.380869700022

 335  331  343  332 
 2103 0213 0213 0132
  19   27    8   18 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 382   52  335  332 
 1302 2310 0132 3120
   8   27    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.270833333333   0.714130687542

 142  493  333  334 
 3201 1302 2103 0132
   8   27    3   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.214285714286   0.489689614314

 329  517  332    1 
 0213 3012 2031 1302
   8   19   17   27 
  0  0  0  0  0  0 -1  1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083333333333   0.571304550033

 340  518  338  286 
 0132 0213 0132 0132
  14    4    8   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.744382022472   0.712525899480

 341   61  217  337 
 3012 3012 2031 0132
  14    4   14   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.717592592593   0.412608841691

 342  431  340  486 
 2031 3201 0132 3201
  15    4    8   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.714765100671   0.759183227561

 337  429  290  339 
 0132 3012 0213 0132
  15    4   14    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.846560846561   0.834286009573

 343  329  342  338 
 3120 0132 0132 1230
   4   14   27   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.763888888889   0.666521975039

 125   56  339  341 
 3012 2310 1302 0132
   4   14   19    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.229865771812   0.678663794335

 400  333  126  341 
 2031 0213 1023 3120
  19   14   27   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 174   51   50  129 
 3201 0213 0321 3012
   4    8    3    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.864864864865   0.741151848692

 499  380  132  131 
 2310 0321 1023 3201
   4   20   22    3 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 127  379  124  132 
 3201 0132 1023 1230
   4    0    3    4 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 355  524  348  365 
 1302 3120 0132 2031
  24   22   22    8 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.501575630252   1.566286634020

 351  240  321  347 
 1302 3120 1023 0132
  24   22    8   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.328982597055   0.608014882566

 351  362  350  268 
 3120 3012 0132 0321
  18   21   11    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.842767295597   0.948581139678

 354  141  357  349 
 0132 3012 0321 0132
  18   21    8   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.292968750000   0.348138710177

  71  348  355  349 
 1023 2031 2103 3120
   8   21   11   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215528781794   0.642430819315

 354   68  353   67 
 3120 3120 0132 0132
  10   21   20   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   1.713913650100

 355   34   68  352 
 2103 2031 3120 0132
  10   21   22   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

 350  364  355  352 
 0132 2031 0132 3120
  22   21   20    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.048543689320   1.930232848657

 351  347  353  354 
 2103 2031 2103 0132
  22   21    8   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.242187500000   0.803397023484

 130  126  357  133 
 0321 3012 0132 1302
  18   20   19    3 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 469   88  350  356 
 3201 2103 0321 0132
  18   20    3   21 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 136  412  360   40 
 0321 2031 1302 1302
   4   27    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.409722222222   0.904565537553

 519  361  360  361 
 2031 0321 0132 3120
  22    4   26    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 358  380  234  359 
 2031 2103 3201 0132
  22    4    4   27 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 359   60  234  359 
 3120 0132 0213 0321
  22    4   26   22 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 349  136  399  374 
 1230 3120 3201 3201
  27   11    8   18 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.030612244898   1.049334887816

 364   61  217  527 
 3120 2103 1302 0321
  27    8   22   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703883495146   0.565757903917

 354   72  467  363 
 1302 2310 3012 3120
  14    8   22   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.470873786408   0.898556670926

 367  347  366  323 
 3120 1302 0132 2310
  22    8   24   22 
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.763180272109   0.451796965588

 368  490  300  365 
 0132 3012 3120 0132
  22    8   22   14 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.175675675676   0.277931943260

 532  529  369  365 
 1302 0132 2103 3120
  22    8   24   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.010204081633   0.349778295939

 366   13  369  373 
 0132 3120 0132 2031
   8    8   14   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.243872549020   0.949373737556

 367  477  483  368 
 2103 2103 0132 0132
   8    8   22   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.172131147541   0.056193890167

 373  294  371  418 
 2031 0321 0132 3201
   4    8   14   17 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.978991596639   0.316857985733

 378  272  510  370 
 0132 2031 2103 0132
   4    8   17    8 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.796296296296   0.634782833370

 374  377  373  378 
 3120 1023 0132 1302
   8   17   11    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.812500000000   2.142392062625

 375  368  370  372 
 2103 1302 1302 0132
   8   17    8   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.005882352941   0.362946420021

 422  362  375  372 
 1023 2310 0132 3120
   8   17   11   27 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.027777777778   0.952174250056

 517   40  373  374 
 3120 0132 2103 0132
   8   17   27   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.305555555556   0.952174250056

 378  241  377  297 
 3120 1023 0132 0132
   8    8    8   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.713913650100

 372  240  295  376 
 1023 1302 3120 0132
   8    8   11    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 371  280  372  376 
 0132 1023 2031 3120
  11    8    8   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   2.570870475150

  51  346  313  114 
 3201 0132 2310 1230
   4    8    4    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.267857142857   1.101801632207

 381  360  142  345 
 1230 2103 3012 0321
   4    3   22   27 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.604166666667   0.714130687542

  77  380  256  382 
 1230 3012 2310 3120
  27   14    3   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.676470588235   0.604910700035

 381  334  518   81 
 3120 2031 1302 3120
   8   14    3   27 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 161  331   25  390 
 1230 1302 0213 0213
   8    4   19   21 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.828125000000   1.392554840706

 387  315  385  481 
 0132 3120 0132 1230
  29    3   24   22 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

 388  246  479  384 
 2103 2310 1230 0132
  29    3   22    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 388  391  387  175 
 3120 3012 0132 2031
   8    3   19   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.333333333333   2.285218200134

 384  146  389  386 
 0132 2103 1230 0132
   8    3   22   24 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.135416666667   0.357065343771

 306  392  385  386 
 1023 0213 2103 3120
  22    3   19    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 174  244   79  387 
 1302 2310 2031 3012
  24    8    3    8 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.682142857143   0.612112017893

 392  507  391  383 
 3120 2031 0132 0213
   8   19    4   22 
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.562500000000   0.428478412525

 386  505  332  390 
 1230 0213 3012 0132
   8   19   22    8 
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 393  247  388  390 
 3012 1302 0213 3120
  22   19    4    2 
  0 -1  0  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.428478412525

 327    9  172  392 
 1302 0213 1023 1230
  19    4    2   29 
  0  0 -1  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 395  525   81   52 
 3120 2103 2310 0132
   3    8    8    8 
  0  0  1 -1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.152777777778   0.476087125028

 482  295  485  394 
 3012 0132 0132 3120
   8    8    8    9 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   1.713913650100

 428  472  308  330 
 0321 2031 1023 1230
   8   21   24   14 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764705882353   0.806547600047

 243  250  224  404 
 1302 3120 2310 1023
  14   10   11   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

 492  268  410  191 
 0132 1302 1023 3201
  17   21   18   11 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 362  422  400  492 
 2310 1023 2103 0321
   8   18   11   27 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 399   74  343  198 
 2103 2103 1302 0321
  14   18    8   27 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 403  197  402  107 
 0132 1023 0132 2031
   4   21   18   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.660714285714   1.346646439364

 411  450  205  401 
 0213 1302 2103 0132
   4   21   17    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.291666666667   1.999565925117

 401  436  331    1 
 0132 1230 0213 3201
  19   21   17   18 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 410   66  405  397 
 1230 3201 0132 1023
  10   14   11   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 407   68   67  404 
 1230 3012 0213 0132
  10   14   21   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.428478412525

 411  446  407  408 
 3120 3120 0132 3120
  20   17   21   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.142609100067

 410  405  409  406 
 3120 3012 2103 0132
  20   17   14   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.321428571429   0.734534421472

 406    2  409    1 
 3120 1302 0132 1023
   8   17   21   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.952380952381   0.652919485752

 407  443  512  408 
 2103 0321 3012 0132
   8   17   20   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.428478412525

 420  404  398  407 
 1302 3012 1023 3120
  21   17   14   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309523809524   0.816149357191

 402  413  421  406 
 0213 2103 0213 3120
  14   17   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.083333333333   0.571304550033

 358  320  114  424 
 1302 2103 2310 2310
   8    4    4    8 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.378472222222   0.690326331290

 416  411  414  441 
 0132 2103 0132 3012
  21   29   14    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

 417   55  238  413 
 2103 2031 1302 0132
  21   29    4    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   0.428478412525

 417  451  416  327 
 3120 0213 0132 1230
  24   29    4    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437500000000   0.428478412525

 413  319  325  415 
 0132 1230 1023 0132
  24   29    4   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.323529411765   0.604910700035

 418  509  414  415 
 0132 2031 2103 3120
   4   29    4    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166666666667   1.142609100067

 417  370  419  299 
 0132 2310 0132 0213
  14   29    8    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821428571429   0.734534421472

  15  285  441  418 
 3120 2310 2031 0132
  14   29    4   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.713913650100

 422  410  421  251 
 3120 2031 0132 0321
  14    8   11   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 423  411  319  420 
 2103 0213 0213 0132
  14    8   17    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821428571429   0.734534421472

 399  374  423  420 
 1023 1023 0132 3120
  17    8   11   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.833333333333   1.142609100067

 424  276  421  422 
 3201 1230 2103 0132
  17    8   27    4 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.333333333333   1.142609100067

 412   70  519  423 
 3201 1230 2031 2310
  27    4    8    4 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.213235294118   0.554501475032

 532  426  426  426 
 3012 0213 0132 0321
  23   24   24   24 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 530  425  425  425 
 1230 0321 0213 0132
  23   24   24   24 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   1.142609100067

  78  432  433  290 
 1302 3201 3012 2103
   4   24   15   21 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 396  291  430  431 
 0321 0213 2103 3120
  15   14   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 340  486  430   81 
 1230 0213 0132 0132
   8   14    8   15 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.189950980392   0.562903012533

 428   78   82  429 
 2103 1302 3120 0132
   8   14   15   21 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.548611111111   1.095000387564

 428   78  339  244 
 3120 1230 2310 0321
   8   14   24   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.972222222222   0.952174250056

 534  486  427  291 
 1230 3012 2310 0321
  15   21    8    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.203125000000   0.535598015656

 476  427  434  435 
 1302 1230 0132 3120
  24   19   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   0.714130687542

 272  294  436  433 
 1023 3201 2103 0132
  24   19    4   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.020833333333   0.999782962558

 433  140  436  133 
 3120 2031 0132 1023
  18   19   21   24 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.916666666667   0.571304550033

 434  197  403  435 
 2103 2103 3012 0132
  18   19   24   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.607142857143   0.244844807157

 534  257  521  511 
 3120 2103 0321 1230
  29   24   21    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.330357142857   0.673323219682

 477  151  529  531 
 2310 0213 1230 3120
   4   24   21   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.294117647059   5.847470100342

 475  444  440  449 
 2031 2031 0132 2103
   4    4   29   21 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.767857142857   0.612112017893

 447  447  509  439 
 1302 3012 2310 0132
   4    4   21   28 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

 442  112  413  419 
 1302 2103 1230 1302
  29   14   14   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.541666666667   1.428261375084

 445  441  516  445 
 1230 2031 0321 0213
  14   28   21   14 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.856956825050

 448    5  444  409 
 0132 0132 0132 0321
   8   21   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.529411764706   1.613095200094

 439   20  512  443 
 1302 2310 3201 0132
   8   21    4   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.310924369748   0.576105428605

 447  442  446  442 
 3120 3012 0132 0213
  14   21   28   21 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.428571428571   0.979379228629

 448  406   65  445 
 2103 3120 2310 0132
  14   21   21   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.458333333333   0.285652275017

 440  440  448  445 
 1230 2031 0132 3120
  21   21   28    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444444444444   0.761739400045

 443  474  446  447 
 0132 1302 2103 0132
  21   21    4   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.571428571429   0.979379228629

 451  496  450  439 
 0132 0132 3201 2103
  29    4    4    4 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.117647058824   0.403273800024

 449  275  270  402 
 2310 1302 1302 2031
  17    4    4   29 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   1.285435237575

 449  318  415  148 
 0132 1230 0213 2031
  24    4    4    4 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156250000000   0.642717618788

 146   24  147  309 
 3120 1302 3012 1302
  24    4    8   22 
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

  63   22  454   71 
 2031 2031 0132 1230
   8   11   22    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.322916666667   0.499891481279

 134   51  202  453 
 3201 2031 3120 0132
   8   11    1    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.777777777778   0.761739400045

 175   64  135  311 
 2031 0321 3120 0321
  14    3   19    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 465   38  457  119 
 0321 1230 0132 2031
   8    0    3   14 
  0  0 -2  2  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 465  106  119  456 
 1302 3201 1023 0132
   8    0   14    3 
  0  0 -2  2  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 460  472  459   72 
 3120 0321 0132 2031
  14   20    8   14 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.473214285714   0.795745623261

 461  465  471  458 
 2103 0213 2310 0132
  14   20   14    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 464  462  461  458 
 2310 0213 0132 3120
  14   20    8   21 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.183673469388   0.559645273502

 469  471  459  460 
 0213 2310 2103 0132
  14   20   21    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.713913650100

 463  468  460  307 
 3120 2031 0213 0321
  14    8    3   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.089285714286   1.346646439364

  75  188  464  462 
 0213 1023 0132 3120
  21    8    3    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.458333333333   1.428261375084

  76   69  460  463 
 2310 0321 3201 0132
  21    8    7   20 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.111111111111   1.523478800089

 456  457  459  245 
 0321 2031 0213 0213
  14   14    3    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

  27  470  210  473 
 1302 3201 2031 2031
  20    4    3   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.550970873786   0.715517349071

 471  364  468  141 
 0132 1230 0132 1023
   8   21   20   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.031250000000   1.499674443838

 462  135  122  467 
 1302 2031 1302 0132
   8   21   14    3 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309523809524   0.816149357191

 461  127  470  357 
 0213 0132 0132 2310
   3   21   20    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 471  132  466  469 
 2103 3120 2310 0132
   3   21    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 467  459  470  461 
 0132 3201 2103 3201
   0   21   14   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

 396  198  245  458 
 1302 0321 0213 0321
  14   14    8   24 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.970588235294   1.814732100106

 499  466  258  474 
 1230 1302 1023 3120
   4   21   20    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.293689320388   1.347835006390

 473    5  475  448 
 3120 2031 0132 2031
   4   21   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.640625000000   1.821033253232

 257  275  439  474 
 3012 0132 1302 0132
   4   21    4   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.311320754717   0.452731907574

   6  433  498  258 
 1230 2031 3012 0321
  21    3    4   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.492063492063   0.870559314337

 478  369  438  316 
 3201 2103 3201 0132
  22   21    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.486164736165   0.103673026454

 144  312  318  477 
 1023 3012 2103 2310
   8   24   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.237654320988   0.740579972266

 288  201    9  385 
 1302 2103 1302 3012
   2   29    3   21 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.285652275017

 481  515  248  516 
 2103 3012 3201 3201
  28   29   14   24 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.722222222222   0.380869700022

 384  245  480  289 
 3012 0213 2103 3201
  14   29    3   24 
  0  1  0 -1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

 485  296   56  395 
 1023 1023 3012 1230
   8    8    9    4 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.273809523810   1.387453907224

 535  324  484  369 
 1230 3012 0132 0132
   8    8   24    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.415879471705   0.547019234603

 485  296  295  483 
 0132 0132 0132 0132
   8    8    4    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.579096045198   0.910214028867

 484  482  486  395 
 0132 1023 0132 0132
   8    8    9    4 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.471476510067   0.609647137284

 432  339  429  485 
 1230 2310 0213 0132
   8    8    4   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.855461393597   0.500294944945

 489  492  488   84 
 3120 0321 0132 3120
   8   22   11   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.856956825050

 490  494   34  487 
 2103 3012 0321 0132
   8   22   21   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.395833333333   0.714130687542

  12   66  490  487 
 1023 1302 0132 3120
  21   22   11   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.111111111111   1.523478800089

 366  491  488  489 
 1230 1230 2103 0132
  21   22   14   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.071428571429   0.489689614314

  69  300  490  523 
 1023 3120 3012 2310
  22   21    7   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.323529411765   0.604910700035

 398  399  493  487 
 0132 0321 1302 0321
   8   21   11   18 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 492  143  495  335 
 2031 0213 3201 2031
   3    8   18   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.166666666667   1.142609100067

 488   89  495  111 
 1230 1302 0132 2310
  24   21   22    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

 493  106   33  494 
 2310 2031 0132 0132
  24   21    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.416666666667   0.571304550033

 320  449   10  317 
 2310 0132 1230 0132
  29    8    4    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.406708595388   1.537851241599

  84   94   89  247 
 3120 2103 3012 0132
   4   22   11    8 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362745098039   0.470486100028

 500  476  499   77 
 3120 1230 0132 3012
   3   22   19   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.020833333333   0.999782962558

 501  473  345  498 
 2103 3012 3201 0132
   3   22   21   20 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690476190476   0.816149357191

 209  208  501  498 
 2310 3012 0132 3120
  21   22   19   16 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.416666666667   0.571304550033

 207    2  499  500 
 1230 0132 2103 0132
  21   22   16   20 
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   1.713913650100

 507  150  503   47 
 2031 1302 0132 1023
  21   22    4   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.796296296296   0.634782833370

 209   48   45  502 
 0321 1302 1302 0132
  21   22   22   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 118  310  247  201 
 0321 3120 2310 2103
   2   11    3    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.856956825050

 506    0  391  506 
 1023 2031 0213 3120
   8   22   16    8 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.856956825050

 505  505  507  209 
 3120 1023 0132 3201
  22   22   16    8 
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 390   24  502  506 
 1302 2103 1302 0132
  22   22    8    4 
  0  0  0  0 -1  0  0  1  1 -2  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055555555556   0.380869700022

 253  255  239  230 
 0321 3012 3120 1302
   8   24   14    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.238095238095   1.305838971505

 417  440  510  510 
 1302 3201 0132 0321
  28    8    4    4 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   1.142609100067

 371  509   35  509 
 2103 0321 3120 0132
  28    8    4    8 
  0  0 -1  1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.571304550033

 437  191  512  513 
 3012 3012 0132 3120
  17   29   24   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.047619047619   0.652919485752

 444  409  514  511 
 2310 1230 2103 0132
  17   29   21    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.925925925926   1.015652533393

 511  294  514  515 
 3120 2031 0132 1023
  14   29   24   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214285714286   0.489689614314

 512  517  286  513 
 2103 0213 0213 0132
  14   29   17    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.488095238095   0.408074678595

 480   36  516  513 
 1230 0213 2103 1023
  29   14   24   28 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   1.713913650100

 515  480  442  285 
 2103 2310 0321 2031
  14   14   29   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 336  518  514  375 
 1230 0321 0213 3120
  14   17   27    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571428571429   0.979379228629

 382   49  337  517 
 2031 3012 0213 0321
  14    8   27   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.687500000000   1.285435237575

 221  211  359  424 
 1230 3120 1302 1302
   4    4   27   26 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.856956825050

 157  112  521  238 
 3120 2031 0132 3012
  29    4   21    7 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.449152542373   0.639086445800

 522  252  437  520 
 3012 0213 0321 0132
  29    4    7   24 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.327380952381   0.938571760769

 524  529  523  521 
 0132 1230 0132 1230
   4    7   24   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.316176470588   1.058593725062

 491  111  186  522 
 3201 0213 0321 0132
   4    7   22   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.364754098361   0.533841956589

 522  347  526  527 
 0132 3120 2103 3120
   8    7   22   24 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.401260504202   1.253029307216

 528  394  526  254 
 0132 2103 0132 2103
   8    7    3    8 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.968750000000   1.499674443838

 524  240  252  525 
 2103 1023 2103 0132
   8    7    8   24 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.274509803922   1.344246000079

 524  363  528  298 
 3120 0321 0132 2031
  27    7   22    8 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.723214285714   0.918168026839

 525  216   75  527 
 0132 3120 0321 0132
  27    7    8    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509803921569   0.537698400031

 530  367  522  438 
 0132 0132 3012 3012
  22    4   24   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.198689416419   0.848480496415

 529  426  533  535 
 0132 3012 0321 3012
  24    4   24   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.631526104418   1.658848151302

 438   47  533  534 
 3120 3012 2103 3120
   8   24   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.131443298969   2.632712720257

 535  367  533  425 
 0132 2031 0132 1230
  24   24   24    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.477040816327   0.926912484238

 531  323  530  532 
 2103 1230 0321 0132
  24   24    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.324845824469   0.885365891154

 531  432  535  437 
 3120 3012 0132 3120
   4   24   21    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.150423728814   1.176500047950

 532  483  530  534 
 0132 3012 1230 0132
   4   24    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.973446799343   0.286352308869



==> anc/LinkComplementCertificates/pSL_4_plus_1_sqrt_minus_1.tri <==
% Triangulation
NONAME
geometric_solution  747.42792485
oriented_manifold
CS_unknown

72 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

816
  14  298    3    1 
 0213 0132 0132 0132
   0    9   20   18 
  0  1 -1  0  0  0 -1  1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  30  691    0    2 
 1023 3120 0132 0132
   0    9   58   20 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 631  600    1    3 
 1023 2031 0132 0132
   0    9   28   58 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78  409    2    0 
 1302 3012 0132 0132
   0    9   18   28 
  0 -1  0  1 -1  0  0  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 112  314    7    5 
 1023 0132 0132 0132
   1   30   18   19 
  0 -1  0  1  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 408  299    4    6 
 0321 2103 0132 0132
   1   30    0   18 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 604  117    5    7 
 0213 1023 0132 0132
   1   30   71    0 
  0  0  0  0  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 727  152    6    4 
 1230 1023 0132 0132
   1   30   19   71 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  92  515   11    9 
 0213 2031 0132 0132
   2    8   67   13 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 815  535    8   10 
 1302 1023 0132 0132
   2    8   68   67 
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 769  403    9   11 
 1230 1023 0132 0132
   2    8    5   68 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 541   32   10    8 
 0321 2031 0132 0132
   2    8   13    5 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 687  560   15   13 
 1023 3012 0132 0132
   3   20   17   62 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 611  333   12   14 
 1230 3120 0132 0132
   3   20   18   17 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   0  185   13   15 
 0213 0132 0132 0132
   3   20    9   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  57  506   14   12 
 0213 2103 0132 0132
   3   20   62    9 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 197  780   19   17 
 0321 0132 0132 0132
   4   57   61    5 
  0 -1  0  1  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  670   16   18 
 0213 2031 0132 0132
   4   57   30   61 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 605  135   17   19 
 1023 3012 0132 0132
   4   57   68   30 
  0  1 -1  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 403  768   18   16 
 1023 3120 0132 0132
   4   57    5   68 
  0  0  0  0 -2  0  1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 378   52   23   21 
 1230 2031 0132 0132
   6   48   71   56 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 809  118   20   22 
 1302 2103 0132 0132
   6   48   31   71 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 426  253   21   23 
 1302 2031 0132 0132
   6   48   17   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 201  559   22   20 
 0213 0132 0132 0132
   6   48   56   17 
  0  1  0 -1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 748  440   27   25 
 1302 2103 0132 0132
   7   60   44   10 
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 131  622   24   26 
 1302 2103 0132 0132
   7   60   35   44 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 191   44   25   27 
 1302 3012 0132 0132
   7   60   15   35 
  0  1 -1  0  1  0  0 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 712  784   26   24 
 1302 2103 0132 0132
   7   60   10   15 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 486  590   31   29 
 1230 2103 0132 0132
   9   23   16   54 
  0  0  0  0 -1  0  1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 639   57   28   30 
 1302 3120 0132 0132
   9   23   20   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 306    1   29   31 
 1230 1023 0132 0132
   9   23   58   20 
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 416  706   30   28 
 0132 1023 0132 0132
   9   23   54   58 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11  229   35   33 
 1302 2103 0132 0132
  11    5    2   13 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 171  547   32   34 
 1302 2103 0132 0132
  11    5    1    2 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  82  519   33   35 
 0213 2031 0132 0132
  11    5   66    1 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 421  214   34   32 
 1023 2103 0132 0132
  11    5   13   66 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 196  688   39   37 
 0132 2031 0132 0132
  10    5   58   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 423  568   36   38 
 1023 0132 0132 0132
  10    5   48   58 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 265  443   37   39 
 1023 2103 0132 0132
  10    5   44   48 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 400  749   38   36 
 1302 3120 0132 0132
  10    5   57   44 
  0  0  0  0 -1  0  1  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 721  349   43   41 
 1023 3012 0132 0132
  12   52   21   35 
  0 -1  0  1 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 504  799   40   42 
 0213 3120 0132 0132
  12   52   29   21 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 194  151   41   43 
 1302 3120 0132 0132
  12   52   45   29 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -2  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 614  177   42   40 
 0132 3012 0132 0132
  12   52   35   45 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  26  497   47   45 
 1230 1023 0132 0132
  13   15   35    7 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 491  603   44   46 
 0132 3120 0132 0132
  13   15   28   35 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 502  481   45   47 
 0213 3012 0132 0132
  13   15   26   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 767  392   46   44 
 0213 2103 0132 0132
  13   15    7   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 814  521   51   49 
 0321 2103 0132 0132
  14   39    8   60 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 280  429   48   50 
 0132 2103 0132 0132
  14   39   63    8 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 616  554   49   51 
 0213 0132 0132 0132
  14   39   56   63 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 465   54   50   48 
 0321 2031 0132 0132
  14   39   60   56 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  20  455   55   53 
 1302 1023 0132 0132
  15   56    6   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 398  712   52   54 
 0132 2031 0132 0132
  15   56   60    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51  190   53   55 
 1302 0132 0132 0132
  15   56   14   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 272  735   54   52 
 0321 3120 0132 0132
  15   56   71   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 529  145   59   57 
 1230 2103 0132 0132
  16   62    9   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  15   29   56   58 
 0213 3120 0132 0132
  16   62   20    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 785  208   57   59 
 0132 2103 0132 0132
  16   62    7   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 762  496   58   56 
 0132 0132 0132 0132
  16   62   38    7 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113  610   63   61 
 1023 0132 0132 0132
  17   30   36   18 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 156  127   60   62 
 0213 2103 0132 0132
  17   30   33   36 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 192  252   61   63 
 0321 2103 0132 0132
  17   30   37   33 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 411  334   62   60 
 0213 0132 0132 0132
  17   30   18   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 660  674   67   65 
 1023 3012 0132 0132
  18    8   41   65 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72  112   64   66 
 0132 2031 0132 0132
  18    8   19   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  93  314   65   67 
 1302 3012 0132 0132
  18    8   26   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 449  500   66   64 
 0213 2031 0132 0132
  18    8   65   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 544  153   71   69 
 1302 3012 0132 0132
  19   11    1   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 516  315   68   70 
 0321 3120 0132 0132
  19   11   70    1 
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 284  570   69   71 
 1302 2103 0132 0132
  19   11   10   70 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 683  240   70   68 
 1023 0132 0132 0132
  19   11   50   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  65  174   75   73 
 0132 3012 0132 0132
  16    8   41   19 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 281  412   72   74 
 1302 2031 0132 0132
  16    8   55   41 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 167  645   73   75 
 0321 2031 0132 0132
  16    8   50   55 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 243  153   74   72 
 1302 0132 0132 0132
  16    8   19   50 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 343  313   79   77 
 0213 2031 0132 0132
  18   53   46   26 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 147  185   76   78 
 1302 2031 0132 0132
  18   53    9   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 463    3   77   79 
 0321 2031 0132 0132
  18   53   28    9 
  0 -1  0  1  1  0  0 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 482  501   78   76 
 0213 3012 0132 0132
  18   53   26   28 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 248  504   83   81 
 1302 3120 0132 0132
  21   66   52   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 279  722   80   82 
 0132 3120 0132 0132
  21   66    1   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34  238   81   83 
 0213 3012 0132 0132
  21   66    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 262  431   82   80 
 1230 2031 0132 0132
  21   66   62    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 690  685   87   85 
 1230 3120 0132 0132
  22    0   27   20 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 439  293   84   86 
 1302 0132 0132 0132
  22    0   24   27 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 353  268   85   87 
 0132 2031 0132 0132
  22    0   25   24 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 297  744   86   84 
 1023 3012 0132 0132
  22    0   20   25 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 641  699   91   89 
 1023 3120 0132 0132
  24   64    3   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 108  494   88   90 
 1302 3120 0132 0132
  24   64   29    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 805  701   89   91 
 1302 1023 0132 0132
  24   64   70   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 517  142   90   88 
 1023 1023 0132 0132
  24   64   32   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8  392   95   93 
 0213 3012 0132 0132
  26   67    8   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 242   66   92   94 
 1302 2031 0132 0132
  26   67   19    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 300  703   93   95 
 0321 3120 0132 0132
  26   67   22   19 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 632  480   94   92 
 1230 1023 0132 0132
  26   67   13   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 658  385   99   97 
 0213 0132 0132 0132
  22   14   43   53 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 198  301   96   98 
 1230 3120 0132 0132
  22   14   61   43 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 189  744   97   99 
 0213 3120 0132 0132
  22   14   25   61 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 388  268   98   96 
 1023 2103 0132 0132
  22   14   53   25 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 271  699  103  101 
 0213 2031 0132 0132
   3   25   24   49 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 353  493  100  102 
 1302 0132 0132 0132
   3   25   60   24 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 520  751  101  103 
 0132 3012 0132 0132
   3   25   50   60 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 545  563  102  100 
 0213 2103 0132 0132
   3   25   49   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 585  235  107  105 
 0321 3120 0132 0132
  28   34   69   37 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 594  460  104  106 
 0321 3120 0132 0132
  28   34   39   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 283  616  105  107 
 0321 0132 0132 0132
  28   34   63   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 286  410  106  104 
 0321 3120 0132 0132
  28   34   37   63 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 675   89  111  109 
 1302 2031 0132 0132
  29   65    3   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 373  507  108  110 
 0132 1023 0132 0132
  29   65   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 771  796  109  111 
 0321 3120 0132 0132
  29   65    4   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 526  664  110  108 
 1302 2031 0132 0132
  29   65   64    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  65    4  115  113 
 1302 1023 0132 0132
  30   41   18   19 
  0 -1  0  1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 582   60  112  114 
 0132 1023 0132 0132
  30   41   36   18 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 728  120  113  115 
 0321 1023 0132 0132
  30   41   61   36 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 175  669  114  112 
 0132 2031 0132 0132
  30   41   19   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 722  407  119  117 
 0213 0132 0132 0132
  31    1    0   21 
  0  1  0 -1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6  438  116  118 
 1023 3012 0132 0132
  31    1   71    0 
  0  0  1 -1  0  0  0  0 -2  1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 455   21  117  119 
 1023 2103 0132 0132
  31    1    6   71 
  0 -1  1  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 238  362  118  116 
 1230 0132 0132 0132
  31    1   21    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114  742  123  121 
 1023 1023 0132 0132
  32   30   61   36 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17  182  120  122 
 0213 3012 0132 0132
  32   30   57   61 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 456  654  121  123 
 1302 3012 0132 0132
  32   30   38   57 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 156  143  122  120 
 1230 3120 0132 0132
  32   30   36   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 562  164  127  125 
 0321 0132 0132 0132
  33   47   50   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 484  370  124  126 
 1302 3012 0132 0132
  33   47   54   50 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 741  679  125  127 
 1023 1023 0132 0132
  33   47   36   54 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 200   61  126  124 
 1023 2103 0132 0132
  33   47   17   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 266  614  131  129 
 0213 3120 0132 0132
  35   46   45   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 244  178  128  130 
 1302 1023 0132 0132
  35   46   51   45 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 397  355  129  131 
 1023 2103 0132 0132
  35   46   60   51 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 187   25  130  128 
 0132 2031 0132 0132
  35   46   44   60 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 801  763  135  133 
 1023 3120 0132 0132
   7   68   49   30 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 532  257  132  134 
 1302 0132 0132 0132
   7   68   59   49 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 473  319  133  135 
 1230 3120 0132 0132
   7   68    4   59 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  18  666  134  132 
 1230 2031 0132 0132
   7   68   30    4 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 432  312  139  137 
 1302 1023 0132 0132
  26   34   46   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 782  342  136  138 
 0213 2031 0132 0132
  26   34   47   46 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 593  597  137  139 
 1230 3012 0132 0132
  26   34   23   47 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 307  774  138  136 
 0213 2031 0132 0132
  26   34   70   23 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 162  513  143  141 
 1302 2103 0132 0132
  38   24   40   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 773  325  140  142 
 1023 0132 0132 0132
  38   24   70   40 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  91  226  141  143 
 1023 2103 0132 0132
  38   24   32   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 511  123  142  140 
 1302 3120 0132 0132
  38   24   36   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 434  339  147  145 
 1230 3120 0132 0132
   9   55   38   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 646   56  144  146 
 0132 2103 0132 0132
   9   55   16   38 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 412  591  145  147 
 1302 3120 0132 0132
   9   55   53   16 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 247   77  146  144 
 0321 2031 0132 0132
   9   55   46   53 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 264  725  151  149 
 0321 1023 0132 0132
  29   47   48   45 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 202  629  148  150 
 1023 2031 0132 0132
  29   47   39   48 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 595  295  149  151 
 1023 2031 0132 0132
  29   47   12   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 717   42  150  148 
 0321 3120 0132 0132
  29   47   45   12 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   7  377  155  153 
 1023 3012 0132 0132
  16    1   19   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  68   75  152  154 
 1230 0132 0132 0132
  16    1   50   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 371  485  153  155 
 0213 2103 0132 0132
  16    1   54   50 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 454  589  154  152 
 1023 0132 0132 0132
  16    1   71   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  61  123  159  157 
 0213 3012 0132 0132
  38   33   30   36 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 666  762  156  158 
 1023 3120 0132 0132
  38   33    7   30 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 393  496  157  159 
 1230 3012 0132 0132
  38   33   13    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 676  513  158  156 
 0132 2031 0132 0132
  38   33   36   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 661  250  163  161 
 0213 3012 0132 0132
  40   39   27   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 293  436  160  162 
 0132 2103 0132 0132
  40   39   24   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 464  140  161  163 
 1230 2031 0132 0132
  40   39   36   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 731  581  162  160 
 0321 3012 0132 0132
  40   39   41   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 470  124  167  165 
 1023 0132 0132 0132
  33   55   17   50 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 427  252  164  166 
 1230 3012 0132 0132
  33   55   31   17 
  0  0  0  0  1  0 -1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 405  394  165  167 
 1230 3012 0132 0132
  33   55    8   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  74  523  166  164 
 0321 3120 0132 0132
  33   55   50    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 583  299  171  169 
 1230 2031 0132 0132
   1   44   18    2 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 186  313  168  170 
 0213 0132 0132 0132
   1   44   46   18 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 266  239  169  171 
 1302 3012 0132 0132
   1   44    5   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 400   33  170  168 
 0213 2031 0132 0132
   1   44    2    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 779  488  175  173 
 0213 0132 0132 0132
  42   41   35   61 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 620  350  172  174 
 1230 2103 0132 0132
  42   41   16   35 
  0  1 -1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  72  376  173  175 
 1230 3012 0132 0132
  42   41   19   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115  302  174  172 
 0132 2031 0132 0132
  42   41   61   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 498  215  179  177 
 0321 3120 0132 0132
  11   35   12   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43  718  176  178 
 1230 2031 0132 0132
  11   35   45   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 129  626  177  179 
 1023 0132 0132 0132
  11   35   51   45 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 602  229  178  176 
 1023 2031 0132 0132
  11   35   13   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 468  374  183  181 
 0213 0132 0132 0132
  42   57    3   43 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 641  696  180  182 
 0132 2103 0132 0132
  42   57   32    3 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 121  489  181  183 
 1230 0132 0132 0132
  42   57   61   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 197  302  182  180 
 1302 2103 0132 0132
  42   57   43   61 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338  492  187  185 
 1023 0132 0132 0132
   3   46    9   60 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  77   14  184  186 
 1302 0132 0132 0132
   3   46   18    9 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 169  673  185  187 
 0213 0132 0132 0132
   3   46   44   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 131  751  186  184 
 0132 3120 0132 0132
   3   46   60   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 778  488  191  189 
 0321 1023 0132 0132
  15   25   61   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  98  329  188  190 
 0213 3012 0132 0132
  15   25   14   61 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 521   54  189  191 
 0132 0132 0132 0132
  15   25   60   14 
  0  0 -1  1  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 352   26  190  188 
 1230 2031 0132 0132
  15   25   35   60 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  62  217  195  193 
 0321 0132 0132 0132
  45   33   37   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 587  709  192  194 
 0321 1023 0132 0132
  45   33   52   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 704   42  193  195 
 1023 2031 0132 0132
  45   33   29   52 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 665  724  194  192 
 1023 2031 0132 0132
  45   33   30   29 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36  476  199  197 
 0132 1023 0132 0132
  43    5   57   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  16  183  196  198 
 0321 2031 0132 0132
  43    5   61   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 330   97  197  199 
 0213 3012 0132 0132
  43    5   14   61 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 543  548  198  196 
 0132 1023 0132 0132
  43    5   58   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 609  127  203  201 
 1302 1023 0132 0132
  47   56   17   36 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  23  260  200  202 
 0213 2031 0132 0132
  47   56   48   17 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 617  149  201  203 
 0132 1023 0132 0132
  47   56   39   48 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 464  730  202  200 
 0132 3012 0132 0132
  47   56   36   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 321  360  207  205 
 0213 0132 0132 0132
  31    2   69   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 401  649  204  206 
 0132 0132 0132 0132
  31    2   44   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 580  811  205  207 
 1023 0132 0132 0132
  31    2   40   44 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 446  772  206  204 
 0321 3012 0132 0132
  31    2   23   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 636   58  211  209 
 1230 2103 0132 0132
   7   56   16   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 275  623  208  210 
 1230 3012 0132 0132
   7   56   64   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 527  667  209  211 
 1230 3012 0132 0132
   7   56    4   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 558  319  210  208 
 0213 3012 0132 0132
   7   56   20    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 294  635  215  213 
 1302 2103 0132 0132
  13   27   22   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 685  480  212  214 
 0213 2103 0132 0132
  13   27   66   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 223   35  213  215 
 1023 2103 0132 0132
  13   27   11   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 681  176  214  212 
 1230 3120 0132 0132
  13   27   12   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 287  627  219  217 
 0132 3120 0132 0132
  45   63   37   11 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 411  192  216  218 
 1023 0132 0132 0132
  45   63   30   37 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 760  801  217  219 
 1230 1023 0132 0132
  45   63   49   30 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 788  718  218  216 
 1302 3120 0132 0132
  45   63   11   49 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 525  383  223  221 
 1023 3012 0132 0132
  27   64   65   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 675  660  220  222 
 0213 1023 0132 0132
  27   64   41   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 414  251  221  223 
 0321 1023 0132 0132
  27   64   66   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 519  214  222  220 
 1023 1023 0132 0132
  27   64   11   66 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 239  452  227  225 
 1230 2103 0132 0132
  32   46    1    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 312  517  224  226 
 1230 2031 0132 0132
  32   46   70    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 433  142  225  227 
 1023 2103 0132 0132
  32   46   38   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 336  653  226  224 
 1023 2031 0132 0132
  32   46    6   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 676  512  231  229 
 1023 3012 0132 0132
   2   51   13   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 179   32  228  230 
 1302 2103 0132 0132
   2   51   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 524  790  229  231 
 0132 3120 0132 0132
   2   51   56   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 467  609  230  228 
 0321 1023 0132 0132
   2   51   36   56 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 653  254  235  233 
 1230 0132 0132 0132
  37   32    6   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 452  713  232  234 
 0213 2031 0132 0132
  37   32   15    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 490  502  233  235 
 0321 0132 0132 0132
  37   32   28   15 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 347  104  234  232 
 0321 3120 0132 0132
  37   32   69   28 
  0  0  0  0  1  0 -1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 781  399  239  237 
 1302 3120 0132 0132
   6    5    4   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 768  797  236  238 
 0213 2103 0132 0132
   6    5   21    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  82  119  237  239 
 1230 3012 0132 0132
   6    5    1   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 170  224  238  236 
 1230 3012 0132 0132
   6    5   46    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 748   71  243  241 
 0321 0132 0132 0132
  19   60   10   50 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 715  357  240  242 
 1230 2031 0132 0132
  19   60   67   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 815   93  241  243 
 0132 2031 0132 0132
  19   60    8   67 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 520   75  242  240 
 1230 2031 0132 0132
  19   60   50    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 340  129  247  245 
 0321 2031 0132 0132
  51   53   45   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 657  626  244  246 
 0213 3012 0132 0132
  51   53   43   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 385  478  245  247 
 0213 2031 0132 0132
  51   53   55   43 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 147  759  246  244 
 0321 3120 0132 0132
  51   53   46   55 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 686   80  251  249 
 0321 2031 0132 0132
  52   27   62   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 733  530  248  250 
 0132 1023 0132 0132
  52   27   40   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 160  612  249  251 
 1230 1023 0132 0132
  52   27   41   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 222  755  250  248 
 1023 1023 0132 0132
  52   27   66   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 165   62  255  253 
 1230 2103 0132 0132
  37   31   17   33 
  0 -1  0  1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  22  794  252  254 
 1302 2031 0132 0132
  37   31    6   17 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 363  232  253  255 
 1023 0132 0132 0132
  37   31   69    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 650  586  254  252 
 1023 1023 0132 0132
  37   31   33   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 576  441  259  257 
 1230 3012 0132 0132
   7   24   59   31 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 698  133  256  258 
 0213 0132 0132 0132
   7   24   49   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 270  766  257  259 
 0132 1023 0132 0132
   7   24   26   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 775  395  258  256 
 1023 0132 0132 0132
   7   24   31   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 201  264  263  261 
 1302 0132 0132 0132
   5   17   47   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 561  331  260  262 
 0132 3120 0132 0132
   5   17   62   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 687   83  261  263 
 0213 3012 0132 0132
   5   17   66   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 425  420  262  260 
 1023 0132 0132 0132
   5   17   48   66 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 148  260  267  265 
 0321 0132 0132 0132
   5   45   48   47 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 808   38  264  266 
 0132 1023 0132 0132
   5   45   44   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 128  170  265  267 
 0213 2031 0132 0132
   5   45   46   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 341  781  266  264 
 0321 3012 0132 0132
   5   45   47   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  86   99  271  269 
 1302 2103 0132 0132
  53   24   22   25 
  0 -1  0  1  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 703  483  268  270 
 0132 3012 0132 0132
  53   24   26   22 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 258  343  269  271 
 0132 2103 0132 0132
  53   24   49   26 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 100  310  270  268 
 0213 0132 0132 0132
  53   24   25   49 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  55  377  275  273 
 0321 3120 0132 0132
  16   14   71   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 658  588  272  274 
 1230 0132 0132 0132
  16   14   53   71 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 389  413  273  275 
 1023 3120 0132 0132
  16   14   64   53 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 553  209  274  272 
 1023 3012 0132 0132
  16   14   56   64 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 752  738  279  277 
 0321 1023 0132 0132
  54   66   59   52 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 565  508  276  278 
 1302 2031 0132 0132
  54   66   32   59 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 518  453  277  279 
 0213 2103 0132 0132
  54   66    1   32 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  81  368  278  276 
 0132 1023 0132 0132
  54   66   52    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  49  405  283  281 
 0132 2031 0132 0132
  55   39    8   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 661   73  280  282 
 1230 2031 0132 0132
  55   39   41    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 731  754  281  283 
 1302 0132 0132 0132
  55   39   34   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 106  435  282  280 
 0321 3012 0132 0132
  55   39   63   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 555   70  287  285 
 0321 2031 0132 0132
  10   63   70   11 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 432  304  284  286 
 0132 2031 0132 0132
  10   63   34   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 107  367  285  287 
 0321 0132 0132 0132
  10   63   37   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 216  380  286  284 
 0132 0132 0132 0132
  10   63   11   37 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 461  402  291  289 
 1302 0132 0132 0132
  57   39   69   68 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 595  655  288  290 
 0321 3120 0132 0132
  57   39   12   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 294  681  289  291 
 0132 1023 0132 0132
  57   39   27   12 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 662  606  290  288 
 0321 0132 0132 0132
  57   39   68   27 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 494  700  295  293 
 0132 3012 0132 0132
  22   39   24   29 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 161   85  292  294 
 0132 0132 0132 0132
  22   39   27   24 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 290  212  293  295 
 0132 2031 0132 0132
  22   39   12   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 150  799  294  292 
 1302 1023 0132 0132
  22   39   29   12 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 546  723  299  297 
 1230 1023 0132 0132
   0    2   25    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 322   87  296  298 
 1302 1023 0132 0132
   0    2   20   25 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 611    0  297  299 
 0132 0132 0132 0132
   0    2   18   20 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 168    5  298  296 
 1302 2103 0132 0132
   0    2    1   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  94  792  303  301 
 0321 3120 0132 0132
  43   19   22   67 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 668   97  300  302 
 0213 3120 0132 0132
  43   19   61   22 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 175  183  301  303 
 1302 2103 0132 0132
  43   19   42   61 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 357  444  302  300 
 1230 3120 0132 0132
  43   19   67   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 285  317  307  305 
 1302 1023 0132 0132
  20   70   10   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 569  688  304  306 
 1230 0132 0132 0132
  20   70   58   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 549   30  305  307 
 1023 3012 0132 0132
  20   70   23   58 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 139  320  306  304 
 0213 0132 0132 0132
  20   70   34   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 402  462  311  309 
 0132 2103 0132 0132
  53    2   69   68 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 322  388  308  310 
 0321 2031 0132 0132
  53    2   25   69 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 546  271  309  311 
 0213 0132 0132 0132
  53    2   49   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 532  802  310  308 
 0132 2103 0132 0132
  53    2   68   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 136  225  315  313 
 1023 3012 0132 0132
   1   26   46   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76  169  312  314 
 1302 0132 0132 0132
   1   26   18   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  66    4  313  315 
 1230 0132 0132 0132
   1   26   19   18 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 702   69  314  312 
 1230 3120 0132 0132
   1   26   70   19 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 746  757  319  317 
 0132 2031 0132 0132
  59   20   34    4 
  0 -1  1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 304  364  316  318 
 1023 2103 0132 0132
  59   20   10   34 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 785  440  317  319 
 1230 1023 0132 0132
  59   20    7   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 211  134  318  316 
 1230 3120 0132 0132
  59   20    4    7 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 593  307  323  321 
 0132 0132 0132 0132
  20   69   23   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 204  638  320  322 
 0213 0132 0132 0132
  20   69    2   23 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 309  297  321  323 
 0321 2031 0132 0132
  20   69   25    2 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 585  745  322  320 
 1230 1023 0132 0132
  20   69   34   25 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 555  433  327  325 
 1023 2031 0132 0132
  38   14   70   63 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 551  141  324  326 
 1230 0132 0132 0132
  38   14   40   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 733  530  325  327 
 1023 0132 0132 0132
  38   14   62   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 430  761  326  324 
 1302 2031 0132 0132
  38   14   63   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 734  764  331  329 
 1023 0132 0132 0132
  47   14   15   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 189  743  328  330 
 1230 0132 0132 0132
  47   14   61   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 198  780  329  331 
 0213 1023 0132 0132
  47   14    5   61 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 430  261  330  328 
 0321 3120 0132 0132
  47   14   62    5 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 374  471  335  333 
 0132 3012 0132 0132
  17   65    3   43 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 674   13  332  334 
 1230 3120 0132 0132
  17   65   18    3 
  0  0  0  0  1  0 -1  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 500   63  333  335 
 1302 0132 0132 0132
  17   65   37   18 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 624  795  334  332 
 0213 1023 0132 0132
  17   65   43   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 633  227  339  337 
 0321 1023 0132 0132
  46   67    6   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 715  398  336  338 
 0321 0132 0132 0132
  46   67   60    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 812  184  337  339 
 0321 1023 0132 0132
  46   67    9   60 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 528  144  338  336 
 1302 3120 0132 0132
  46   67   38    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 244  802  343  341 
 0321 3012 0132 0132
  49   46   45   53 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 267  717  340  342 
 0321 0132 0132 0132
  49   46   47   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 137  766  341  343 
 1302 3120 0132 0132
  49   46   26   47 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  76  270  342  340 
 0213 2103 0132 0132
  49   46   53   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 463  389  347  345 
 1230 2031 0132 0132
  64   28   53   69 
  0  1 -1  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 482  414  344  346 
 1302 3120 0132 0132
  64   28   66   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 564  518  345  347 
 1302 0132 0132 0132
  64   28   32   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 235  640  346  344 
 0321 0132 0132 0132
  64   28   69   32 
  0 -1  0  1  1  0  0 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 361  486  351  349 
 0213 3012 0132 0132
  16   21   12   23 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  40  498  348  350 
 1230 0132 0132 0132
  16   21   35   12 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 536  173  349  351 
 0213 2103 0132 0132
  16   21   42   35 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 372  639  350  348 
 1230 2031 0132 0132
  16   21   23   42 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 720  191  355  353 
 0132 3012 0132 0132
  60    0   25   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  86  101  352  354 
 0132 2031 0132 0132
  60    0   24   25 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 577  466  353  355 
 0213 3120 0132 0132
  60    0   51   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 601  130  354  352 
 1302 2103 0132 0132
  60    0   35   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 365  534  359  357 
 1023 3120 0132 0132
  42   10   67   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 241  303  356  358 
 1302 3012 0132 0132
  42   10   19   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 571  379  357  359 
 1023 2031 0132 0132
  42   10   48   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 443  566  358  356 
 0213 2031 0132 0132
  42   10   59   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 592  204  363  361 
 0321 0132 0132 0132
  31   12   23   69 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348  451  360  362 
 0213 0132 0132 0132
  31   12   21   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 798  119  361  363 
 1230 0132 0132 0132
  31   12    6   21 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 652  254  362  360 
 1302 1023 0132 0132
  31   12   69    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 753  317  367  365 
 0132 2103 0132 0132
  10   52   59   34 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 738  356  364  366 
 1302 1023 0132 0132
  10   52   67   59 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 709  714  365  367 
 1230 0132 0132 0132
  10   52   37   67 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 584  286  366  364 
 0321 0132 0132 0132
  10   52   34   37 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 279  723  371  369 
 1023 2103 0132 0132
  25   54   52    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 707  587  368  370 
 1302 0132 0132 0132
  25   54   33   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 125  523  369  371 
 1230 1023 0132 0132
  25   54   50   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 154  545  370  368 
 0213 2103 0132 0132
  25   54    1   50 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 451  351  375  373 
 0132 3012 0132 0132
  42   65   21   23 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  692  372  374 
 0132 2031 0132 0132
  42   65    3   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 332  180  373  375 
 0132 0132 0132 0132
  42   65   43    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 418  447  374  372 
 0213 0132 0132 0132
  42   65   23   43 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 174  636  379  377 
 1230 2031 0132 0132
  56   19   16   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 152  272  376  378 
 1230 3120 0132 0132
  56   19   71   16 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 726   20  377  379 
 1230 3012 0132 0132
  56   19   48   71 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 358  618  378  376 
 1302 1023 0132 0132
  56   19   42   48 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 624  287  383  381 
 1230 0132 0132 0132
  10   65   37   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 503  713  380  382 
 1230 0132 0132 0132
  10   65   15   37 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 572  787  381  383 
 0321 0132 0132 0132
  10   65   27   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 220  682  382  380 
 1230 2103 0132 0132
  10   65   11   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 471  792  387  385 
 1023 2031 0132 0132
  22   55   43   17 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 246   96  384  386 
 0213 0132 0132 0132
  22   55   53   43 
  0  0  0  0  2  0  0 -2  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 415  483  385  387 
 1230 2103 0132 0132
  22   55   66   53 
  0  0  0  0 -2  0  2  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 424  684  386  384 
 1302 2031 0132 0132
  22   55   17   66 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 309   99  391  389 
 1302 1023 0132 0132
  14   69   53   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 344  274  388  390 
 1302 1023 0132 0132
  14   69   64   53 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 650  804  389  391 
 0321 3012 0132 0132
  14   69   33   64 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 586  522  390  388 
 1302 3012 0132 0132
  14   69   25   33 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  92   47  395  393 
 1230 2103 0132 0132
   7    8   13   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 541  158  392  394 
 1302 3012 0132 0132
   7    8   33   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 166  651  393  395 
 1230 2103 0132 0132
   7    8   31   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 449  259  394  392 
 1230 0132 0132 0132
   7    8   26   31 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 527  759  399  397 
 0213 2031 0132 0132
  46   56   51    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 466  130  396  398 
 0132 1023 0132 0132
  46   56   60   51 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53  337  397  399 
 0132 0132 0132 0132
  46   56    6   60 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 558  236  398  396 
 1230 3120 0132 0132
  46   56    4    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 171   39  403  401 
 0213 2031 0132 0132
  57    2   44    5 
  0 -2  2  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 205  643  400  402 
 0132 1023 0132 0132
  57    2   69   44 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 308  288  401  403 
 0132 0132 0132 0132
  57    2   68   69 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  10   19  402  400 
 1023 1023 0132 0132
  57    2    5   68 
  0  2  0 -2 -1  0  1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 428  450  407  405 
 1023 0132 0132 0132
  31   63    8   21 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 280  166  404  406 
 1302 3012 0132 0132
  31   63   55    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 458  578  405  407 
 0213 0132 0132 0132
  31   63    0   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 537  116  406  404 
 1230 0132 0132 0132
  31   63   21    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   5  459  411  409 
 0321 3012 0132 0132
  63   18    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   3  538  408  410 
 1230 3120 0132 0132
  63   18   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 501  107  409  411 
 1302 3120 0132 0132
  63   18   37   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  63  217  410  408 
 0213 1023 0132 0132
  63   18   30   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  73  146  415  413 
 1302 2031 0132 0132
  53   41   16   55 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 620  274  412  414 
 0213 3120 0132 0132
  53   41   64   16 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 222  345  413  415 
 0321 3120 0132 0132
  53   41   66   64 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 755  386  414  412 
 1302 3012 0132 0132
  53   41   55   66 
  0  0  0  0  0  0  0  0  0  2  0 -2  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31  678  419  417 
 0132 0132 0132 0132
  51   23   58   54 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 549  479  416  418 
 0213 3012 0132 0132
  51   23   43   58 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 375  625  417  419 
 0213 2031 0132 0132
  51   23   65   43 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 599  475  418  416 
 0132 2031 0132 0132
  51   23   54   65 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 564  263  423  421 
 0321 0132 0132 0132
   5   28   66   48 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 481   35  420  422 
 1230 1023 0132 0132
   5   28   13   66 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 603  542  421  423 
 0213 1023 0132 0132
   5   28   58   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 631   37  422  420 
 0213 1023 0132 0132
   5   28   48   58 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 752  387  427  425 
 1230 2031 0132 0132
  17   59   66   55 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 565  263  424  426 
 0213 1023 0132 0132
  17   59   48   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 442   22  425  427 
 0132 2031 0132 0132
  17   59   31   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 579  165  426  424 
 1230 3012 0132 0132
  17   59   55   31 
  0 -1  0  1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 769  404  431  429 
 0321 1023 0132 0132
  63    5    8   21 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 540   49  428  430 
 0132 2103 0132 0132
  63    5   14    8 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 331  327  429  431 
 0321 2031 0132 0132
  63    5   62   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  83  694  430  428 
 1302 3012 0132 0132
  63    5   21   62 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 285  136  435  433 
 0132 2031 0132 0132
  46   63   70   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 324  226  432  434 
 1302 1023 0132 0132
  46   63   38   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 458  144  433  435 
 1230 3012 0132 0132
  46   63   55   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 283  756  434  432 
 1230 3120 0132 0132
  46   63   34   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 732  161  439  437 
 0321 2103 0132 0132
  24   71   40   27 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 810  772  436  438 
 1302 0132 0132 0132
  24   71   31   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 117  577  437  439 
 1230 3120 0132 0132
  24   71    0   31 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 607   85  438  436 
 0132 2031 0132 0132
  24   71   27    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 318   24  443  441 
 1023 2103 0132 0132
  44   59    7   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 256  648  440  442 
 1230 2103 0132 0132
  44   59   31    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 426  808  441  443 
 0132 3120 0132 0132
  44   59   48   31 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 359   38  442  440 
 0213 2103 0132 0132
  44   59   10   48 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 711  303  447  445 
 1302 3120 0132 0132
  42   40   67   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 515  534  444  446 
 1023 3012 0132 0132
  42   40    2   67 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 207  638  445  447 
 0321 1023 0132 0132
  42   40   23    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 550  375  446  444 
 0213 0132 0132 0132
  42   40   43   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 596  775  451  449 
 0321 2031 0132 0132
  31   65   26   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67  395  448  450 
 0213 3012 0132 0132
  31   65    8   26 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 770  404  449  451 
 0213 0132 0132 0132
  31   65   21    8 
  0 -1  1  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 372  361  450  448 
 0132 0132 0132 0132
  31   65   23   21 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 233  224  455  453 
 0213 2103 0132 0132
   1   15   32    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 740  278  452  454 
 0321 2103 0132 0132
   1   15   54   32 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 574  155  453  455 
 0132 1023 0132 0132
   1   15   71   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  52  118  454  452 
 1023 1023 0132 0132
   1   15    6   71 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 604  122  459  457 
 1302 2031 0132 0132
  38    0   57   30 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 477  647  456  458 
 1023 3012 0132 0132
  38    0   55   57 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 406  434  457  459 
 0213 3012 0132 0132
  38    0   63   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 408  761  458  456 
 1230 2103 0132 0132
  38    0   30   63 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 628  105  463  461 
 1023 3120 0132 0132
  69    9   39   28 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 813  288  460  462 
 1302 2031 0132 0132
  69    9   68   39 
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 591  308  461  463 
 0321 2103 0132 0132
  69    9   53   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  78  344  462  460 
 0321 3012 0132 0132
  69    9   28   53 
  0  0  0  0  1  0  0 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 203  162  467  465 
 0132 3012 0132 0132
  24   56   39   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  51  493  464  466 
 0321 2031 0132 0132
  24   56   60   39 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 397  354  465  467 
 0132 3120 0132 0132
  24   56   51   60 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 231  510  466  464 
 0321 2103 0132 0132
  24   56   36   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 180  477  471  469 
 0213 2031 0132 0132
  55    3   57   43 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 750  644  468  470 
 0213 1023 0132 0132
  55    3   50   57 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 563  164  469  471 
 0213 1023 0132 0132
  55    3   17   50 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 332  384  470  468 
 1230 1023 0132 0132
  55    3   43   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 526  758  475  473 
 0321 3012 0132 0132
  59   65    4   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 771  134  472  474 
 1302 3012 0132 0132
  59   65   68    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 575  739  473  475 
 1230 3012 0132 0132
  59   65   54   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 419  509  474  472 
 1302 1023 0132 0132
  59   65   51   54 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 196  691  479  477 
 1023 3012 0132 0132
   0   43   57   58 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 468  457  476  478 
 1302 1023 0132 0132
   0   43   55   57 
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 246  578  477  479 
 1302 3012 0132 0132
   0   43   51   55 
  0  0  0  0  0  0  0  0  0  0  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 417  601  478  476 
 1230 3012 0132 0132
   0   43   58   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  95  213  483  481 
 1023 2103 0132 0132
  66   26   13   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  46  421  480  482 
 1230 3012 0132 0132
  66   26   28   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  345  481  483 
 0213 2031 0132 0132
  66   26   53   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 269  386  482  480 
 1230 2103 0132 0132
  66   26   22   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 716  125  487  485 
 0132 2031 0132 0132
  54   12   50   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 645  154  484  486 
 1023 2103 0132 0132
  54   12   16   50 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 348   28  485  487 
 1230 3012 0132 0132
  54   12   23   16 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 592  598  486  484 
 1302 2031 0132 0132
  54   12   47   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 188  172  491  489 
 1023 0132 0132 0132
  42   15   61   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 743  182  488  490 
 0213 0132 0132 0132
  42   15   32   61 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 234  567  489  491 
 0321 3120 0132 0132
  42   15   28   32 
  0 -1  0  1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  45  539  490  488 
 0132 1023 0132 0132
  42   15   35   28 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 813  184  495  493 
 0213 0132 0132 0132
   3   39   60    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 465  101  492  494 
 1302 0132 0132 0132
   3   39   24   60 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 292   89  493  495 
 0132 3120 0132 0132
   3   39   29   24 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 629  506  494  492 
 1302 2031 0132 0132
   3   39    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 158   59  499  497 
 1230 0132 0132 0132
  16   13    7   38 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  44  623  496  498 
 1023 2103 0132 0132
  16   13   35    7 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 176  349  497  499 
 0321 0132 0132 0132
  16   13   12   35 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 635  646  498  496 
 0213 3120 0132 0132
  16   13   38   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  67  334  503  501 
 1302 2031 0132 0132
  37   26   18   65 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  79  410  500  502 
 1230 2031 0132 0132
  37   26   28   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  46  234  501  503 
 0213 0132 0132 0132
  37   26   15   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 596  381  502  500 
 1230 3012 0132 0132
  37   26   65   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  41   80  507  505 
 0213 3120 0132 0132
  62   29   52   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 704  529  504  506 
 0213 2031 0132 0132
  62   29    9   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 495   15  505  507 
 1302 2103 0132 0132
  62   29    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 109  695  506  504 
 1023 3012 0132 0132
  62   29   21    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 277  741  511  509 
 1302 2031 0132 0132
  36   59   54   32 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 475  679  508  510 
 1023 2103 0132 0132
  36   59   51   54 
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 576  467  509  511 
 0321 2103 0132 0132
  36   59   24   51 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 698  143  510  508 
 1302 2031 0132 0132
  36   59   32   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 228  581  515  513 
 1230 3120 0132 0132
  40   13   36    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159  140  512  514 
 1302 2103 0132 0132
  40   13   38   36 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 632  531  513  515 
 0321 3120 0132 0132
  40   13   67   38 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   8  445  514  512 
 1302 1023 0132 0132
  40   13    2   67 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  69  552  519  517 
 0321 2031 0132 0132
  64    1   70   11 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 225   91  516  518 
 1302 1023 0132 0132
  64    1   32   70 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 278  346  517  519 
 0213 0132 0132 0132
  64    1   66   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  34  223  518  516 
 1302 1023 0132 0132
  64    1   11   66 
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102  243  523  521 
 0132 3012 0132 0132
   8   25   60   50 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 190   48  520  522 
 0132 2103 0132 0132
   8   25   14   60 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 391  540  521  523 
 1230 2103 0132 0132
   8   25   33   14 
  0 -1  0  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 370  167  522  520 
 1023 3120 0132 0132
   8   25   50   33 
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 230  553  527  525 
 0132 3012 0132 0132
  64   51   11   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 625  220  524  526 
 1230 1023 0132 0132
  64   51   65   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 472  111  525  527 
 0321 2031 0132 0132
  64   51    4   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 396  210  526  524 
 0213 3012 0132 0132
  64   51   56    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 737  339  531  529 
 1230 2031 0132 0132
  38   52    9   67 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 505   56  528  530 
 1302 3012 0132 0132
  38   52   62    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 249  326  529  531 
 1023 0132 0132 0132
  38   52   40   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 710  514  530  528 
 1302 3120 0132 0132
  38   52   67   40 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 311  133  535  533 
 0132 2031 0132 0132
  59    2   49   68 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 789  697  532  534 
 0213 2031 0132 0132
  59    2   42   49 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 445  356  533  535 
 1230 3120 0132 0132
  59    2   67   42 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   9  739  534  532 
 1023 3120 0132 0132
  59    2   68   67 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 350  721  539  537 
 0213 1023 0132 0132
   0   42   21   35 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 693  407  536  538 
 0321 3012 0132 0132
   0   42   63   21 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 619  409  537  539 
 1302 3120 0132 0132
   0   42   28   63 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 491  600  538  536 
 1023 2103 0132 0132
   0   42   35   28 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 429  522  543  541 
 0132 2103 0132 0132
  33    5    8   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  11  393  540  542 
 0321 2031 0132 0132
  33    5   13    8 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 422  677  541  543 
 1023 1023 0132 0132
  33    5   58   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 199  807  542  540 
 0132 1023 0132 0132
  33    5   14   58 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 719   68  547  545 
 1023 2031 0132 0132
   1   49   50   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 103  371  544  546 
 0213 2103 0132 0132
   1   49   25   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 310  296  545  547 
 0213 3012 0132 0132
   1   49    2   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 789   33  546  544 
 1302 2103 0132 0132
   1   49   11    2 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 199  807  551  549 
 1023 0132 0132 0132
  70   43   58   14 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 417  306  548  550 
 0213 1023 0132 0132
  70   43   23   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 447  773  549  551 
 0213 2031 0132 0132
  70   43   40   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 659  325  550  548 
 0132 3012 0132 0132
  70   43   14   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 516  804  555  553 
 1302 3120 0132 0132
  14   11   64   70 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 524  275  552  554 
 1230 1023 0132 0132
  14   11   56   64 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 791   50  553  555 
 1023 0132 0132 0132
  14   11   63   56 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 284  324  554  552 
 0321 1023 0132 0132
  14   11   70   63 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 684  793  559  557 
 1023 2031 0132 0132
   6   20   22   17 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 747  797  556  558 
 0132 2031 0132 0132
   6   20    4   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 211  399  557  559 
 0213 3012 0132 0132
   6   20   56    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 608   23  558  556 
 1302 0132 0132 0132
   6   20   17   56 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  12  695  563  561 
 1230 0132 0132 0132
  49   17   62    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 261  765  560  562 
 0132 2103 0132 0132
  49   17   47   62 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 124  716  561  563 
 0321 0132 0132 0132
  49   17   50   47 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 470  103  562  560 
 0213 2103 0132 0132
  49   17    3   50 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 420  346  567  565 
 0321 2031 0132 0132
  32   48   66   28 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 425  277  564  566 
 0213 2031 0132 0132
  32   48   59   66 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 359  697  565  567 
 1302 0132 0132 0132
  32   48   42   59 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 618  490  566  564 
 1302 3120 0132 0132
  32   48   28   42 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 630   37  571  569 
 0321 0132 0132 0132
  10   29   58   48 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 806  305  568  570 
 1302 3012 0132 0132
  10   29   70   58 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 701   70  569  571 
 1302 2103 0132 0132
  10   29   19   70 
  0  1 -1  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 726  358  570  568 
 0132 1023 0132 0132
  10   29   48   19 
  0  0  0  0  1  0 -1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 382  663  575  573 
 0321 3012 0132 0132
  68   15   27   65 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 735  606  572  574 
 0321 3012 0132 0132
  68   15   71   27 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 454  589  573  575 
 0132 1023 0132 0132
  68   15   54   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 599  474  574  572 
 1023 3012 0132 0132
  68   15   65   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 510  256  579  577 
 0321 3012 0132 0132
  31   51   24   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 354  438  576  578 
 0213 3120 0132 0132
  31   51    0   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 478  406  577  579 
 1230 0132 0132 0132
  31   51   55    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 758  427  578  576 
 1230 3012 0132 0132
  31   51   59   55 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 612  206  583  581 
 1230 1023 0132 0132
   2   41   40   44 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 163  512  580  582 
 1230 3120 0132 0132
   2   41   36   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 113  610  581  583 
 0132 1023 0132 0132
   2   41   18   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 673  168  582  580 
 0132 3012 0132 0132
   2   41   44   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 367  777  587  585 
 0321 2103 0132 0132
  25   37   34   52 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 104  323  584  586 
 0321 3012 0132 0132
  25   37   69   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 255  391  585  587 
 1023 2031 0132 0132
  25   37   33   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 193  369  586  584 
 0321 0132 0132 0132
  25   37   52   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 803  273  591  589 
 1023 0132 0132 0132
  16   68   71   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 574  155  588  590 
 1023 0132 0132 0132
  16   68   54   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 736   28  589  591 
 0321 2103 0132 0132
  16   68    9   54 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 462  146  590  588 
 0321 3120 0132 0132
  16   68   53    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 360  487  595  593 
 0321 2031 0132 0132
  47   69   23   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 320  138  592  594 
 0132 3012 0132 0132
  47   69   34   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 105  730  593  595 
 0321 3120 0132 0132
  47   69   39   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 289  150  594  592 
 0321 1023 0132 0132
  47   69   12   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 448  503  599  597 
 0321 3012 0132 0132
  15   23   26   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 138  767  596  598 
 1230 2103 0132 0132
  15   23   47   26 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 487  740  597  599 
 1302 3120 0132 0132
  15   23   54   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 419  575  598  596 
 0132 1023 0132 0132
  15   23   65   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   2  539  603  601 
 1302 2103 0132 0132
  35   58    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 479  355  600  602 
 1230 2031 0132 0132
  35   58   51    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 677  179  601  603 
 1230 1023 0132 0132
  35   58   13   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 422   45  602  600 
 0213 3120 0132 0132
  35   58   28   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

   6  456  607  605 
 0213 2031 0132 0132
  57   71   30    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 800   18  604  606 
 1302 1023 0132 0132
  57   71   68   30 
  0 -1  0  1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 573  291  605  607 
 1230 0132 0132 0132
  57   71   27   68 
  0  1 -1  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 439  690  606  604 
 0132 1023 0132 0132
  57   71    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 637  559  611  609 
 1230 2031 0132 0132
  17    2   56   20 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 231  200  608  610 
 1023 2031 0132 0132
  17    2   36   56 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 582   60  609  611 
 1023 0132 0132 0132
  17    2   18   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 298   13  610  608 
 0132 3012 0132 0132
  17    2   20   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 250  580  615  613 
 1023 3012 0132 0132
  44   52   41   40 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 776  621  612  614 
 0213 2103 0132 0132
  44   52   35   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  43  128  613  615 
 0132 3120 0132 0132
  44   52   45   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 710  811  614  612 
 0321 2031 0132 0132
  44   52   40   45 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  50  106  619  617 
 0213 0132 0132 0132
  28   56   39   63 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 202  628  616  618 
 0132 3012 0132 0132
  28   56   48   39 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 379  567  617  619 
 1023 2031 0132 0132
  28   56   42   48 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 791  538  618  616 
 0321 2031 0132 0132
  28   56   63   42 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 413  173  623  621 
 0213 3012 0132 0132
  35   64   41   16 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 672  613  620  622 
 0321 2103 0132 0132
  35   64   44   41 
  0  0  1 -1  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 648   25  621  623 
 0132 2103 0132 0132
  35   64    7   44 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 209  497  622  620 
 1230 2103 0132 0132
  35   64   16    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 335  380  627  625 
 0213 3012 0132 0132
  11   43   65   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 418  525  624  626 
 1302 3012 0132 0132
  11   43   51   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 245  178  625  627 
 1230 0132 0132 0132
  11   43   45   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 708  216  626  624 
 0321 3120 0132 0132
  11   43   37   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 617  460  631  629 
 1230 1023 0132 0132
   9   48   39   28 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 149  495  628  630 
 1302 2031 0132 0132
   9   48   29   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 568  705  629  631 
 0321 1023 0132 0132
   9   48   58   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 423    2  630  628 
 0213 1023 0132 0132
   9   48   28   58 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 514   95  635  633 
 0321 3012 0132 0132
  22   38   67   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 336  793  632  634 
 0321 3120 0132 0132
  22   38    6   67 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 652  798  633  635 
 0132 1023 0132 0132
  22   38   12    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 499  212  634  632 
 0213 2103 0132 0132
  22   38   13   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 376  208  639  637 
 1302 3012 0132 0132
  20   42   56   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 790  608  636  638 
 0132 3012 0132 0132
  20   42    2   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 446  321  637  639 
 1023 0132 0132 0132
  20   42   23    2 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 351   29  638  636 
 1302 2031 0132 0132
  20   42   16   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 654  347  643  641 
 1230 0132 0132 0132
  64   57   32   69 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 181   88  640  642 
 0132 1023 0132 0132
  64   57    3   32 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 750  672  641  643 
 1302 3120 0132 0132
  64   57   44    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 401  649  642  640 
 1023 1023 0132 0132
  64   57   69   44 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 469  680  647  645 
 1023 2031 0132 0132
  12   55   50   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  74  485  644  646 
 1302 1023 0132 0132
  12   55   16   50 
  0  0  0  0  2  0  0 -2 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 145  499  645  647 
 0132 3120 0132 0132
  12   55   38   16 
  0  1  0 -1  0  0  2 -2  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 457  655  646  644 
 1230 2031 0132 0132
  12   55   57   38 
  0 -1  1  0 -2  0  2  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 622  441  651  649 
 0132 2103 0132 0132
  31   64   44    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 643  205  648  650 
 1023 0132 0132 0132
  31   64   69   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 390  255  649  651 
 0321 1023 0132 0132
  31   64   33   69 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 667  394  650  648 
 1230 2103 0132 0132
  31   64    7   33 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 634  363  655  653 
 0132 2031 0132 0132
  69   38    6   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 227  232  652  654 
 1302 3012 0132 0132
  69   38   32    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 122  640  653  655 
 1230 3012 0132 0132
  69   38   57   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 647  289  654  652 
 1302 3120 0132 0132
  69   38   12   57 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 711  810  659  657 
 0213 3012 0132 0132
  71   43   45   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 245  803  656  658 
 0213 2031 0132 0132
  71   43   53   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  96  273  657  659 
 0213 3012 0132 0132
  71   43   14   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 551  732  658  656 
 0132 3120 0132 0132
  71   43   40   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 221   64  663  661 
 1023 1023 0132 0132
   8   27   41   65 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 160  281  660  662 
 0213 3012 0132 0132
   8   27   39   41 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 291  814  661  663 
 0321 2103 0132 0132
   8   27   68   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 572  770  662  660 
 1230 3120 0132 0132
   8   27   65   68 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 111  805  667  665 
 1302 1023 0132 0132
  33    4   29   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 670  195  664  666 
 1230 1023 0132 0132
  33    4   30   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 135  157  665  667 
 1302 1023 0132 0132
  33    4    7   30 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 210  651  666  664 
 1230 3012 0132 0132
  33    4   64    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 301  700  671  669 
 0213 2103 0132 0132
  29   61   19   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 115  727  668  670 
 1302 1023 0132 0132
  29   61   30   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  17  665  669  671 
 1302 3012 0132 0132
  29   61    4   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 747  796  670  668 
 1023 3012 0132 0132
  29   61   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 621  642  675  673 
 0321 3120 0132 0132
   3   41   44   64 
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 583  186  672  674 
 0132 0132 0132 0132
   3   41   18   44 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  64  333  673  675 
 1230 3012 0132 0132
   3   41   65   18 
  0 -1  1  0 -1  0  0  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 221  108  674  672 
 0213 2031 0132 0132
   3   41   64   65 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 159  228  679  677 
 0132 1023 0132 0132
  51   33   13   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 542  602  676  678 
 1023 3012 0132 0132
  51   33   58   13 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 706  416  677  679 
 1023 0132 0132 0132
  51   33   54   58 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 126  509  678  676 
 1023 2103 0132 0132
  51   33   36   54 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 644  719  683  681 
 1302 3012 0132 0132
  11   57   12   50 
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 290  215  680  682 
 1023 3012 0132 0132
  11   57   27   12 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 689  383  681  683 
 0132 2103 0132 0132
  11   57   10   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 749   71  682  680 
 0213 1023 0132 0132
  11   57   50   10 
  0  0  0  0  2  0  0 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 387  556  687  685 
 1302 1023 0132 0132
  20   66   22   17 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 213   84  684  686 
 0213 3120 0132 0132
  20   66   27   22 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 248  786  685  687 
 0321 3012 0132 0132
  20   66   62   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 262   12  686  684 
 0213 1023 0132 0132
  20   66   17   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  36  305  691  689 
 1302 0132 0132 0132
  20   57   10   58 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 682  786  688  690 
 0132 3120 0132 0132
  20   57   27   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 607   84  689  691 
 1023 3012 0132 0132
  20   57    0   27 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 476    1  690  688 
 1230 3120 0132 0132
  20   57   58    0 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 373  696  695  693 
 1302 1023 0132 0132
  49   21   42    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 537  788  692  694 
 0321 2031 0132 0132
  49   21   63   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 431  760  693  695 
 1230 3012 0132 0132
  49   21   62   63 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 507  560  694  692 
 1230 0132 0132 0132
  49   21    3   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 692  181  699  697 
 1023 2103 0132 0132
  32   49   42    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 533  566  696  698 
 1302 0132 0132 0132
  32   49   59   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 257  511  697  699 
 0213 2031 0132 0132
  32   49   24   59 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 100   88  698  696 
 1302 3120 0132 0132
  32   49    3   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 292  668  703  701 
 1230 2103 0132 0132
  19   24   29   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  90  570  700  702 
 1023 2031 0132 0132
  19   24   70   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 774  315  701  703 
 1023 3012 0132 0132
  19   24   26   70 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 269   94  702  700 
 0132 3120 0132 0132
  19   24   22   26 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 505  194  707  705 
 0213 1023 0132 0132
  33    9   29   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 630  806  704  706 
 1023 1023 0132 0132
  33    9   58   29 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  31  678  705  707 
 1023 1023 0132 0132
  33    9   54   58 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 737  369  706  704 
 0321 2031 0132 0132
  33    9   52   54 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 627  795  711  709 
 0321 0132 0132 0132
  67   45   37   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 193  366  708  710 
 1023 3012 0132 0132
  67   45   52   37 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 615  531  709  711 
 0321 2031 0132 0132
  67   45   40   52 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 656  444  710  708 
 0213 2031 0132 0132
  67   45   43   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  53   27  715  713 
 1302 2031 0132 0132
  10    6   15   60 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 233  381  712  714 
 1302 0132 0132 0132
  10    6   37   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 794  366  713  715 
 1302 0132 0132 0132
  10    6   67   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 337  241  714  712 
 0321 3012 0132 0132
  10    6   60   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 484  562  719  717 
 0132 0132 0132 0132
  49   12   47   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 151  341  716  718 
 0321 0132 0132 0132
  49   12   45   47 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 177  219  717  719 
 1302 3120 0132 0132
  49   12   11   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 680  544  718  716 
 1230 1023 0132 0132
  49   12   50   11 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 352  777  723  721 
 0132 3012 0132 0132
  52    0   35   25 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 536   40  720  722 
 1023 1023 0132 0132
  52    0   21   35 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 116   81  721  723 
 0213 3120 0132 0132
  52    0    1   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 296  368  722  720 
 1023 2103 0132 0132
  52    0   25    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 195  800  727  725 
 1302 3012 0132 0132
  71   29   45   30 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 148  809  724  726 
 1023 2031 0132 0132
  71   29   48   45 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 571  378  725  727 
 0132 3012 0132 0132
  71   29   19   48 
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 669    7  726  724 
 1023 3012 0132 0132
  71   29   30   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 114  779  731  729 
 0321 0132 0132 0132
  34   36   61   41 
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 742  783  728  730 
 1302 3012 0132 0132
  34   36   47   61 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 203  594  729  731 
 1230 3120 0132 0132
  34   36   39   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 163  282  730  728 
 0321 2031 0132 0132
  34   36   41   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 436  659  735  733 
 0321 3120 0132 0132
  14   27   40   71 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 249  326  732  734 
 0132 1023 0132 0132
  14   27   62   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 787  328  733  735 
 0321 1023 0132 0132
  14   27   15   62 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 573   55  734  732 
 0321 3120 0132 0132
  14   27   71   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 590  812  739  737 
 0321 3120 0132 0132
  67   54    9   68 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 707  528  736  738 
 0321 3012 0132 0132
  67   54   52    9 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 276  365  737  739 
 1023 2031 0132 0132
  67   54   59   52 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 474  535  738  736 
 1230 3120 0132 0132
  67   54   68   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 453  598  743  741 
 0321 3120 0132 0132
  47   32   54   15 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 508  126  740  742 
 1302 1023 0132 0132
  47   32   36   54 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 120  729  741  743 
 1023 2031 0132 0132
  47   32   61   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 489  329  742  740 
 0213 0132 0132 0132
  47   32   15   61 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  87   98  747  745 
 1230 3120 0132 0132
  61   20   25   22 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 323  778  744  746 
 1023 2103 0132 0132
  61   20   34   25 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 316  783  745  747 
 0132 2103 0132 0132
  61   20    4   34 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 557  671  746  744 
 0132 1023 0132 0132
  61   20   22    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 240   24  751  749 
 0321 2031 0132 0132
  44   50   10   60 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 683   39  748  750 
 0213 3120 0132 0132
  44   50   57   10 
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 469  642  749  751 
 0213 2031 0132 0132
  44   50    3   57 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 102  187  750  748 
 1230 3120 0132 0132
  44   50   60    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 276  424  755  753 
 0321 3012 0132 0132
  55   52   59   66 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 364  757  752  754 
 0132 0132 0132 0132
  55   52   34   59 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 776  282  753  755 
 1230 0132 0132 0132
  55   52   41   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 251  415  754  752 
 1023 2031 0132 0132
  55   52   66   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 782  435  759  757 
 1023 3120 0132 0132
  55    4   34   46 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 316  753  756  758 
 1302 0132 0132 0132
  55    4   59   34 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 472  579  757  759 
 1230 3012 0132 0132
  55    4   51   59 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 396  247  758  756 
 1302 3120 0132 0132
  55    4   46   51 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 694  218  763  761 
 1230 3012 0132 0132
  30   62   63   49 
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 327  459  760  762 
 1302 2103 0132 0132
  30   62   38   63 
  0  1  0 -1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  59  157  761  763 
 0132 3120 0132 0132
  30   62    7   38 
  0 -1  1  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 765  132  762  760 
 0321 3120 0132 0132
  30   62   49    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 784  328  767  765 
 0213 0132 0132 0132
  47    7   62   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 763  561  764  766 
 0321 2103 0132 0132
  47    7   49   62 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 258  342  765  767 
 1023 3120 0132 0132
  47    7   26   49 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  47  597  766  764 
 0213 2103 0132 0132
  47    7   15   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 237   19  771  769 
 0213 3120 0132 0132
  68   21    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 428   10  768  770 
 0321 3012 0132 0132
  68   21    8    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 450  663  769  771 
 0213 3120 0132 0132
  68   21   65    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 110  473  770  768 
 0321 2031 0132 0132
  68   21    4   65 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 207  437  775  773 
 1230 0132 0132 0132
  24   23   40   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 550  141  772  774 
 1302 1023 0132 0132
  24   23   70   40 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 139  702  773  775 
 1302 1023 0132 0132
  24   23   26   70 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 448  259  774  772 
 1302 1023 0132 0132
  24   23   31   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 613  754  779  777 
 0213 3012 0132 0132
  34   35   52   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 720  584  776  778 
 1230 2103 0132 0132
  34   35   25   52 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 188  745  777  779 
 0321 2103 0132 0132
  34   35   61   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 172  728  778  776 
 0213 0132 0132 0132
  34   35   41   61 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 330   16  783  781 
 1023 0132 0132 0132
   4   47    5   61 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 267  236  780  782 
 1230 2031 0132 0132
   4   47   46    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 137  756  781  783 
 0213 1023 0132 0132
   4   47   34   46 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 729  746  782  780 
 1230 2103 0132 0132
   4   47   61   34 
  0 -1  0  1  0  0  1 -1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 764   27  787  785 
 0213 2103 0132 0132
  10   62    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  58  318  784  786 
 0132 3012 0132 0132
  10   62   20    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 686  689  785  787 
 1230 3120 0132 0132
  10   62   27   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 734  382  786  784 
 0321 0132 0132 0132
  10   62   15   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 693  219  791  789 
 1302 2031 0132 0132
  11   42   49   63 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 533  547  788  790 
 0213 2031 0132 0132
  11   42    2   49 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 637  230  789  791 
 0132 3120 0132 0132
  11   42   56    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 619  554  790  788 
 0321 1023 0132 0132
  11   42   63   56 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 384  300  795  793 
 1302 3120 0132 0132
  67   17   22   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 556  633  792  794 
 1302 3120 0132 0132
  67   17    6   22 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 253  714  793  795 
 1302 2031 0132 0132
  67   17   37    6 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 335  708  794  792 
 1023 0132 0132 0132
  67   17   43   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 671  110  799  797 
 1230 3120 0132 0132
  21   22    4   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 557  237  796  798 
 1302 2103 0132 0132
  21   22    6    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 634  362  797  799 
 1023 3012 0132 0132
  21   22   12    6 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 295   41  798  796 
 1023 3120 0132 0132
  21   22   29   12 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 724  605  803  801 
 1230 2031 0132 0132
  68   45   30   71 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 218  132  800  802 
 1023 1023 0132 0132
  68   45   49   30 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 340  311  801  803 
 1230 2103 0132 0132
  68   45   53   49 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 657  588  802  800 
 1302 1023 0132 0132
  68   45   71   53 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 390  552  807  805 
 1230 3120 0132 0132
  70   33   64   14 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 664   90  804  806 
 1023 2031 0132 0132
  70   33   29   64 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 705  569  805  807 
 1023 2031 0132 0132
  70   33   58   29 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 543  548  806  804 
 1023 0132 0132 0132
  70   33   14   58 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 265  442  811  809 
 0132 3120 0132 0132
  31   45   48   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 725   21  808  810 
 1302 2031 0132 0132
  31   45   71   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 656  437  809  811 
 1230 2031 0132 0132
  31   45   40   71 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 615  206  810  808 
 1302 0132 0132 0132
  31   45   44   40 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 338  736  815  813 
 0321 3120 0132 0132
  68   60    9   67 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 492  461  812  814 
 0213 2031 0132 0132
  68   60   39    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

  48  662  813  815 
 0321 2103 0132 0132
  68   60    8   39 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000

 242    9  814  812 
 0132 2031 0132 0132
  68   60   67    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.000000000000



==> anc/LinkComplementCertificates/pSL_4_plus_1_sqrt_minus_3.tri <==
% Triangulation
NONAME
geometric_solution  578.51671565
oriented_manifold
CS_unknown

60 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

570
 272   17  491  112 
 1230 2103 2031 0321
   0   18   14    3 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 469  405  186   42 
 0321 2103 3120 3120
   1   41   30   48 
  0 -1  0  1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 186  493  468  502 
 1023 0132 3201 3201
   2   48   56    1 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180   55   26   33 
 2031 0132 2031 2103
   3   10   27   24 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  497  303  562 
 2310 1302 1230 3120
   4   19   44   26 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 539  235  274  130 
 2103 2103 0321 3012
   5   34   46   42 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48  477  185  314 
 3012 3120 3012 1230
   6   36   17   44 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  84  245  141  296 
 2103 0321 2031 1023
   7   17   38   34 
  0 -1  0  1  0  0  1 -1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 563  109  196  259 
 0321 3120 1230 3201
   8   22   10   42 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220   34   99   75 
 1023 3201 2103 3120
   3   58   28   20 
  0 -1  1  0 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 499  399  460  431 
 3012 1230 1302 1023
   9   31   30   40 
  0  0  0  0 -1  0  1  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 174  457   22  244 
 0213 0132 3120 2031
  10   20   42   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523  459  193  359 
 3120 2310 3201 0132
  11   25   52   54 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 391  160  198  274 
 2031 2103 0213 0213
   5   22   42   14 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 373  364  123  238 
 2310 3012 0132 3120
  12   46   32   55 
  0 -1  0  1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 129  112  526  246 
 3012 0213 1230 3012
   0   31    7   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  18   24  184  222 
 1230 1023 3012 0321
  13   54   48   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114    0  243  463 
 0321 2103 3201 2103
  14    5    0    3 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 392   16  183  264 
 3120 3012 3120 2031
  15    8   54   48 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  237  240  267 
 3120 3012 0321 3201
  16   33   51   49 
  0 -1  0  1 -1  0  1  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357   48  440  132 
 1023 1230 3201 3201
  17   12   19   36 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 406  396  305  272 
 2103 2310 1302 2310
  18   14   27   39 
  0  1  0 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33  176   11   99 
 0321 1023 3120 0321
  19   20    3   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  489  533  482 
 0321 3012 1302 0321
  20    6   21   42 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  16  197  462  380 
 1023 3012 3120 0321
  21   13   48   15 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250   68  190  525 
 3120 1023 0213 0132
  22   13   33   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 545  529  150    3 
 0213 1302 2310 1302
  10   24    3   29 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 458   65  535  231 
 0321 3012 2310 3012
  23   41   22   53 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 276  195  524  215 
 0132 3201 0132 2031
  24   47   48   14 
  0  0  0  0 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  158   30  408 
 3201 2103 2310 1302
   1   38   52   25 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 315   29  382  352 
 1302 3201 3201 1230
  25   18    1   38 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  62  288   38   44 
 2310 0132 2031 3201
  17    1   33   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 511  335  258  534 
 0213 3012 1302 3120
  26   22    2    9 
  0  0  0  0 -1  0  0  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  214   78    3 
 0321 1023 2031 2103
  27   10    3   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  441    9  466 
 1302 0132 2310 0213
  28   20   50    3 
  0  0 -1  1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 462  175  125  249 
 0213 1230 3012 0321
  29   45   13   21 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  325   71  499 
 0132 0213 3012 1230
  30   40   10   17 
  0  0  1 -1  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 282  516  219  127 
 3120 2310 0321 0321
  31    4   47   21 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  71  556  405   31 
 0321 1023 2031 1302
   1   30   17   50 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 424  536  263   68 
 3120 1230 3012 0132
  16   22   29   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  554   59  385 
 3201 3012 1302 1230
  32   14    7   48 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370  194  377  433 
 0132 2031 2031 3012
  28   43   58   13 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1   62  484  419 
 3120 2103 3201 1023
   4   41   30    1 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  277  539  104 
 0132 3012 2103 1302
   6   34   54   42 
  0  0 -1  1  0  0  1 -1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 470   31  440  428 
 1302 2310 0213 1023
  33   12    1   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 239  542  312  285 
 3012 3012 2310 2103
  34   37    8   53 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 554  496  439  311 
 1230 3012 2310 1230
  35   48   32   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 316  371  417  455 
 0213 0132 1230 0213
   2   58   49   52 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  87  569   20    6 
 0213 0213 3012 1230
  36   17   44   19 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 121  456  394  541 
 0132 2103 0321 2031
  37    9   40   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 219  400   96  513 
 3120 1230 1230 3120
  38   21    9   31 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 115  558  238  513 
 3012 0213 3012 0213
  12    9   21   32 
  0  0 -1  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 299  211  140  216 
 1302 3120 2031 3201
  39   35   45   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 531  457   87  341 
 3120 1302 0213 3201
  26   17   10   19 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 265  279  107  126 
 3120 3201 1023 3201
  40   16    6   28 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492    3  272  524 
 3012 0132 0321 3201
   3   14   24   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  161  484  425 
 0213 1302 2310 1302
  41    4   28   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  286  307  451 
 3012 0213 0321 1230
   3   55   53    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 351   63  508  303 
 1302 1302 3012 2310
  19   57    4    0 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  276  558  317 
 2031 0132 1302 2103
  21   32   48   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 544  248  483  567 
 0132 1230 0132 2310
  37   24   43   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 263  121  537  553 
 0213 2310 3201 0213
  43   23    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355   42   31  144 
 1023 2103 3201 1302
  30   33    4    1 
  0  1  0 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  289  403   58 
 0321 2103 3201 2031
   4   19    0   11 
  0  1 -1  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 189  265  145  464 
 2310 2031 2103 1302
   6   39   25   16 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27  319  424  542 
 1230 1302 3120 1023
   8   22   53   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  467  274  204 
 3201 1302 0213 3012
   5   22   38   34 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 152  326  329  156 
 3012 1230 1023 2031
  32   57   33   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  25  383   39  298 
 1023 1023 0132 0213
  16   22   33   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 438  106  544  131 
 3012 2031 2031 1302
  11   51   46   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 553  115  394  322 
 2031 3120 2103 0132
  44   43   32    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38   36  283  173 
 0321 1230 1023 0132
  40   50   17   30 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  305  367  112 
 0213 1230 0213 3120
  18    7   14   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308   84  257  169 
 2103 2031 0132 2103
  45   40   34   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 514  235  174  415 
 2031 0213 0321 3120
  46   19   59   42 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9  324   76  194 
 3120 3012 0132 0321
  47   58   28    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  520  450   75 
 3012 3201 0321 0132
  47   58    3   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  345  100  294 
 1230 1302 1302 1023
  29   35   23   52 
  0  0  0  0  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 178  153  268   33 
 1302 2103 3012 1302
  10   20   27   56 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 180  546  544  171 
 0132 1023 3120 0132
  43   24   27   51 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 466  254  161  226 
 1023 1302 1023 2310
  41   28   20    6 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302  301  469  183 
 0213 1023 1230 0213
  48   30    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 322  316  421  402 
 1302 1302 2310 2310
  49   32   44   58 
  0 -1  1  0  0  0 -1  1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 532  251  411  185 
 2310 0321 1023 3120
   6   24   44   29 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  73  467    7  471 
 1302 0132 2103 0321
  38   17   45   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  114  176   97 
 0321 0321 0132 0321
  45   19    0    3 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206  167  210  270 
 2103 1230 3120 2103
  36   15   59   25 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  48   53    4  412 
 0213 0213 3201 2103
  26   44   17   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 367  444  341  310 
 0321 2031 1302 2031
  51   26    7   17 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 417  137  122  511 
 0132 2103 3201 2103
  22    2   38   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 403  187  131  164 
 3120 3012 0132 0321
  46   11   19   52 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 272  214  503  262 
 3201 0321 2031 2310
  50   18    3   27 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  376  225  557 
 2103 0132 1230 2103
  52   20   15   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 498  237  503  396 
 0132 0132 1023 1230
  27   18   16   49 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 540  149  321  103 
 1023 0132 3201 0321
   8   54   42   49 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  511  400  263 
 3201 3120 3201 1302
   9   16   22   38 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  489  228   50 
 0321 0213 2031 3012
  31   38   21   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63   85  280  414 
 0321 0321 1023 1230
  45   11    0   19 
  0  0 -1  1 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  537  550  233 
 2031 2103 1230 0132
  23   15   27   43 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   9   22  212  332 
 2103 0321 1023 1023
  19   58    3   20 
  0  0  0  0 -1  0  1  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  77  105  565  157 
 2031 0321 3012 3201
   1   29   52   35 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 142  226  309  256 
 2031 1302 2103 1302
  20   56    7   41 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  295  472  170 
 1023 3201 0321 3201
  53   59   57   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43   94  392  196 
 0132 0321 1302 1302
   8   34   42   54 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 308  141   43  314 
 1230 3201 2031 0132
  54    6   17   34 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344  408  468  100 
 0321 1302 1023 0321
   1   35   52    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  69  123  362  236 
 1302 2031 1230 0321
  55   24   11   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  475   54  121 
 1302 0213 1023 0321
  16   40   43   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 374  536  396  537 
 3012 1302 3120 1023
  16   27   23   39 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 154    8  149  244 
 2310 3120 3120 3120
  42   31   10    8 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 273  458  389  261 
 2031 3120 0132 3201
  41   14   22   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 357  167  200  170 
 0213 2031 0321 3120
  53   19   59   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72    0   15  385 
 3120 0321 0213 0321
   0    7   14   18 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 400  498  129  382 
 3120 1230 2310 2103
  18   38   16   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  369  393   85 
 0321 3201 3201 0321
  45    3    0    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384   70  348   51 
 0213 3120 0213 1230
   9   21   32   44 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  197  327  224 
 3012 2103 0132 0321
  15   20   50   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 195  480  142   40 
 3012 2310 3201 2310
   7   48   14   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 344  353  131  427 
 1230 0132 0213 1023
  46   52   35   51 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  375  153  180 
 0213 1230 2031 0321
  10   27   51    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 319  491  526  239 
 2103 0132 0321 3120
  18    8   53    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  49  107  460   61 
 0132 0321 0132 3201
  16    9   43   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  366  386  350 
 2310 1302 2031 3120
  13   58    2   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 106  253  164   14 
 1302 1230 1023 0132
  12   46   55   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 567  301  532  478 
 1023 2103 2103 1302
   8   44   37   24 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 166   35  216  281 
 1230 1230 0321 1302
  45   39   21   29 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 162   54  349  447 
 3120 2310 0213 3120
   6   55   16   40 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 429   37  289  229 
 3201 0321 1302 0321
  31   11   47    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 149  526  498  501 
 3201 0132 1230 1302
  18   49    8   31 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 296  113  228   15 
 0132 3201 2310 1230
  31    7   18   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 353  313    5  496 
 2031 0213 1230 2031
  34   46   35    5 
  0  0  0  0  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 459  118   69   90 
 0213 0213 2031 0132
  46   11   52   51 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471   20  531  280 
 0213 2310 0321 3120
  19   45   12   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  453  391  305 
 0213 2310 2103 0321
  26   14   39   42 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 532  404  300  345 
 3201 0213 1302 2310
  52    8   29   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 253  522  493  428 
 0132 2103 2103 2031
   1   12   55   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  56  429  517  168 
 0213 0213 1302 3201
  47   28    4   25 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 551   89  245   66 
 3201 2103 2103 2310
  38   34   22   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  227  485  337 
 0213 1302 2031 3120
  21   39   14   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 333  155  294  420 
 0132 2310 0213 1023
  35   23   57   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 381  155  271   52 
 2031 2103 0213 1302
  35   37   39   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 241  444  104    7 
 2031 1230 2310 1302
  17   34    7   54 
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 117  207  101  186 
 2310 1302 1302 2103
  56   41   48    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  492  406  208 
 2103 0132 1230 0132
  14   12   36   27 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  351   62  179 
 2103 0321 2031 0213
   4   30    0   33 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  447  536  166 
 2103 0132 3201 0213
  29   39    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  279  234  449 
 0213 1023 2310 3201
  28   57   50   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 267  188  209  475 
 2031 1023 2103 3201
  28   51   16    5 
  0  0  0  0  1  0 -1  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 292  191  333  398 
 0213 0321 0213 3201
  56   39   54   57 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397   94  109  128 
 3120 0132 3120 2310
   8   31   49   42 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 302   26  532  259 
 2103 3201 0213 1302
  29    8   10   24 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203  463  144  172 
 0132 0213 2103 1302
   0   30    5   33 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  540  435   67 
 2103 1230 1023 1230
  57   33   49   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 354   78  423  119 
 3120 2103 1230 1302
  27    2   10   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 499  461  109  302 
 2310 2103 3201 1023
   8   10   30   31 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  140  453  139 
 3012 2103 1302 3201
  39   57   35   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 221   67  351  202 
 1302 1302 3201 0321
  57    0   32   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 355  100  158  404 
 0213 2310 0132 0213
  52    4   29    1 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 484   29  359  157 
 2310 2103 3201 0132
  52    4    1   25 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 408  493  470  284 
 0321 1302 3120 2103
  12   38    2    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243   13  227  465 
 1023 2103 2310 0132
  42   47    5   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  265   80   56 
 3012 0132 1023 2031
  28   41   25    6 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 269  460  342  126 
 3201 2103 2310 3120
  40   55   16   31 
  0  1  0 -1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 377  456  410  407 
 2103 1230 1302 1023
  45   13   43   40 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 280   90  123  415 
 1230 0321 1023 3012
  46   12   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 512  569  370  322 
 2103 2310 3120 2103
  58   43   44   36 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 485  125  251  145 
 1302 3012 1023 0213
  29    6   39   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  422   86  181 
 1302 2310 3012 1230
  25   36   53   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 194  136  282  363 
 3120 2310 1302 2310
   4   13   28   47 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  299  312   73 
 3012 1302 2103 2103
  34   40   45   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111  102  508  514 
 3120 2310 0321 2031
  57   19   59   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492  192   79  512 
 0132 1023 0132 1230
  43   24   36   27 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  356  151  369 
 3120 0213 2031 1023
   5    0   15   30 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 477  308   71  279 
 0132 1023 0132 3201
  40   50    6   17 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  11  187   74  533 
 0213 3201 0321 0213
  46   42   20   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 250  282   35  347 
 2031 0213 3012 2310
  21   29    4   13 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  22  529  531   85 
 1023 3201 3012 0132
  45   19    3   10 
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 412  478  381  561 
 0213 0132 0132 2103
  37   26   44   18 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 309   78  233  374 
 3012 2031 3012 0132
  27   23   56   20 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  431  289  144 
 2103 3120 2031 0213
   4    0   30   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79  119    3  368 
 0132 0321 1302 3012
  10   24   51   27 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 167  458  365  507 
 3012 3201 0321 0132
  41   25   36   53 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 564  329  555  334 
 3012 3120 2103 1230
  49   59   50   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  494   18   81 
 1302 1023 3120 0213
  48    8   30   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 474   16  346  210 
 2103 1230 2103 2310
  54   36   15   13 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  83    6  446  512 
 3120 1230 1023 3201
  36   24   44    6 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 255    2    1  142 
 1302 1023 3120 2103
  48   41   56    1 
  0 -1  1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  90  223  174  212 
 1230 0213 2310 3120
  20   19   52   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  205  517  265 
 1023 0132 2310 3012
  25   28   16    5 
  0  1  0 -1  0  0  1 -1 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 530  396   64  382 
 3201 3120 3201 0321
  16   25   18   39 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249   25  259  366 
 3120 0213 2031 2310
  22   10   13   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 435  222  379  148 
 0132 1230 1302 0321
  56   57   54   13 
  0 -1  0  1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  270   98  474 
 1023 1023 1302 0213
  15   43   36   27 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  12  378  398  464 
 2310 3012 2031 3201
  39   54   25   11 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41   75  350  168 
 1302 0321 0321 3120
  47   13   28   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 389  469   28  117 
 2103 1230 2310 1230
  48   14   41   24 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 542  274  103    8 
 2103 1023 2031 3012
  42    8   22   34 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  24  116  317  494 
 1230 2103 3012 0132
  50   48   15   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 273   13  463  298 
 1230 0213 1302 3120
   5   33   22   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  562  316  569 
 3012 2310 0213 1230
  44   58   19   52 
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 569  332  111  323 
 1023 3201 0321 3012
  53   36   58   19 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  229  450  269 
 0213 1302 1230 2310
  55   49   31   47 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 387  156  260  420 
 3012 0321 3012 2031
  57   23   32    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 151  267  481  288 
 0132 0321 0132 1230
  51   30   33    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 205  298   66   95 
 0132 2103 1230 2310
  22   38   16    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 204  188  382  297 
 0132 0132 3120 3201
  25   38    5   16 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  336   86  356 
 2103 1023 2103 2103
  59   15    5   25 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 506  241  222  142 
 1023 2031 2103 2031
  48   56    7   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 440  273  143  218 
 3201 0321 0132 3120
  14   12   33   36 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 147  487  353  213 
 2103 1023 3201 3120
  35   51   28    5 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  521   86  523 
 3201 2103 3120 1302
  25   15   54   36 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 445   52  378  248 
 3201 3120 0213 1023
  37   11   45   39 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 187  225   99  199 
 3120 3012 1023 1230
  58   19   52   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  442  568  310 
 3120 2031 3012 0213
  26   51   28   35 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  33   34  224   91 
 1023 2031 2103 0321
  50   27    3   20 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 301   28  331  483 
 2031 1302 3012 3012
  47   37   24   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 294   52  125  473 
 2103 2310 0321 1023
  45   29   35   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 258  425  497  419 
 3201 3012 1302 1302
   4    9   41   26 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 208  221  558  364 
 3120 0321 3012 1302
  32   12   33   14 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 348  431   37   50 
 3201 0213 0321 3120
  31   21    9    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226    9  278  433 
 2031 1023 0321 1230
  58    7   28   20 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 463  156  385  218 
 1230 2031 1230 0321
  32   14   33    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207   16  191  502 
 2103 0321 3012 1023
  13   56   48   54 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 427  454  187  557 
 2031 0132 0213 1230
  20   52   23   46 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 214  116  233  242 
 2103 0321 1302 2103
  15   27   50   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 212  278  417   92 
 1230 2310 3012 3012
  38   52   20   58 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  80  413  220  101 
 3201 1023 1302 2031
   7   20   41   28 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 516  160  276  138 
 2031 3201 2031 2031
  14   21   42   47 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 256  129  278   96 
 3120 3201 2103 1302
  38   20   31    7 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  127  519  201 
 3012 0321 3201 2031
  31   55   47   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 522  443  342  295 
 2310 2031 2103 1230
  40   56   53   55 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 263  510   27  258 
 3012 3120 1230 0321
  41   22    9   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  527  440  314 
 3120 2031 3120 3201
  17   36   54   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 224  178   98  557 
 2031 1230 0132 3012
  23   15   20   27 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 363  146  379  377 
 2310 3201 0213 3120
  40   13   28   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 465    5   74  432 
 1230 2103 0213 1302
  46   59    5   42 
  0 -1  0  1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 483  106  520  229 
 0321 0321 1302 1230
  55   47   11   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  19   93  546  340 
 1230 0132 2310 2103
  27   51   49   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14   51  486  275 
 3120 1230 0132 1302
   9   46   32   12 
  0 -1  1  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 120  476  478   45 
 3120 0132 0132 1230
  37    8   53   18 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326  383   19  269 
 1023 1302 0321 0321
  16   49   55   33 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 207  554  141  392 
 1302 0321 1302 3201
  34   54   48    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 270  518  334  224 
 2310 3201 3012 2103
  50   27   15   59 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  17  160  524  324 
 2310 1023 1302 3201
  47    3    5   14 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 109   11  489  268 
 3120 1302 3012 0132
  20   31   10   42 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 137  278  488    7 
 2103 3120 1023 0321
   7   34   38   58 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 436  289   15  266 
 2103 1230 1230 0213
  31    7   11    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 295  535  260  333 
 1023 2310 0321 1302
  23   57   56   53 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 456  414   60  211 
 0213 2310 3012 1023
  11   37   45   43 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 410   35  529  190 
 2031 0321 2103 3120
  29   10   13   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 560  355  175   25 
 3120 1302 1302 3120
  29   13   33    4 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  437  166   83 
 1302 2103 1023 0321
   6   29   44   21 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 465  306  555  397 
 3012 0213 2031 2031
  49   42   47   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135  519  123  515 
 0132 1302 3012 3012
  11   12   56   55 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 338  533  454   80 
 1302 1230 0132 2031
  20   41    6   46 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 365  186  535  522 
 3120 2031 1023 3120
  56   53    1   41 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  266  101  228 
 3012 2103 2031 3120
   7   20   31   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  531  410   73 
 0132 3012 1230 0132
  45   40   17   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  231  261  217 
 2031 0321 3120 2310
  41   26    9   22 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 424    8  150  190 
 0213 2310 2031 1302
  10   29   22    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 508  202  247  319 
 3120 1230 0321 2031
  23   53    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 480  110  258  391 
 2310 2310 3120 0213
  22   26   14   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  91  556  286  509 
 3201 1230 3012 3201
   1    3   50   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   39   95  231 
 0213 1230 2031 1230
  22    9   23   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 523   18  321  528 
 1230 1302 3012 2103
   8   52   15   54 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  64  161  188   54 
 1302 0132 1230 3120
  28   16    6   25 
  0 -1  1  0  1  0 -1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 506  256  519  246 
 3120 2103 3120 0213
  31   11    7   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 298   19  147  203 
 2310 2310 1302 0321
  51    5   33   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 479   78  244  256 
 0132 1230 0132 1230
  20   31   56   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  240  498  162 
 3201 0321 3012 2310
  16   31   55   49 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 192  291  242   86 
 1023 2103 3201 2103
  59   15   36   27 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335  140  568  360 
 2103 0213 2103 3201
  35    2   37   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21    0   55   91 
 3201 3012 0321 2310
   3   27   18   14 
  0 -1  0  1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  198  110  208 
 1230 3012 1302 0321
  14   36   33   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 196   66    5   13 
 1023 0213 0321 0213
   5   42   22   34 
  0  0  0  0  0  0  1 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  304  238  553 
 3201 3120 2031 3120
  32    9   23   46 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  28   59  380  227 
 0132 0132 0132 1302
  21   47   14   48 
  0  0  1 -1  1  0 -1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  485  464  292 
 1230 0213 3201 2103
  39   54   42    6 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 228  245  220  225 
 2103 3120 0321 3201
  58   20   38    7 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  173   54  466 
 1023 2310 2310 3012
   6   28   50   40 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132  164   97  445 
 3120 3012 1023 2031
  11   45   12   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 445  337  125  343 
 2031 3201 2031 0132
  21   45   12   39 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168  380  175   37 
 2031 0213 0213 3120
  21    4   47   13 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 399  518   71  564 
 1023 3012 1023 1302
  50   40   59   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 513  418  511  159 
 1302 1230 1023 2103
   2   38   12    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439  392  301   45 
 2103 1230 2031 2103
   8   37   34   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  262   57  491 
 1023 1230 0213 1302
   3   53   18    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 307  355  428  383 
 0321 0213 1302 2031
  33   55   29    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 203   31  527  325 
 3012 0132 2031 3201
  17   51   30   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 127   63  246  179 
 2031 2103 3012 1302
   0   31    4   11 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 399  543  432  486 
 0213 2103 1302 1302
  46   59    9   30 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  270  143  357 
 0132 2103 2103 3012
  36   12   59   27 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 148  453  540  277 
 0213 0213 2031 2103
  42   54   39   57 
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 426  433  475  310 
 2310 3120 3201 1230
  28   51    7   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 536  139  216   77 
 1302 0213 2103 1023
  35   29   23   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  247  102  379 
 3012 1023 2310 3012
  57   40   56   53 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 129  315  367    7 
 0132 1023 1230 1023
  17    7   38   18 
  0  0 -1  1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  205  206  505 
 0321 2310 2103 2310
   5   15   38   25 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  204  267   68 
 3120 2103 3201 0213
  16   33   22    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 439   52  313  169 
 3012 2031 2031 2031
  45   34   37   35 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  501  321  316 
 2031 3120 1023 1302
  49   52   44    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  124  215  285 
 1023 2103 1302 1302
  37   48    8   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  81  368  150  154 
 0213 3120 2103 1023
  10    8   30   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  58  328  559    4 
 3201 2031 2310 3012
  26    4   19   57 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 420  275  496  427 
 2103 3120 0321 1230
  46   35   23   32 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  21  133   72  381 
 2031 0321 3012 1230
  26   18   39   14 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 409  538  252  455 
 0321 3120 0213 1302
  49   47    2   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  545   57  565 
 0321 1230 0321 1302
   3    1   29   55 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173  104   73  349 
 1023 3012 2103 1302
  34   40    6   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 101  454  535  178 
 2103 3201 2103 1230
  23   56   20   41 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293   88  413  213 
 3012 1302 0321 0213
  26   28   51    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  317  448  395 
 3012 3201 3201 0321
  50   35   48   32 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 169   45  472  443 
 2103 3201 0132 3201
  53   40   34   37 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 393  467  130  299 
 2031 2031 0213 1302
  34   35   45    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   6  232  104  521 
 3012 2310 0132 0132
  54    6   36   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 296   30  556  470 
 1023 2031 1230 0213
   1   17   38   18 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  47  199  300   82 
 0213 0213 2031 2031
  44   49   58   52 
  0  1  0 -1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 384  197  311   59 
 3120 1230 2310 2103
  48   32   21   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 322  433  504  488 
 0321 2310 0132 1230
   7   32   58   43 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  260  120   65 
 2103 1302 2103 2031
  53    8   23    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 418  409  541  335 
 3012 0321 2031 0213
  37    9    2   59 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  94  264  300  495 
 2310 1230 1023 0321
  52   49   54    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318   82   70  165 
 0321 2031 0132 2103
  44   43   58   32 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 551  458  200  386 
 2103 0321 1230 3012
  36   58   22   53 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  75  243  517  487 
 1230 2310 0321 3201
   5   28    3   47 
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  288   36  368 
 3012 2310 0213 2310
  30   10   51   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 364  240   67  421 
 3120 1023 3012 2310
  49   32   55   33 
  0  1  0 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  96  430   92  116 
 0321 2031 2103 0132
  15   20   21   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 303  457  514  453 
 1302 3012 1230 0321
  42   57   26   19 
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  182   67  448 
 1302 3120 1023 0132
  57   32   50   49 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 291  538  418  423 
 0132 2310 1302 2310
   2   12   27   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552  215  409  360 
 1230 1230 0213 0213
  37    2   48   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  451  200   99 
 2310 0213 2310 1023
  58   19    3   53 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 139  148  247  374 
 0132 0213 2031 3120
  56   23   39   57 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  242  503  538 
 3012 1230 1302 1302
  27   49   59   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  561  271  320 
 1230 2031 2103 0213
  37    2    9   26 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 206  517  566  465 
 1023 1302 1302 1230
  47   59    5   25 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 138  558  281  406 
 3120 0321 2310 2310
  12   39   14   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  254  446  362 
 3012 2031 3012 3201
   6   24   46   41 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 451  443  551  548 
 1023 0213 2103 2103
  34   58   55   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 119  538  371  237 
 0213 3012 3120 2103
  49   51   27    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   53  375  325 
 2031 2310 1302 1230
  10   51   17   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  162  519  479 
 2103 3201 3012 1302
  31   56   40   55 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471  513  281  430 
 3201 1230 0132 3012
  21   45   38   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 105  118  568  371 
 0321 3012 0132 1023
  51    2   52   35 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 134  528  424   77 
 3201 3012 0213 2031
  23   29   52    8 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 184  435  525  232 
 2103 0132 3201 3120
  33   36   54   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 175  251  404  348 
 3201 2031 3201 3120
  44    4   21   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  115  497  219 
 3120 0213 3120 2310
   9    4   21   44 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 443  126  308  490 
 3012 0213 2031 1023
   6   34   55   40 
  0  0  0  0  1  0  0 -1  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 122  552  194  455 
 3120 0321 0321 3201
  47   58    2   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 156   58  560  144 
 2310 2031 0213 0321
   4   33    0   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  286  365  476 
 3012 1023 1302 3120
  53   25   18    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  118  130  481 
 2310 0132 1302 3201
  46    5   51   35 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 366  547  502  153 
 2031 1023 0321 3120
  56    2   10   13 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 157   62  287  250 
 0213 1023 0213 2031
  33   29    4    1 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 518  432  172  206 
 3012 0132 0213 2103
   5   15   59   30 
  0  1 -1  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 111   20  291  415 
 0213 1023 1230 0213
  12   59   19   36 
  0  0  0  0  0  0 -1  1  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  183  461  172 
 0321 2031 0132 3120
  30    0   15    8 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 158  403   12  429 
 2310 1230 0132 2310
  11   25    4   52 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  271  439  331 
 1230 2310 1302 0213
  37   48    2   35 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 444  506  459  426 
 1230 1023 2310 2310
  11   51    7   54 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 411  338  490  106 
 3201 2310 3201 3012
  46   55   24    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 168  560  234  559 
 3201 3201 3201 0132
  57   28    4   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  14  428  218  326 
 1230 1230 2031 3120
  33   32   55   12 
  0  0  1 -1 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  484  181  255 
 2031 2310 0321 3120
  41   53    1   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 190  534  354  122 
 3201 2310 1302 2031
   2   13   22   10 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88   72  412  296 
 0321 0213 3012 3012
  18   17    7   26 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 325  302  180  438 
 3201 3120 1230 2031
  24   51   30   10 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 505  434  114  172 
 1230 2103 2310 1023
   0    5   15   45 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  41  386  165  474 
 0132 3120 3120 1230
  36   43   13   58 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 495   47  340  344 
 2103 0132 3120 1023
   2   51   52   49 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 477  556  412  500 
 3012 0132 3120 0132
  18   44   50   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 496  490   14  548 
 3120 2103 3201 0321
  55   32   34   46 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 333  401  178  108 
 3120 3201 0132 1230
  27   23   39   56 
  0  0  1 -1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 341  568  119  534 
 2031 1230 3012 2031
   2   10   26   51 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297   92  523   29 
 0321 0132 2103 2310
  52   25   38   15 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 234  107  163   41 
 3120 2031 2103 1302
  43   13   28   40 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 193  211  530  416 
 1230 0213 3201 0132
  37   25   11   39 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 191  234  295  547 
 2031 0213 1230 0132
  40   56   13   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552   24  282  276 
 2031 0321 0213 0132
  21   47   48   13 
  0  1  0 -1  0  0 -1  1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 305  530  140  177 
 3012 3201 1302 0132
  37   26   18   39 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  30  189  205  113 
 2310 0321 3120 2103
  16   38   18   25 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  68  287  447  240 
 1023 1302 1230 2031
  55   16   33   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 115  437  402  317 
 0213 1230 0321 3120
  50   32   21   44 
  0  1 -1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40  112  504  221 
 3012 0321 3120 3012
   0   32   14    7 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 525  370  323  122 
 3012 3120 1230 1302
  58   22   13   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 504  550  553  202 
 0132 1230 2310 1230
  23   32    0   43 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543  469  438  338 
 0213 0132 2103 1230
  24   46   41   30 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 492  446  195  110 
 2031 2310 2103 0132
  41   14   36   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  85  508  332  491 
 0321 1023 3201 3120
  53    3    0   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 133  563   13  261 
 2103 3201 1302 0213
  22   14   26   42 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 103  241  285   18 
 2031 2310 3012 3120
  48    8   54   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 114  473  313  487 
 2310 2031 1302 1302
  35    5    3   45 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  70  561   49  567 
 2103 2103 0321 2103
  37   43   44    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 468  311  509  405 
 3120 0321 0321 1230
  50    1   48   35 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  189  108   21 
 3012 3120 3120 3201
  39   27   18   16 
  0  0  0  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 201  252  516  149 
 0213 1302 3201 3120
  42   31   49   47 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  148  506  193 
 0321 2310 3120 1302
  54   11   39   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  283   10  541 
 0213 1023 3012 3012
  40    9   59   30 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  95  460   50  113 
 2310 3201 3012 3120
  31   38   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 423  406  374  515 
 2031 3120 2310 2103
  39   56   12   27 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  82  329  384  500 
 3201 2031 0321 3120
  50   44   49   32 
  0 -1  1  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  63  562  359   90 
 2310 0213 3012 3120
  52   11   19    4 
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 347  562  134  157 
 2310 0132 0213 0213
  52   29    4   44 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 395    1  494   38 
 3012 2103 2031 1302
  30   50    1   48 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 337  401   21  143 
 3201 3120 2103 3012
  27   14   12   39 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 434  474  462  163 
 2310 3120 1230 1023
  13   45   43   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 159  417   29  105 
 0321 0213 2031 2031
  52    1    2   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 306  331  566  320 
 0321 0213 0321 0321
  37   59    2   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 163  547  249  257 
 2031 2103 1302 3012
  10   45   40   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 447  545   83  362 
 2310 2103 1023 2310
  24    6   55   29 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 177  367  372   87 
 0213 1230 3120 2103
  17   44   26   18 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 226  425  310  480 
 1023 2310 0321 3201
  26    7   41   28 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  97  436  434  248 
 3012 2103 1302 3201
  43   45   11    0 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  74  486  164  357 
 3120 2031 1230 0213
  12   19   59   46 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 429  483  378  566 
 1302 0132 0132 0213
  37   25   47   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  89  225  408   47 
 0132 1230 0213 3012
  52    2   58   38 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  486  284  320 
 2031 0132 3012 1230
   9    2   59   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 431  543  217   42 
 0321 1230 2031 1023
  41    4   30    9 
  0  0  0  0  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 448  202  304  139 
 3201 1302 2103 1023
  23   35   57   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 326   82  548  450 
 3201 3201 1023 3120
  58   55   49   32 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 476  566  472  167 
 2310 3120 3012 3201
  59   53   25   37 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 330  493  401  153 
 3201 3201 1302 3012
  56   27    2   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 259  345   65   39 
 0213 0213 3120 3120
  23   22   29    8 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  559   56  413 
 1230 1023 2031 3201
  28   41   26    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  544  293  436 
 3201 3120 3201 2103
  43    7   11   51 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 304   77  223  118 
 3012 3012 1302 1023
  52   46   35   23 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 287  135  364   44 
 2031 1302 3012 1023
  12   33    1   55 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 359  416  136  127 
 3201 2031 0213 2310
  47    4   11   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 327  462  343  505 
 1302 2103 1230 0132
  45   38   15   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 419  179  219   10 
 0321 3120 0213 1023
  31    9   30    4 
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 290  356  235  481 
 2031 0132 2031 2310
   5   46   30   59 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 220  293   41  318 
 3012 3120 1230 3201
  43   58    7   28 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 414  369  407  550 
 2031 2103 3201 2031
  15   43    0   45 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 191  346  152  560 
 0132 0132 1023 2310
  33   57   13   54 
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 504  414  246  426 
 1023 2103 2103 2103
  11    7   43    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482  251  384  477 
 0132 2103 3012 0132
  44   50    6   21 
  0  0  0  0  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  368  481   69 
 2103 1302 0321 1230
  51   46   24   30 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 360   46  285  299 
 2031 3201 2103 1230
  34   37   35   48 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  20   44  232  208 
 2310 0213 3120 2310
  33   36   12   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 509   34  449  487 
 3120 0132 3120 2103
  28   35    3   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 213  559  449  155 
 1302 0321 2103 1230
  57   35   26   28 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 230  312  339  349 
 1302 2310 0213 1230
  34   55   40   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  88  361  141  527 
 1302 3012 3012 3201
  54   17   51    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 515  280  281  211 
 1230 1302 1302 2310
  45   39   11   12 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  338  185  389 
 1302 1230 1023 3201
  24   36   41    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 126  145  411  383 
 3120 0132 3201 3012
  29   55   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 311  449  329  420 
 2310 2310 0132 2310
  57   32   35   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 442  146  441  448 
 2103 2310 3120 3201
  50   35   57   28 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 421  455   76  201 
 3120 3012 0321 3012
  47   55   49   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  57  339  332   76 
 3012 1023 0213 1230
  58    3   55   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 527  495  152   19 
 2103 3012 2103 3120
  49   33   51   54 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 155  328  292  133 
 2031 0321 0213 3201
  42   39   26   57 
  0  0 -1  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 510  223  309  254 
 2310 0132 2310 0132
  20   41   46   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 450  350  306   47 
 1230 2310 2031 0213
   2   49   58   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 248   49  163  169 
 0213 2103 3012 1230
  40   45   37   43 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 328   11  563   53 
 1230 0132 2031 2031
  10   26   19   42 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  27  110  181  323 
 0321 3120 2310 0321
  36   53   22   41 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 131  361  495   12 
 0213 3201 2031 3201
  54   52   11   51 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  10  162  400  121 
 2031 2103 2310 0132
  16    9   40   31 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 526  154  179  358 
 0132 2103 2103 0132
  30    0    8   31 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  35  430   24  407 
 0213 2103 3120 3012
  15   13   45   21 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 198  221  151   17 
 2031 3012 0213 2103
   0    5   14   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 277  193   64  521 
 2310 2310 2031 2103
  25    6   54   39 
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  235  160  252 
 3012 3012 0132 1230
  42   47   59    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 482   80  279   34 
 2103 1023 1230 0213
  28   50   20    6 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 313   84  505   66 
 1302 0132 1230 2031
  38    5   34   45 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   2  360  105  395 
 2310 3012 1023 3120
  35    1   48    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   1  388  195   81 
 0321 0132 3012 3012
  24   48   30   41 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 471   44  159  315 
 2031 2031 3120 0213
   1   38   17   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 132   84  470  343 
 0213 0321 1302 2310
  38   12   45   17 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 541  422  102  312 
 0321 1230 0321 0132
  53   40   37   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 393  565  529  216 
 1302 0321 2310 1023
  29   45   35    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 370  407  184  192 
 3012 3120 2103 0213
  15   36   43   13 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 293  147  107  546 
 2310 2310 0213 0132
  16   43   51   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 352  239  422  530 
 3120 0132 3201 3201
  37   25   18   53 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 173    6  437  372 
 0132 3120 0132 1230
  44   50   17    6 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 501  177  124  239 
 3012 0132 2031 0132
  37    8   18   44 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 268  547  342  499 
 0132 0321 2031 2031
  40   31   10   56 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  72  413  261  117 
 0213 2310 3201 3201
  41   14    7   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 432  353  438  203 
 3201 2310 0321 0132
  51   30    5   46 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 437   23  466  116 
 0132 0321 2103 1230
  20   50   21    6 
  0  0  0  0 -1  0  1  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  416  215   60 
 0321 0132 1230 0132
  37   24   11   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  42   56  158  365 
 2310 3201 3201 3201
  25    1   41    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  166  277  138 
 0321 2031 0213 1302
  39   42   21    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 415  418  290  238 
 1302 0132 2031 0132
   9   46   12   59 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 209  324  393  441 
 1023 2310 2031 2103
   3   35   28    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 318  548  245  554 
 3012 2031 1023 0132
  34    7   32   58 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  244   96  516 
 1230 1230 0213 2031
  31   21   42   20 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 362  373  539  349 
 2310 2103 1230 1023
  34    6   55   46 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390  120  286    0 
 3120 0132 2031 1302
  18    3    0   53 
  0  1 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  143  389   55 
 0132 0132 1302 1230
  14   24   27   36 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 135    2  423  159 
 2103 0132 2310 2031
   2   12    1   56 
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 183  518  197  405 
 1023 3120 0132 1302
  50   48   30   15 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 452  321  371  459 
 1230 0321 2103 1302
  52   51   54   49 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  46  130  304  373 
 1230 1302 0321 3120
  46   32   34   35 
  0  1 -1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 217  561  348    4 
 2031 0213 3120 2031
  44    4   26    9 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  93  269  113  128 
 0132 1230 3012 3012
  31   18   49   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  36  479  154   10 
 3012 1302 3201 1230
  31   30   40   10 
  0  0 -1  1  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 402  503  372  501 
 3120 0132 0132 1230
  18   44   49   50 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 500  300  128  478 
 3012 3120 2031 1230
   8   18   44   49 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 552    2  354  222 
 0132 2310 0321 1023
  56   13   48    2 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 334  500   93   91 
 2031 0132 1023 1302
  18   27   50   49 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 387  436  385  318 
 0132 1023 3120 0132
   7   32   43    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 297  369  430  467 
 3201 3012 0132 3012
  45   38    5   15 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 361  207  398  266 
 1023 1023 3120 3120
  56   11    7   54 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 521  446  181  161 
 0213 2031 0132 1230
  41   25    6   36 
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 390   58  170  260 
 1023 1230 0321 3120
  57   53    0   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 565  262  395  441 
 0213 2310 0321 3120
  50   35    3    1 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 543  231  454  275 
 3201 3120 3201 2310
  23   46    9   41 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32   95  284   89 
 0213 3120 1023 2103
  38    2   22    9 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 171  185  165  567 
 3012 2310 2103 0132
  44   43   24   36 
  0  0  0  0  0  0  1 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  50  284  343   51 
 3120 2031 3012 0213
  12   21    9   38 
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 555  170   74  328 
 2031 1302 1302 3012
  19   42   57   59 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 398  445  253  401 
 0321 3012 1230 2103
  12   56   39   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 397  489  227   37 
 2310 1302 1302 3201
  21   47   31   42 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 136  188  324  336 
 2031 3201 0321 2031
   5   47   25   28 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 283  494  242  356 
 1230 3120 2310 1230
  15   59   30   50 
  0 -1  0  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 229  342  266  253 
 2310 1230 3120 2031
  56   11   55   31 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 236  524   76  545 
 2031 3201 2310 1023
   3   55   24   47 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 507  210  314  464 
 0213 2103 0132 2103
  54    6   25   36 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 255  135  230   57 
 3120 2103 3201 1230
  55   53    1   56 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 376  264  210   12 
 2103 3012 2031 3120
  54   25   52   15 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 243   55  520   28 
 2031 2310 2310 0132
  24   47   14    3 
  0  0  0  0  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 346  273   25  386 
 2310 3012 0132 1230
  22   13   36   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 461  128  120   15 
 0132 0132 0321 3012
  18    0   31    8 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 232  444  452  288 
 1302 2310 2103 1302
  51   33   17   54 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 345  549  557  264 
 1230 2310 0213 2103
  15   52    8   23 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 249  473  176   26 
 2103 3201 2310 2031
   3   10   29   45 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 378  476  381  189 
 2310 2310 2310 2310
  18   39   25   37 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 257  176  132   53 
 1230 1230 0321 3120
  19   17   10   45 
  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 124  150   83  134 
 2103 0213 3201 2310
  29   44    8   24 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  23  539  254  174 
 2031 0132 3012 0213
  46   20   42    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  32  375  563  366 
 3120 1302 2310 3201
  10   22    2   26 
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 309   27  255  247 
 2103 3201 1023 3201
  53   56   23   41 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 145  294   39  108 
 2310 2031 3012 2031
  23   16   39   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  61   98  546  108 
 2310 2103 2031 1023
  27   16   23   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 340  306  334  330 
 1230 3120 2031 3201
  59   27    2   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  43  533    5  490 
 2103 0132 2103 3012
  46   34    6   42 
  0  0  0  0 -1  0  0  1  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 555   94  152  292 
 1302 1023 3012 1302
  54   57   42   49 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 472   49  399  320 
 0321 1302 1230 1302
   9   59   37   40 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  45  551  196   65 
 1230 0132 2103 1023
  22    8   53   34 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 388  290  419  510 
 0213 2103 3012 2310
   9   41   46   30 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60  426   79   69 
 0132 3120 3120 1302
  51   24   11   43 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  26  411  307  520 
 0213 2103 3012 1023
  55    3   24   29 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  79  237  475  537 
 1023 3201 0132 1302
  16   43   27   51 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 354  410  379  479 
 1023 2103 0132 0321
  40   56   10   13 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 488  373  421  339 
 1302 0321 1023 2103
  55   58   34   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 358  550  319  528 
 0321 1023 2103 3201
  23    8   15    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 549  434  387   98 
 1023 1302 3012 3012
  43   23   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 339  542  323  137 
 2103 0132 2103 2310
  22   58   34   53 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 502  331  380  350 
 0132 3012 1302 0321
  47   13    2   48 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 275  387   70   61 
 3120 3201 1302 0213
  43    9   23   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  40   46  488  241 
 1230 3012 0132 0321
  34    7   48   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 182  540  514  252 
 2103 2031 1302 1302
  42   59   49   57 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  38  372  262  315 
 1023 0132 3012 3012
  18    1   17   50 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 223  528  233   92 
 3012 0213 1230 2103
  15   20   52   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  59  218   51  337 
 2031 1230 0213 0321
  12   21   14   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 425  303  363  442 
 1023 3201 0132 0321
  57   28   26    4 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 435  351  363  250 
 3201 0213 2310 3120
   4   13   33   57 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 335  394  497  177 
 1302 2103 0213 2103
  44   26   37    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   4  404  403  199 
 3120 0132 0213 3201
  52   19   44    4 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

   8  534  391  457 
 0321 3201 2310 1302
  26   42   10   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 146  102  283  182 
 0213 1023 2031 1230
  59   50   57   40 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 509  100  307  473 
 0213 1230 2031 0321
  29    3   35    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 336  422  409  416 
 2031 3120 0321 0213
  37   47   25   59 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

  60  124  512  394 
 3201 1023 0132 2103
  44   43   37   24 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 271  213  375  344 
 2103 1230 3012 0132
  51    2   35   26 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784

 199  200   48  165 
 3012 1023 0213 3201
  36   44   58   19 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.866025403784



==> anc/LinkComplementCertificates/pSL_5_plus_0_sqrt_minus_15_and_2.5_plus_0.5_sqrt_minus_15.tri <==
% Triangulation
pSL_5_plus_0_sqrt_minus_15_and_2.5_plus_0.5_sqrt_minus_15
geometric_solution  188.31683367
oriented_manifold
CS_unknown

24 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

211
 153    1   54  117 
 3201 0321 1230 2031
  11   17    0    1 
  0 -1  1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   3   13    2    0 
 3120 0321 0132 0321
  11    1    0    9 
  0  0 -1  1  0  0 -1  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

   7   11   56    1 
 1302 3012 3120 0132
  11    1    9    2 
  0  0 -1  1 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

 102  112    8    1 
 1302 0132 0213 3120
   9    1    0   19 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

 127   90   88   60 
 1023 2103 1230 0132
  18    9    7   15 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  16  183   86  107 
 0132 0132 0213 3201
   2   18    5    4 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  92   26    9  154 
 3120 1023 2103 3120
   2    3   12    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   9    2    8   29 
 3120 2031 0132 2031
   9    3    2    1 
  0  0  0  0  1  0 -1  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 133    3   66    7 
 1302 0213 1302 0132
   9    3    1   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

   6  150  134    7 
 2103 3120 0213 3120
   1    3    2    8 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

 183  104   12   81 
 0213 1023 1023 1230
   9    4   19    5 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

   2   14   12   83 
 1230 2310 0132 2103
   4    9    2   11 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

  13   16   10   11 
 2103 2103 1023 0132
   4    9   11    5 
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.774596669241

 124  192   12    1 
 1230 1302 2103 0321
  11    9    0    5 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  46   91   15   11 
 1023 2031 0132 3201
  11    2    4   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  85   51  109   14 
 1023 1302 3012 0132
  11    2   12   18 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   5   12  189   91 
 0132 2103 2310 2031
  11   18    4    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  66  155   23  139 
 1230 2310 2310 1302
  14   19    3   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  24   98   19   90 
 1302 2031 0132 1230
  12   18   15   19 
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  20   96   91   18 
 1302 2310 1023 0132
  12   18   19    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.242061459138

  78   19   24  181 
 1230 2031 2103 1023
  19   16    4   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  23  197   22  164 
 3120 1023 0132 0132
  23   16   14   15 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  24   88  202   21 
 2103 3201 3012 0132
  23   16   15   18 
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  25   17   24   21 
 0132 3201 0132 3120
  15   16   14   19 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  20   18   22   23 
 2103 2031 2103 0132
  15   16   19   18 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

  23  173  158  182 
 0132 3120 0132 3012
  10   16   19   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   6   69   28   85 
 1023 2031 2103 1023
  19    2   12    8 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  86   96   28  151 
 2031 3201 0132 1023
   6    2    4   19 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  26   50  150   27 
 2103 1230 1230 0132
   6    2   19    8 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.774596669241

  84    7  125  159 
 2310 1302 3201 2031
   3   10    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 102  155   31  197 
 0213 2103 0132 2031
  14   19   15    1 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

 179   76   80   30 
 3201 3012 3120 0132
  14   19    1   20 
  0  0  0  0 -1  0  0  1  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  89  186   45   65 
 1023 0132 1023 1230
  16    7   11   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  35   63   34   37 
 3120 1230 0132 1023
  16   10   13   17 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  36   64  159   33 
 2103 1230 1023 0132
  16   10   17    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  73  141   36   33 
 3120 1023 0132 3120
  17   10   13   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 144  143   34   35 
 2310 3012 2103 0132
  17   10   20    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

  38   39  182   33 
 3120 1230 3012 1023
  10   16   13    2 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 180   56  149   37 
 1230 0321 0213 3120
   2   16   13    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 204  175   37   42 
 3012 0132 3012 1230
   2   10   19   13 
  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

  83  151   41   46 
 1023 1023 0132 1023
   6    2    4   16 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  42   50   47   40 
 2103 1023 1302 0132
   6    2   16   19 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

  39   43   41   84 
 3012 1023 2103 2031
  16    2   10   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.250000000000   0.968245836552

  42  204  203   44 
 1023 3201 1023 3120
  11   16   10   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  43   53   45   94 
 3120 0321 0132 2103
   7   16   10   11 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 202   51   32   44 
 3012 3012 1023 0132
   7   16   11   18 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  96   14   48   40 
 1302 1023 2103 1023
   2    6    4   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  41  156   48  100 
 2031 1302 0132 3120
   1    6   19    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  46  154  152   47 
 2103 0132 1302 0132
   1    6    2   12 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  99  157   50  152 
 1302 3012 0132 0321
   8    6   12   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  41  169   28   49 
 1023 2310 3012 0132
   8    6   16   19 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  45   60   52   15 
 1230 2103 0132 2031
  12   11   18    7 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  53  168  118   51 
 2103 2103 1023 0132
  12   11    7   17 
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  54  128   52   44 
 0132 1302 2103 0321
   7   11   10   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  53   72   55    0 
 0132 0321 0132 3012
   1   11   17   10 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 204   73   56   54 
 1302 3012 1302 0132
   1   11   10   13 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

  55  174    2   38 
 2031 3120 3120 0321
   2    1   13   11 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 176   92   70  168 
 1302 0132 1302 1302
   8   17    7   12 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  59  170  140  113 
 3120 0132 3012 2031
  23   17   21   16 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 118   97  157   58 
 0321 2103 2031 3120
  16   17   21   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 166   51    4  199 
 1230 2103 0132 1302
  18    9   12    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 162   66   62  199 
 1230 0213 0132 2031
  15   12    9    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  92  127   90   61 
 0213 3012 3120 0132
  15   12    3    7 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 205  174   33   65 
 1302 1302 3012 0132
  17   16   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  65  128   34  166 
 3120 3012 3012 2103
   9   16    7   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  32  176   63   64 
 3012 3201 0132 3120
  17   16    7   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.968245836552

   8   17   61  132 
 2031 3012 0213 1302
  15    9   19    3 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  69   71   68  169 
 3120 1023 0132 3201
  23    8   19   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  70  130   75   67 
 2103 1302 1023 0132
  23    8   21   17 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  26   87   70   67 
 1302 2310 0132 3120
  21    8   19   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  57  178   68   69 
 2031 0132 2103 0132
  21    8   12   17 
  0  0  0  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

  67  191  170  201 
 1023 0132 1023 2031
  22   23   19   21 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 171   75   74   54 
 1302 2031 2103 0321
   1   10   17   23 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

  55  180   74   35 
 1230 1230 0132 3120
  20   10   13    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  72   76  172   73 
 2103 2310 1023 0132
  20   10    1   23 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

  72  134   68  163 
 1302 3201 1023 2031
   8   23    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  31  137  164   74 
 1230 3201 0213 3201
  23    1   20   14 
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  87  199  198   85 
 2103 1302 3012 3120
  18   19   12   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  81   20   86  196 
 1302 3012 2103 3201
  18   19   16    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

  80   95   82  195 
 0132 1230 0213 0321
  16   19   14   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  79  173   31  144 
 0132 1230 3120 1230
  20   19   10   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  10   78   82   83 
 3012 2031 0132 3120
  16    9    4   19 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.343750000000   0.363092188707

 144   79   84   81 
 1023 0213 2103 0132
  16    9   19   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.687500000000   0.726184377414

  81   40   84   11 
 3120 1023 0132 2103
   2    9    4   16 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

  82   42   29   83 
 2103 1302 3201 0132
   2    9   16   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  77   15   86   26 
 3120 1023 0132 1023
   2   19   12   18 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

  78    5   27   85 
 2103 0213 1302 0132
   2   19   18    4 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 101   98   77   69 
 0321 2103 2103 3201
  12   19   21   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 185  115   22    4 
 3201 1302 2310 3012
  15   18    9   23 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  91   32   90  176 
 3120 1023 0132 0213
   7   12   11   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  18    4   62   89 
 3012 2103 3120 0132
   7   12   18   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  14   16   19   89 
 1302 1302 1023 3120
  18   12   11    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

  62   57   93    6 
 0213 0132 3012 3120
   8    3   12    7 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

 167   92  135   94 
 2103 1230 0213 3120
   3   16    7    8 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  1 -1  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  93  126   95   44 
 3120 2031 0132 2103
  10   16    7    3 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

 138  158   79   94 
 3201 0132 3012 0132
  10   16    3   14 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  99   46   27   19 
 2103 2031 2310 3201
   4   19   12    6 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  99   59   98  145 
 3120 2103 0132 0321
  21   19   16   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  18   87  131   97 
 1302 2103 2031 0132
  21   19   12   15 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 100   49   96   97 
 3201 2031 2103 3120
  12   19   16    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

  47  179  149   99 
 3120 3120 2103 2310
  16    6   19    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  87  193  102  114 
 0321 0132 0132 3120
   0   15   21   19 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  30    3  119  101 
 0213 2031 2310 0132
   0   15   19    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 106  123  105  171 
 3120 3120 1302 1230
   9   23   10    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  10  107  105  185 
 1023 2310 0132 2031
  18    9   19    5 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 103  189  194  104 
 2031 3201 1230 0132
  18    9    5   23 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 172  184  188  103 
 1302 2031 0132 3120
   5   23   10   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

 109    5  108  104 
 3120 2310 0132 3201
   5   19   18    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 110  124  192  107 
 0132 0213 2310 0132
   5   19    2    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 200   15  111  107 
 2031 1230 2103 3120
   2   19   18   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

 108  153  111  112 
 0132 2103 0132 1230
  17   19    0    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

 109  174  177  110 
 2103 1230 3201 0132
  17   19    2   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 110    3  116  132 
 3012 0132 0213 3201
   9   17   19    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 130   58  114  115 
 2310 1302 0132 3120
  17   15   23   21 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 101  117  116  113 
 3120 0213 2103 0132
  17   15   21    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

 113  143  116   88 
 3120 2103 0132 2031
   9   15   23   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

 114  112  121  115 
 2103 0213 3012 0132
   9   15   17    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 193    0  114  118 
 2310 1302 0213 3201
  17   21   11    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  59  117   52  178 
 0321 2310 1023 1302
  11   12   21   17 
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 121  102  120  153 
 3120 3201 0132 1302
   1    2    0   15 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 122  155  154  119 
 2103 3201 0321 0132
   1    2   15    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.242061459138

 124  116  122  119 
 0132 1230 0132 3120
  15    2    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 125  127  120  121 
 2103 3201 2103 0132
  15    2    9    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.645497224368

 125  103  124  184 
 3120 3120 0132 2031
   5    2   10    9 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

 121   13  108  123 
 0132 3012 0213 0132
   5    2    9    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  29  126  122  123 
 2310 0321 2103 3120
   9    2   10    3 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  94  128  127  125 
 1302 3201 0132 0321
   9    3   10    7 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

  62    4  122  126 
 1230 1023 2310 0132
   9    3    7   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

  64  171  126   53 
 1230 3201 2310 2031
  10    7   17    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 132  171  130  194 
 0132 2310 1302 0321
  23   15    9   17 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 129  131  113   68 
 2031 2031 3201 2031
  21   23   17   15 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 130  177  132   98 
 1302 2103 0132 1302
  19   15   21   17 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 129  112   66  131 
 0132 2310 2031 0132
  19   15   17    9 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

 139    8  134  156 
 1230 2031 0132 1302
   1   17   19    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 135    9   75  133 
 2103 0213 2310 0132
   1   17    3    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 157   93  134  138 
 1023 0213 2103 0321
   3   17   16    8 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 139  141  137  173 
 0132 3201 0132 1023
  20   14   19   17 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 140  143   76  136 
 2103 1230 2310 0132
  20   14   17   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 140  135  139   95 
 3120 0321 0132 2310
   3   14   16   17 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 136  133   17  138 
 0132 3012 2031 0132
   3   14   17   19 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

 195   58  137  138 
 3201 1230 2103 3120
  17   14   16   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  35  207  136  175 
 1023 1023 2310 3120
  19   17   13   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 144  185  143  210 
 3120 1230 0132 0321
  23   20   19    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

  36  115  137  142 
 1230 2103 3012 0132
  23   20    9   17 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  80   82   36  142 
 3012 1023 3201 3120
   9   20   19   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 147   97  146  170 
 3120 0321 0132 3120
  21   22   16   19 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 148  177  191  145 
 2103 0321 2031 0132
  21   22   19   11 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 208  210  148  145 
 0213 2310 0132 3120
  19   22   16   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.387298334621

 201  200  146  147 
 3201 0321 2103 0132
  19   22   23   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

 100   38  150  151 
 2103 0213 2103 0132
   2    6   16    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.968245836552

 149    9  152   28 
 2103 3120 0321 3012
   8    6    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  40  181  149   27 
 1023 3120 0132 1023
   2    6    4   16 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  48   49  150  165 
 2031 0321 0321 2031
   8    1   12    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 156  110  119    0 
 0132 2103 2031 2310
   0    1   17    2 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   6   48  120  160 
 3120 0132 0321 0321
   1    3   12    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 161   30  120   17 
 1230 2103 2310 3201
  15    3   14    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 153  175  133   47 
 0132 3201 2031 2031
  19    1    2   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

  49  135  168   59 
 1230 1023 3201 1302
  17   12   16    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

 161   95  159   25 
 0132 0132 0132 0132
  10   16   14    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 162   29   34  158 
 2103 1302 1023 0132
  10   16    3    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 162  154  161  165 
 3120 0321 0132 0132
   1   16   12    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 158  155  164  160 
 0132 3012 2103 0132
   1   16    3   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 166   61  159  160 
 0132 3012 2103 3120
   3   16   12    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 165   75  164  169 
 3120 1302 0132 3120
  23   16    8    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.645497224368

 161   76   21  163 
 2103 0213 0132 0132
  23   16    1   14 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 167  152  160  163 
 0132 1302 0132 3120
   1   16    8   12 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

 162   60  167   64 
 0132 3012 0132 2103
   7   16    9   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 165  168   93  166 
 0132 0321 2103 0132
   7   16   12    8 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 157   52   57  167 
 2310 2103 2031 0321
   7    8   12   17 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 163   67  203   50 
 3120 2310 3012 3201
  19   16    8   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.161895003862

 145   58   71  187 
 3120 0132 1023 1302
  23   22   16   21 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 103   72  128  129 
 3012 2031 2310 3201
  17    9   23   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 209  106   74  173 
 1302 2031 1023 3120
  10   20   19   23 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 172   25   80  136 
 3120 3120 3012 1023
  14   20   19   10 
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 175   56  111   63 
 3120 3120 3012 2031
  11   17   13    2 
  0  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 141   39  156  174 
 3120 0132 2310 3120
   2   17   13   19 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 178   57   65   89 
 0132 2031 2310 0213
   7   11   12   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

 111  131  178  146 
 2310 2103 0132 0321
  21   11   19   17 
  0 -1  0  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 176   70  118  177 
 0132 0132 2031 0132
  21   11   17   12 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 210  100  180   31 
 0321 3120 0132 2310
   1   20   19   16 
  0  1  0 -1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.726184377414

 207   38   73  179 
 1302 3012 3012 0132
   1   20   16   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 183  151  182   20 
 3120 3120 0132 1023
  16   19    4    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

 184   37   25  181 
 2103 1230 1230 0132
  16   19    2   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

  10    5  184  181 
 0213 0132 0132 3120
   2   19    4    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 106  123  182  183 
 1302 1302 2103 0132
   2   19    5   10 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.500000000000   1.936491673104

 200  104  142   88 
 1230 1302 3012 2310
   9   23   18   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.726184377414

 189   32  187  196 
 0132 0132 0132 0132
  16   23   18   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 190  206  170  186 
 2103 2103 2031 0132
  16   23   11   22 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.242061459138

 190  192  189  106 
 3120 2031 0132 0132
   5   23   19   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 186   16  105  188 
 0132 3201 2310 0132
   5   23   11   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 208  191  187  188 
 1302 1230 2103 3120
  11   23   19   22 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.774596669241

 193   71  190  146 
 0132 0132 3012 1302
  22   11   21   19 
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 188  108  193   13 
 1302 3201 0132 2031
   0   11    5   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 191  101  117  192 
 0132 0132 3201 0132
   0   11   19   21 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

 199  129  198  105 
 0132 0321 1302 3012
  23   18    9   15 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

 197   79  196  140 
 3120 0321 0132 2310
  16   23   14   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

 198   78  186  195 
 2103 2310 0132 0132
  16   23   19   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.161895003862

  21   30  198  195 
 1023 1302 0132 3120
  19   23   14   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 194   77  196  197 
 2031 1230 2103 0132
  19   23   15   18 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 194   61   60   77 
 0132 1302 2031 2031
  12   18   15    9 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

 202  185  109  148 
 0132 3012 1302 0321
  19   11   23   18 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 206   71  203  148 
 2031 1302 2103 2310
  23   11   22   19 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.161895003862

 200   22  203   45 
 0132 1230 0132 1230
  16   11   18   23 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 201  169   43  202 
 2103 1230 1023 0132
  16   11   23   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.531250000000   0.847215106983

 205   55   43   39 
 3120 2031 2310 1230
  10   19   13   11 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 207   63  206  204 
 3120 2031 0132 3120
  11   19   13   16 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666666666667   1.290994448736

 208  187  201  205 
 3012 2103 1302 0132
  11   19   16   22 
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.236842105263   0.509603071869

 141  180  209  205 
 1023 2031 1023 3120
  16   19   13   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.516397779494

 147  190  209  206 
 0213 2031 0132 1230
  19   16   22   23 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   1.355544171173

 210  172  207  208 
 2103 2031 1023 0132
  19   16   23   20 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.806871530460

 179  142  209  147 
 0321 0321 2103 3201
  23   16   19   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   2.420614591380



==> anc/LinkComplementCertificates/pSL_5_plus_0_sqrt_minus_31_and_1.5_plus_0.5_sqrt_minus_31.tri <==
% Triangulation
pSL_5_plus_0_sqrt_minus_31_and_1.5_plus_0.5_sqrt_minus_31
degenerate_solution  285.74057132
oriented_manifold
CS_unknown

36 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

645
   2  547    1  394 
 3120 2031 0132 0213
   1    6    5   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-30.367118295676   3.334490233940

   3  545  599    0 
 2103 0213 3012 0132
   1    6   14    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.507063733426  -6.208615247760

 419  148    3    0 
 3201 3012 0132 3120
  14    6    5    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 11.499128550042 -28.432105176447

 465  548    1    2 
 3120 2310 2103 0132
  14    6    4    8 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.346851233070   1.000649814603

   5    5  228   64 
 1230 2031 3120 2310
   6    6    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000002184  -0.000000001102

   4    4   84  597 
 1302 3012 1023 2310
   1    1    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.000000000000

 573  117    9  463 
 1230 2103 1302 3120
  26    1    6    7 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.805967770396  -1.257296177377

   9  537  457  445 
 2103 2310 2310 2103
   2   26   33    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.710946413890   1.034188970693

   9   15  525  449 
 3120 1230 2310 0321
   0   26    7   33 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.266435039438   0.370866418861

   6  541    7    8 
 2031 1302 2103 3120
  33   26    7    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.809670267814   2.627497156760

 400  560   11  429 
 2031 3201 0132 0132
  12    2    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.989351999794   0.182037780945

  12  591  621   10 
 2103 0132 2031 0132
  12    2    5    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.018802842789   0.056047826778

 450  113   11  399 
 3120 3201 2103 1023
   5    2    6    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.362235930482   2.334822275088

 617  381   14  345 
 2103 1023 0132 0321
  10    0   15    6 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.880414291453  -0.150755903988

  15  393  428   13 
 3120 0213 2310 0132
  10    0    6   33 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.146971276466  -0.840981520987

 628  574    8   14 
 1230 3120 3012 3120
  33    0    6    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.166552436129   0.263971685235

 429  559   56  206 
 3012 1023 1023 3201
   9   12    2    0 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -2  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.979610060132   0.039003468276

 210   63   65  618 
 1023 3201 3201 2310
   6   31    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.360924784516  -0.476280682558

 515  359   20  466 
 2103 1302 2103 1230
  13    9   16   15 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.790491650367   0.008803890753

  20  466  522  634 
 3120 0213 2103 2310
   2    9   13   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.414006495993  -0.118756799496

  18  154  486   19 
 2103 2103 3120 3120
  16    9   13   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.699894870121   3.397452342900

 541  431  574  580 
 2031 1302 1023 0213
  34    7    9   33 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.048332572218   0.174870251030

  26  580   23  281 
 1302 3120 0132 2310
   5    2    7   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.211147891734  -0.027349592837

 135  288   50   22 
 0213 0132 0213 0132
   5    2   34   24 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.723077423504   0.953965605951

 479  602  514   25 
 1230 0321 3120 3120
  34    9    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.016771372964  -0.001722162014

  24  573   26  541 
 3120 0321 0132 0321
   7    9    1   34 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.062274404928   0.108082712384

 513   22   30   25 
 0132 2031 1302 0132
   7    9   34    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.385968897336   0.090686874947

  29  563  588  591 
 0132 0132 2310 1230
  32    7    5    4 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.836849900873   0.550166041251

  30  329   29  114 
 3120 2310 0132 0132
  15    7    2    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.740125330623   3.819124220461

  27  333  113   28 
 0132 3012 2103 0132
  15    7    4    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.450044570035   0.587106987983

  26  334  586   28 
 2031 0213 2310 3120
   4    7    2    9 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.057967478411  -0.068257934058

  88   33   38   34 
 1023 3120 2103 3201
   9    2   19    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.132132395076   0.566006320314

  34   67   33  614 
 3120 2310 0132 3120
   9    6    2   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.170145114105   0.840445434664

 572   31   81   32 
 3201 3120 1230 0132
   9    6   19    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.086465855605   0.490566435638

  37   31   89   32 
 1302 2310 3201 3120
  19    6    2    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.279893263930  -0.898579802065

 332   38   36   37 
 0213 2310 0132 2103
   9   15    2   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.341689474255   0.467133388536

 303  613  606   35 
 1023 3201 1302 0132
   9   15   32   23 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.584967166456   0.883336832217

 608   34   91   35 
 2310 2031 2310 2103
   2   15    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.015264869606   0.308393848716

  31   86  344   35 
 2103 2031 3120 3201
  32    2    9    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.428117286405   0.942711215130

 404  507  155   41 
 1023 1023 2310 2310
   5    2    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.261575987369   4.264644435393

 177  625   41   42 
 2031 1023 0132 3120
   0    9    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -7.908265353483  -1.232561776198

  39  643   43   40 
 3201 0132 2103 0132
   0    9    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.105285382721   0.067591084229

  40  128   43  584 
 3120 0321 0132 2031
   4    9    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.026605272280   0.103729554591

  41  558  584   42 
 2103 0132 2103 0132
   4    9    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.005288752890  -0.107931928563

 441  574   45  393 
 1023 2031 0132 1230
   6    9   33   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.377827386463   0.458826581078

  46  225   60   44 
 2103 0321 3012 0132
   6    9   34   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.499005294356   1.333896609854

 507  576   45  426 
 1230 1230 2103 0321
  34    9   16   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.007927515380   0.713083889469

 508  119  519  508 
 1230 2031 1302 0132
  15   16   25   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.535302043579   0.551562155492

 123  221  364  394 
 2031 0132 1023 3201
  13    6    1    6 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.026557708969   0.041097512631

 109  109  364   62 
 2031 0132 3012 2031
   6    6   11   15 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.655030545066  -0.763522641549

 442   23  137  176 
 3012 0213 1230 1230
   5    0    2   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.211482159217   0.500447062636

 347  346   59  405 
 0132 1230 0213 1023
   9    9   14   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.433170263165  -0.810413860809

  58  507   54   55 
 1023 1302 2103 3120
   5    9   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.191346872725   0.162711190473

  56  176   54  409 
 0132 0321 0132 2031
  28    9    0    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083175294139   0.462692771664

  52  177  178   53 
 2103 2310 1023 0132
  28    9    5    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.726676909947   0.996398898096

  52  136   56  522 
 3120 0321 0132 0132
  12    9   16    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.251157222935   0.087498506986

  53  137   16   55 
 0132 3012 1023 0132
  12    9    5    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.326426368464   0.446925027763

 107  122   59  345 
 0213 3120 0321 1023
   9   10   15    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.693293699101  -0.564451186951

  60   52   59  486 
 3120 1023 0132 1230
   9    6   16    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.159195847467   2.326788001081

  61   51   57   58 
 2103 0213 0321 0132
   9    6    9   10 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.042679245143   0.013339183927

 228   45   61   58 
 0321 1230 0132 3120
   9    6   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000  -0.000000000000

 391  382   59   60 
 0321 0321 2103 0132
   9    6    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
3752320334656.129394531250 4685292430270.921875000000

 110   49  110  122 
 1023 1302 2103 0213
   6   15    6   11 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.362790638396   0.047694243615

  64  402   17  595 
 2103 0132 2310 2031
   0    0   17    6 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.902127399575  -0.063374787916

   4  338   63   66 
 3201 3201 2103 3120
  17    0    6    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000  -0.000000000000

  17  335   66  619 
 2310 2031 0132 0321
  14    0   31    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.743722231164   2.886146229229

  64  337  151   65 
 3120 2031 3201 0132
  14    0    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.314010520485   0.147583953804

  74   88  572   32 
 0132 2031 0321 3201
  19    2    9    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611065804240   1.677632392165

  74  403  403  146 
 2103 2103 2031 3201
  27    2    2    9 
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.945981060221   0.531664312605

  73  171  101  146 
 0132 0321 3012 1023
  15    2    2    6 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.085582755903   0.293643654371

  94  494   71  402 
 2031 1023 0132 1302
  10   17    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.007113551357   1.353440079693

 100   98  401   70 
 0132 0213 0213 0132
  10   17   20    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.652700163399   0.181405045316

 337  335   73  145 
 1023 0321 0132 1302
   9    2   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.678620054582   0.957150739593

  69  633   74   72 
 0132 0132 2031 0132
   9    2    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750004288546   0.810250763852

  67  179   68   73 
 0132 1302 2103 1302
   2    2    9    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.947701050852   0.172763038564

  77  467   76   79 
 3120 1023 0132 1230
   6   15    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.191164272841   0.656499512995

 637  385   80   75 
 1302 2103 1023 0132
   6   15   10    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178505414823   0.476306284720

 111  452  638   75 
 2310 1302 0213 3120
  10   15    6   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.414275786519  -0.184230014412

  80  253   79  315 
 3120 0132 0132 3201
  29    6    9   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.109387123504   0.616329977107

  75  358  484   78 
 3012 0321 0321 0132
  29    6   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.021939689699   0.341396839771

 317  283   76   78 
 3201 3012 1023 3120
  15    6    9    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.193762824582   1.186624588554

 579  380   86   33 
 1023 0132 3120 3012
   9    9    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.656555456325   0.671675514598

  83   84  477   84 
 3120 0132 3201 1230
   1    9    0    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000003144  -0.000000000917

  87   85  344   82 
 1302 1230 0213 3120
   9    9    0   32 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000013   0.000000000201

  82   82    5  604 
 3012 0132 1023 2310
   1    1    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999999973   0.000000000119

  87  561   83   86 
 2310 3012 3012 2103
  32    9    5    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.923530026491  -3.230681553786

  38  563   81   85 
 1302 3201 3120 2103
   5    9   32    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804188935514   0.692373549957

 587   83   85  342 
 0132 2031 3201 2103
   0    5   32    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.153996999128   0.170176211832

  67   31  511   89 
 1302 1023 2103 0132
   2    9   19    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.690599106521   0.823387144615

  34  572   88  203 
 2310 3120 0132 1230
   2    9    6   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.688468683156   0.352525932179

  92  152  100  487 
 0132 2103 2310 3201
   2   20   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.383039874300   0.900238257021

 103   37   92  487 
 0132 3201 0132 1230
   6   20    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805590879554   1.903809911293

  90  486  492   91 
 0132 2103 1230 0132
   6   20   15   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.025196898456   1.181139587187

  95  121   94  102 
 3120 0213 0132 1302
  17   20    2    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.588538742963   0.981673163649

  96  595   70   93 
 0132 3012 1302 0132
  17   20    6    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.578784409821   2.372578068380

  98  383   97   93 
 3120 2103 2103 3120
   6   20    2   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.601849322895   0.490642022971

  94  483   97  492 
 0132 0321 0132 1230
   6   20    0    6 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 14.107605905628  16.587287715187

  95  467  494   96 
 2103 0213 0321 0132
   6   20    6   10 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.012898959981   0.024636850278

 103  493   71   95 
 2103 1302 0213 3120
  10   20    2    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.280557201812   0.534935311320

 338  160  100  101 
 1302 3120 0132 3120
  15   17    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.571426945361   4.103628881000

  71   90  102   99 
 0132 3201 2103 0132
  15   17    2   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.230052242837   0.498197524049

  99   69  102  337 
 3120 1230 0132 0132
   2   17    6   15 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.303130714269   0.581712029462

 100  103   93  101 
 2103 0321 2031 0132
   2   17   15   20 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.432479818978   1.149156143978

  91  325   98  102 
 0132 0213 2103 0321
   2   20   15    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.022618659086   0.852989964878

 198  107  105  110 
 1230 1230 0132 1023
  15   15    6   12 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781222586222   0.049703817688

 106  232  108  104 
 2103 2103 1302 0132
  15   15   12    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.880206953778   0.465774180709

 370  141  105  193 
 2031 2310 2103 2031
  12   15   22    9 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.927353735615   0.269965559923

  57  468  104  381 
 0213 2310 3012 0213
  12   15   10    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.098077170329   0.052361216426

 105  361  109  298 
 2031 1302 0132 1302
   6   15    9   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.175969083748   0.333228587635

 110   49   49  108 
 2103 0132 1302 0132
   6   15   15   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
4597.973415638359 -1767.184798879618

  62   62  109  104 
 2103 1023 2103 1023
  15   15    6   11 
  0  0  0  0  0  0  0  0 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.098671269039  -1.121392277327

 116  117   77  450 
 0132 2031 3201 3201
  26    6    7   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.247925872230   1.015044536338

 114  415  113  116 
 3120 2103 0132 1302
   6    7   28   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.476276143336   0.516123195804

  29  369   12  112 
 2103 0132 2310 0132
   6    7   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.762637244348   0.319718963848

 281  278   28  112 
 2103 2103 0132 3120
  15    7   28    2 
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.412316612127   0.146885478746

 116  178  408  358 
 3120 0321 0213 3120
   9    6   15   28 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.954680725548   0.471097683898

 111  280  112  115 
 0132 2031 2031 3120
  28    6   15    7 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.077390017516   0.749277577991

 111    6  118  120 
 1302 2103 2310 3120
   6   15   26    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.095608026364   0.505292520783

 171  117  280  630 
 0213 3201 1023 2031
   7    2    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.023269242373   0.411041068142

  47  459  460  171 
 1302 2103 3012 2031
   2   15   15   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.258628000417   1.092421847800

 117  642  163  305 
 3120 0132 0213 1302
  32   15   26    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.661587167323   0.599180329046

 462  597   93  336 
 2310 0321 0213 1302
  17    2    1    6 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.545635352450   0.111417493835

 411   57  123   62 
 3120 3120 0132 0213
   6    6   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437551454804   0.794049343110

 477  601   48  122 
 1023 2103 1302 0132
   6    6    9    1 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.697165389941  -0.198678506183

 493  213  447  567 
 1230 1230 0132 2031
   1    2   21    2 
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.764966227107   0.697630062053

 300  354  126  571 
 2031 0132 0132 3201
   2    6    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.356191351943   0.193502098911

 127  350  631  125 
 2103 0213 2310 0132
   2    6    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  9.705992984457   4.412062904142

 470  235  126  299 
 1023 1023 2103 1023
   6    6   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.070084638642  -0.265523367023

 350  184  140   42 
 1302 1302 0321 0321
   4    0    2   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.097340983664   0.124244247728

 262  505  181  413 
 3201 3120 2310 0213
   9    0    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.709721670495   0.607485665754

 132  142  131  512 
 3120 2031 0132 0132
  16    9   18   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875103876619   0.813030297310

 133  143  510  130 
 2103 0213 3120 0132
  16    9   22    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.127663391543   0.795823237835

 523  353  133  130 
 2310 1023 0132 3120
  22    9   18    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.165012295247   0.237732674475

 340  352  131  132 
 1023 1023 2103 0132
  22    9    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.524766514369   1.572189645940

 510  275  275  341 
 3012 2031 2310 3201
  35    9    9    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.949907256895   0.505529803266

  23  240  138  513 
 0213 3012 2310 0321
  12   34    2   24 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.599865152432   0.313403492076

 516  144  138   55 
 1023 3120 2103 0321
  12    5   16   34 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.169860065395   0.003936252366

  56  245  138   50 
 1230 1230 0132 3012
  24    5    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.373691349773   0.236393210350

 136  135  150  137 
 2103 3201 0213 0132
  24    5   12   34 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.641218081713   0.320404125633

 351  417  140  465 
 3120 1023 0132 2310
   4   22    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.479233095189   0.205356604912

 549  421  128  139 
 0213 0213 0321 0132
   4   22    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-82.194867840306 -63.884341156913

 143  230  142  106 
 3120 3120 0132 3201
   9   22   12   16 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.284694617024   2.561765868937

 130  509  523  141 
 1302 0321 3201 0132
   9   22   16   18 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.763186070403   0.351505712722

 551  144  131  141 
 1230 2031 0213 3120
  16   22   12    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.167431089610  10.976555031082

 143  136  514  515 
 1302 3120 3012 2103
  34    9   16   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.196390781970   0.563589285444

 180  173   72  237 
 2031 0321 2031 0213
  14    9    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.374431346526   2.635726066440

 324   68  324   69 
 1302 2310 0132 1023
   2   15    2   27 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.927635007506   1.488238992854

 420  555  148  150 
 2031 3012 0132 1230
  17    5   34    4 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.482070089335   0.417809343473

   2  594  151  147 
 1230 2103 1023 0132
  17    5    4   14 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.113211871647  -0.084804202237

 151  292  150  244 
 3120 0213 0132 1230
  24   17    0    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.635557373674   0.616050156391

 147  138  287  149 
 3012 0213 3201 0132
  24   17    5   34 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.060772053007   1.030216545504

  66  471  148  149 
 2310 1023 1023 3120
   5   17    0   14 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.844604151016  -0.390254873266

 160   90  154  155 
 2103 2103 2103 0132
  16   32    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.962634253214  -0.199078407005

 155  359  154  170 
 3120 1230 0132 1230
  13   32    5   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 10.525252939527   2.563019888964

 152   20  156  153 
 2103 2103 0132 0132
  13   32   16   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.038293031788  -0.130168725582

 643   39  152  153 
 0132 3201 0132 3120
  16   32    5    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.473791225038   1.204183853224

 517  365  157  154 
 1023 1302 0132 0132
  13   32   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.404616470392  -0.042463542321

 419  394  169  156 
 1302 3012 1302 0132
  13   32    5    6 
  0  0  0  0  2  0 -2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000676895466   0.000945676045

 164  468  163  159 
 3120 0213 3120 3120
   6   32   10   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.665906522500   0.518804676912

 158  391  160  388 
 3120 0213 0132 2103
   2   32   10    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.536077041109  -0.077949613864

 161   99  152  159 
 0132 3120 2103 0132
   2   32    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648186647352   0.779968225997

 160  171  163  517 
 0132 3201 2103 1023
  15   32   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.213280453479   0.607831893268

 518  430  163  167 
 2031 0321 0132 3120
  32   32   34   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.505062007196   0.771443724393

 161  120  158  162 
 2103 0213 3120 0132
  32   32   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.292146307063   0.659435832353

 389  389  168  158 
 0132 1302 2103 3120
  32   32   10   21 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.504173221651   0.498143808892

 167  440  166  556 
 3120 3201 0132 3012
  29   32   34    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.967280001136   0.399102339868

 168  299  233  165 
 2103 3012 3012 0132
  29   32    6   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.645347617550   0.477404064696

 162  379  168  165 
 3120 1023 0132 3120
   6   32   34   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.738744011922   1.628443915277

 164  233  166  167 
 2103 1302 2103 0132
   6   32   32   21 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.102572856478   0.284329567076

 157  639  170  364 
 2031 0321 0132 2103
  15   13    6   32 
  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.311749671668   0.624045371071

 153  637  367  169 
 3012 3012 2103 0132
  15   13   32    5 
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.055262254879   0.416599073531

 118  119  161   69 
 0213 1302 2310 0321
  15    6    2   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.569353625039   0.185203435021

 173  592  456  336 
 2103 1023 0213 0321
   1    2   14    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.349417252568  -0.126947577562

 174  442  172  145 
 3012 3201 2103 0321
  14    2    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718418593248   0.250883451652

 176  278  175  173 
 1230 1230 0321 1230
   2    0    2   28 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.217651837727   0.791305815472

 413  181  174  177 
 1302 1023 0321 3201
   2   28    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.820604583749   0.622320500156

  50  174  281   53 
 3012 3012 0213 0321
  28    5    0    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.209513631113   0.725314597916

 279  175   40   54 
 1230 2310 1302 3201
   9    5   28    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.186066585598   2.050017055842

 414  405   54  115 
 1230 1230 1023 0321
   9   28   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.038936772247   1.401250219795

 585  509  180   74 
 0213 0132 0132 2031
   9    2    9   16 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.638799368616  -0.010261835452

 181  230  145  179 
 2103 3201 1302 0132
   9    2   16    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.236070783745   0.605924970747

 175  129  180  585 
 1023 3201 2103 3201
  16    2    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.121593928817  -0.309820229720

 183  194  250  188 
 2103 0132 1302 3201
  15    4    5   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  2  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.642140231721   0.452358310058

 184  282  182  554 
 0132 3012 2103 0321
   5    4    9   22 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.791604539892   0.007183821057

 183  201  558  128 
 0132 0132 2031 2031
   2    4   22    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.001812107403  -0.000203498232

 187  308  186  302 
 3120 0213 0132 1023
  29   26    9   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.256753319348   0.249358903299

 216  224  301  185 
 1230 2103 1230 0132
  29   26   13    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875156119703   0.022515904852

 297  223  216  185 
 1023 2103 3201 3120
  13   26    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.150090302410  -9.484460335185

 190  182  189  555 
 3120 2310 0132 0321
   5   17    4   15 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.942304469012   0.353725454701

 191  192  373  188 
 2103 1302 0321 0132
   5   17   15    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.093866233893   0.020238147015

 259  258  191  188 
 3201 0321 0132 3120
  15   17    4    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.298117714500   0.384334755325

 254  256  189  190 
 0213 2310 2103 0132
  15   17    2    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -6.440881134057   5.394181639789

 200  197  194  189 
 0321 0321 0321 2031
  15    5    9   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.687206479749   0.419611993050

 195  106  194  198 
 3120 1302 0132 2103
  15   10   12   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  2  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.348606592089  12.292289167517

 196  182  192  193 
 2103 0132 0321 0132
  15   10   22    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.959006638293   0.257973756980

 381  239  196  193 
 2103 3120 0132 3120
  22   10   12    6 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  7.560162517126  -4.023446149717

 392  520  194  195 
 3012 0132 2103 0132
  22   10    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.286999415136  -1.766189887666

 464  313  198  192 
 2103 3201 2103 0321
  15   10    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.759816218983  -0.891458632688

 197  104  640  193 
 2103 3012 0132 2103
  12   10   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.141304249758   0.084554278216

 200  391  386  340 
 3201 0321 2031 1023
   2    9    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.092902277674   1.061517866673

 192  520  382  199 
 0321 3012 2103 2310
   6   10    9    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.481180897349   0.478846903142

 203  184  202  208 
 3120 0132 0132 2031
   2    2    9   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.193830215438   0.726696176415

 353  349  204  201 
 3012 3120 2103 0132
   2    2   22   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.215322238792   1.952491476914

  89  348  354  201 
 3012 3120 1023 3120
  22    2    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.030881704905   0.541724775514

 202  565  565  212 
 2103 1302 3012 3201
   1    2    2   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.426718337755   0.569758496220

 212  443  214  449 
 2103 1230 2031 3012
  26    0    2    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.970016675874   3.097359698717

 521   16  208  621 
 3201 2310 2103 0321
   2   31   12    9 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.217299430632   0.660782842913

 622  212  208  210 
 1230 2310 0132 1023
   2   31    0    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.472088983380   0.594559018491

 206  201  209  207 
 2103 1302 1230 0132
   2   31    2    9 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.300124596922   0.224046984696

 211  635  275  208 
 2103 2103 3120 3012
   9    2   31    2 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.310479255514   1.281744014747

 559   17  211  207 
 1230 1023 0132 1023
  31    2    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.076442206015  -0.377728606805

 343  562  209  210 
 1023 3120 2103 0132
  31    2    0    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.840909792684   0.240763342010

 213  204  205  207 
 3201 2310 2103 3201
   2    0    2    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.299905395462  -1.342169784591

 472  568  124  212 
 0321 3012 3012 2310
   2    1    0   21 
  0  1  0 -1 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.009830127100   0.065271296502

 216  525  215  205 
 3120 2031 0132 1302
   0    1   26    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.092306985067   0.118636349383

 217  526  472  214 
 2103 0213 2310 0132
   0    1    6    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.092269322980  -0.032448590831

 187  186  217  214 
 2310 3012 0132 3120
   6    1   26   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.088640601905  -0.907443084779

 394  360  215  216 
 2031 1023 2103 0132
   6    1   13    5 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.048205650065  -0.120740450425

 220  347  219  402 
 3120 0321 0132 0213
   0    6   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.674952584396   0.171181192619

 411  345  616  218 
 1302 3012 1230 0132
   0    6    9   15 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.233034949881   0.221820442152

 432  478  552  218 
 3201 2103 3120 3120
   9    6   10    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.437016281086   2.310529625652

 570   48  223  224 
 0213 0132 2103 0132
  13   21    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.942442811330   0.151339459657

 224  311  223  293 
 3120 3012 0132 3201
   9   21   29   13 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.058632494097   0.239144572491

 221  187  481  222 
 2103 2103 1302 0132
   9   21   13    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.137972703142   0.001898215944

 299  186  221  222 
 1230 2103 0132 3120
  13   21   29    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  8.581525340270  -3.546923149824

 227  573  226   45 
 3120 3012 0132 0321
   6   16   34    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.310459809847   1.404090073571

 246  566  228  225 
 3012 3201 1230 0132
   6   16    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.713820333508   0.086635778812

 575  602  247  225 
 3012 2103 1023 3120
   1   16   34    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.555709627897   2.847928124696

  60  229    4  226 
 0321 3012 3120 3012
   1    6   16    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000  -0.000000000000

 228  596  564  492 
 1230 0213 0321 3012
   0   16    6    1 
  0  0  0  0  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.631804961063   3.555982660769

 232  141  180  268 
 2103 3120 2310 0132
  16    0   12    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.328498096272   4.291656684291

 236  381  232  239 
 0213 0132 0132 2103
  12    0    6   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.768510009067   0.045137781738

 238  105  230  231 
 0132 2103 2103 0132
  12    0   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.227093905633   0.293394979548

 235  166  234  168 
 3120 1230 0132 2031
  32    6   21   29 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.579774555269   0.338539115966

 236  303  332  233 
 2103 2310 3012 0132
  32    6   29   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.013882748764   0.228813177793

 127  293  236  233 
 1023 0321 0132 3120
  29    6   21    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653320167917   0.505904665274

 231  238  234  235 
 0213 0213 2103 0132
  29    6    0   15 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.135982689030  -0.057566887092

 238  307  294  145 
 3120 2310 3120 0213
  14    0    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.299938894244   0.292911326780

 232  302  236  237 
 0132 1023 0213 3120
  29    0    9   15 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.074195814039   0.877119413886

 549  195  350  231 
 1302 3120 1302 2103
   6    0   12   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.133250907836  -0.299333979939

 135  245  242  243 
 1230 2310 2103 0132
   2    2   24   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.358829075884   0.467152535949

 243  309  242  540 
 3120 3120 0132 3201
  31    2   14    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.484950361507   1.580970652701

 240  562  521  241 
 2103 3201 2310 0132
  31    2    2   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.193082816524   0.099268453189

 442  255  240  241 
 0132 1230 0132 3120
   2    2   14   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.420011167091   0.895962815695

 149  257  245  254 
 3012 1230 2103 1023
   2   24   17    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.539126267024   0.706931445925

 244  429  137  240 
 2103 0132 3012 3201
  12   24    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653698483107   0.294493699683

 248  564  247  226 
 3120 3012 0132 1230
  16    1    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.169183805368   0.837203526276

 249  610  227  246 
 2103 3120 1023 0132
  16    1    9    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.121609774069   0.271259983521

 447  446  249  246 
 2031 2103 0132 3120
   9    1    1    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.466219434026   1.065026653636

 259  258  247  248 
 2310 3012 2103 0132
   9    1    2    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.352011092393   2.048973859351

 182  465  251  370 
 2031 0132 0132 2031
   8   15   22    4 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.860006954431   0.118274180183

 258  609  283  250 
 1023 2103 0321 0132
   8   15    4    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.335258501311  -0.538091291227

 256  406  253  307 
 0132 3120 0132 0321
  29    2   14   15 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.445597320335   3.003525392250

 258   78  424  252 
 2103 0132 0321 0132
  29    2   15    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.407078192528   0.669101685621

 191  287  255  244 
 0213 3120 0132 1023
  24    2   17    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.580091654973   0.735041705840

 256  291  243  254 
 2103 0132 3012 0132
  24    2    9   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.274745262972   0.839562528573

 252  524  255  191 
 0132 3012 2103 3201
   9    2   15   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.014681823656   0.078599163495

 259  596  244  567 
 0132 0132 3012 1023
   0    2    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.226548277730   1.894150129184

 249  251  253  190 
 1230 1023 2103 0321
  15    2    4    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.144569140786   1.038569165888

 257  593  249  190 
 0132 0132 3201 2310
   4    2   17    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.256258822885   0.245823679859

 264  271  512  273 
 3120 2310 3012 3201
  18   16    6    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.005306780315   0.315593649301

 266  344  511  265 
 0132 0321 3012 0132
   9   16    9    2 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000002893  -0.000000009757

 267  482  263  129 
 3012 1302 0132 2310
   6   16    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.242547568386   7.064493728540

 264  467  485  262 
 0132 1302 0321 0132
   6   16    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.020141020570   0.030969863522

 263  542  265  260 
 0132 1302 0132 3120
   9   16    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.434478211897   4.496562012154

 267  477  261  264 
 1023 1302 0132 0132
   9   16    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
19473540.812859419733 5425450.619134393521

 261  513  268  522 
 0132 0321 3012 0321
  12   16    2    9 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.543285193114  -1.731264401893

 412  265  268  262 
 2310 1023 0132 1230
  16    0    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.294364605454   0.666063819715

 550  266  230  267 
 1230 1230 0132 0132
  16    0    9   12 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.052675839811   0.052630818971

 464  312  270  273 
 1230 0213 0132 2103
  16    6    6    9 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.908932620728   0.724436118940

 319  426  272  269 
 2310 2310 2103 0132
  16    6    9   34 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.673575595524   0.338474259576

 273  509  272  260 
 0132 3012 0132 3201
   9    6   18   16 
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.636394307069   0.489033038825

 270  581  431  271 
 2103 1230 0321 0132
   9    6   16   34 
  0  0 -1  1  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.393024644126   0.868158894175

 271  260  274  269 
 0132 2310 1023 2103
   6    6   16   18 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.350147744988   0.276664462353

 566  566  273  461 
 1302 3012 1023 0213
   6    6    1   18 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.471746556805   0.689502363592

 134  134  209  339 
 1302 3201 3120 1230
   2    2   35    9 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.179618068782   0.436597910461

 525  444  277  445 
 2031 0213 0132 3012
   9   33   26    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.627873636347   0.186158767777

 528  632  536  276 
 2310 0321 2103 0132
   9   33    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.194756646309   0.490589266219

 459  114  174  280 
 3201 2103 3012 2031
  28    2   15    2 
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.475798777845   0.557255129929

 281  177  280  625 
 3120 3012 0132 2031
   2    7    5   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-10.414637345767  -0.933208509751

 116  278  118  279 
 1302 1302 1023 0132
   2    7   28   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.224319273971   2.036275443069

  22  176  114  279 
 3201 0213 2103 3120
  28    7    5    2 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.315662231374  -1.235424331330

 183  371  283  348 
 1230 0132 0132 1230
   8    9   22    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.479974327766   0.289414502409

  80  367  251  282 
 1230 0132 0321 0132
   8    9    5   15 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.210890792617   0.275433492918

 286  504  285  480 
 3120 0132 0132 0132
   9    9    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.811125618786   0.685582184962

 333  563  380  284 
 3012 1023 0132 0132
   9    9    4    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.258878889871   2.008077686788

 290  575  377  284 
 2103 2031 3012 3120
   4    9    0   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.858975362114   0.588715536921

 150  254  288  374 
 2310 3120 1302 1230
   9   34   17   24 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.144962969753   0.966581610898

 287   23  290  292 
 2031 0132 2103 3201
   5    9   24   34 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.230520313003   0.670625569454

 295  472  290  481 
 1023 2310 0132 0132
   0    9   21    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.543024342870   0.616139852051

 288  589  286  289 
 2103 3012 2103 0132
   0    9    5   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.437081682336   0.503577123735

 294  255  292  442 
 0132 0132 0132 2031
  24    0   14    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.601589732581   0.304977893494

 295  288  149  291 
 2103 2310 0213 0132
  24    0    9    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.277621584655   0.399631663229

 295  222  294  235 
 3120 2310 0132 0321
  29    0   21    9 
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.078172868490   4.066458369967

 291  422  237  293 
 0132 0213 3120 0132
  29    0    9   14 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125918545368   0.291522407124

 470  289  292  293 
 0321 1023 2103 3120
   9    0   21    5 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.110427717258   0.241920051008

 380  298  297  444 
 2031 2310 0132 1023
  26    9    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.690062668771   2.031608877385

 480  187  446  296 
 3012 1023 1230 0132
  26    9    9    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.032273073472   0.542340422374

 639  302  108  296 
 1230 2103 2031 3201
   9    6   26   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.305075634899   1.444652617632

 166  224  300  127 
 1230 3012 0132 1023
   6    6   21   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.909027493023   0.991537889581

 438  301  125  299 
 0132 0213 1302 0132
   6    6   29    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.559650209097   1.234750226960

 304  444  300  186 
 1302 3012 0213 3012
   6   29   26    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.835722176179   1.064388744730

 238  298  305  185 
 1023 2103 0213 1023
  26   29    9   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.802698100799   2.653305900651

 357   36  306  234 
 1302 1023 3012 3201
  15   29   32   23 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.240653931108   0.689794547011

 356  301  305  639 
 1230 2031 0132 3120
  26   32    6   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.305301490041   1.158023891666

 306  302  120  304 
 2103 0213 2031 0132
  26   32   29   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.578438744058   0.669211445203

 612  303  305  355 
 3012 1230 2103 0321
  29   32   23   15 
  0  0  0  0  2  0  0 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.098275663189   1.005982225546

 309  252  308  237 
 3120 0321 0132 3201
  29    9   14    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648624303011   0.753228360432

 310  311  185  307 
 2103 1302 0213 0132
  29    9    2   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.370053502424  -1.244122749291

 335  241  310  307 
 1023 3120 0132 3120
   2    9   14   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.344519503342   0.988058399313

 636  635  308  309 
 2031 3201 2103 0132
   2    9   31   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.043350348960  -0.398113176113

 222  636  424  308 
 1230 2310 3012 2031
   2   29   13    9 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.964398845442   5.125263696099

 313  427  269  505 
 3120 0321 0213 1230
  16    6    9    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.155008955807   0.663691611521

 414  524  197  312 
 2103 3201 2310 3120
   9    6    9   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.511057487432   0.354691788214

 316  316  315  403 
 3120 1023 0132 3120
   9    9   27    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -2  3  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.514743695318   0.605625166887

 435   78  423  314 
 3012 2310 1023 0132
   9    9    6   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.684122808264  -0.025939642998

 314  327  436  314 
 1023 0132 1023 3120
   6    9   27    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -3  1  0  2  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.805760658996   1.005650230846

 319  436  554   80 
 1230 0132 2031 2310
   9    5    6   34 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603337121390   1.323281236139

 320  321  319  322 
 3120 1302 0132 1230
  34    9    2    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.300513394393   0.606458281967

 387  317  270  318 
 1023 3012 3201 0132
  34    9    5    6 
  0  0 -1  1  0  0  0  0 -1  1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.049590792394   0.703496415435

 339  343  386  318 
 3012 1230 3012 3120
   5    9    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.776133225981   1.852273520348

 555  401  323  318 
 2103 3012 2103 2031
   2   34    5   17 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.364711429027   0.881533369719

 318  340  323  439 
 3012 2031 0132 1023
   6   34    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.423709854303   1.467257086214

 321  338  374  322 
 2103 1023 0213 0132
   6   34    2   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.439236762594   0.710362222325

 326  146  325  146 
 3120 2031 0132 0132
   2   15   27   15 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.927705342990   1.488195148936

 331  460  103  324 
 0321 3201 0213 0132
   2   15   15    2 
  0  1  0 -1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.267543506688   1.266667447907

 327  327  331  324 
 0132 1230 2310 3120
  15   15   27    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.431017468646   0.526676605139

 326  316  326  398 
 0132 0132 3012 1230
   6   15    6   27 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.069460724702   1.137170913096

 553  483  595  483 
 1302 0132 1230 1230
   6    0    3    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1 -1  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.032261412231  -0.286097923603

 331  378  330   28 
 3120 2031 0132 3201
   4    2   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.214598815031   0.770900933179

 332  379  334  329 
 2103 0213 0132 0132
   4    2    6   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.536024783489   0.110984284473

 325  326  332  329 
 0321 3201 0132 3120
   6    2   15   15 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.676396664216   0.807305027493

  35  234  330  331 
 0213 1230 2103 0132
   6    2   15   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.335857477400   0.125563171340

  29  376  378  285 
 1230 2031 0213 1230
   9    4    5   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.877127541682   0.446781379394

 344  587   30  330 
 0132 0132 0213 0132
   4    2   32    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.082208590514   0.140354258403

  65  309  538   72 
 1302 1023 3012 0321
   9    6   14   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.108117794293   2.218834936052

 337  172  121  594 
 3120 0321 2031 1230
   1   17   14    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.913456768123   0.890527948873

  66   72  101  336 
 1302 1023 0132 3120
   2   17   14    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.190838671030   0.368823626732

 323   99   64  391 
 1023 2031 2310 3201
   6    6    2   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.000000000000

 275  341  341  320 
 3012 0213 2103 1230
   9    2    2   35 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.142557414518   1.204918603755

 322  133  341  199 
 1302 1023 0132 1023
   9    2    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.963227802983   1.109306437916

 339  134  339  340 
 2103 2310 0213 0132
   9    2    9   35 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.392056816061   0.550936633767

 343  643  388   87 
 3120 1302 1302 2103
  32    5    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.015619509562   0.635193545792

 560  211  320  342 
 3120 1023 3012 3120
   2    5    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.754556623301  -6.467574462800

 334   83   38  261 
 0132 0213 3120 0321
   9    2    9   32 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000600  -0.000000000781

 219   13  346   57 
 1230 0321 0132 1023
  10    9   15    0 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.652208073011   0.893855579234

 347  476   51  345 
 2103 3120 3012 0132
  10    9    0   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.019898977926  -0.013958649288

  51  488  346  218 
 0132 2103 2103 0321
   0    9   10   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.054074491895   0.002509897242

 282  203  465  607 
 3012 3120 1023 0213
   6    8    9   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.985826061349   0.041185426749

 350  202  353  523 
 3120 3120 2310 1023
  18    6   22    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.268016685468   2.304696275242

 239  128  126  349 
 2031 2031 0213 3120
   2    6   22    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  9.680208605126 -52.681003693330

 354  438  352  139 
 0132 0321 0132 3120
   6   22    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.024601635474   2.057036743173

 133  439  551  351 
 1023 3012 1230 0132
   6   22    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.801293531309   0.416705000486

 132  349  354  202 
 1023 3201 0132 1230
   2   22   18    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.898267592120   0.617379790333

 351  125  203  353 
 0132 0132 1023 0132
   2   22    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.220154066425   1.067311075565

 357  306  356  484 
 3120 0321 0132 0321
  29    6   23   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.991411812940   0.895602501608

 417  304  438  355 
 1302 3012 3012 0132
  29    6   32    6 
  0  0  0  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.170452096440   0.373025275932

 484  303  556  355 
 3120 2031 0213 3120
  32    6   23   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.645944163173   2.904542452771

 115  406  557   79 
 3120 3201 3012 0321
  29    6   15    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.289548720426   1.278969870874

 366  506  153   18 
 2103 3201 3012 2031
  16   13   15    5 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.056979462931   0.063616440383

 217  365  362  363 
 1023 3012 2103 0132
   8    6   13    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.298913373164  -0.070033301011

 363  370  362  108 
 3120 1302 0132 2031
   9    6   15    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.821817610987   1.475869623035

 360  376  380  361 
 2103 2103 1302 0132
   9    6    8    5 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.033973579622   0.011716081338

 364  367  360  361 
 0321 0321 0132 3120
   8    6   15   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.109124183819   0.141211304737

 363   49   48  169 
 0321 1230 1023 2103
   6   13   15    6 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-33.467454508235 317.764767692580

 360  368  366  156 
 1230 2031 0132 2031
  15   13    5    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.316543868692   0.670962973793

 367  375  359  365 
 2103 1302 2103 0132
  15   13    8    5 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.129613918814   0.686499182232

 170  283  366  363 
 2103 0132 2103 0321
   8   13   15    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.043932217178   0.031094618526

 365  398  369  617 
 1302 3120 0132 3201
   6    8   15    5 
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.206955600329   0.315961696528

 376  113  616  368 
 2031 0132 2310 0132
   6    8    5   15 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -2  0  2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.143275802838  -2.436602641819

 371  250  106  361 
 2103 1302 1302 2031
  15    9    8   22 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.524635676676   0.077549977143

 520  282  370  375 
 3120 0132 2103 0321
   8    9    5   22 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.969605070489   0.436504473073

 378  398  373  375 
 2031 0321 0132 2310
   5    9   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.244470768541   0.226340366380

 374  396  189  372 
 2103 3012 0321 0132
   5    9    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.379891912645   0.138601728582

 287  323  373  377 
 3012 0213 2103 1023
   6    9   34   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.307442488868   0.877718363003

 372  371  376  366 
 3201 0321 0132 2031
   8   15    5    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-18.798476827603  -4.693163970720

 333  362  369  375 
 1302 2103 1302 0132
   8   15    9    5 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.078857386260   0.114749176655

 379  286  378  374 
 3120 1230 0132 1023
   9    6   34    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.173078795984   0.492819363459

 329  333  372  377 
 1302 0213 1302 0132
   9    6    4   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.092032243024   0.414388146111

 167  430  330  377 
 1023 3120 0213 3120
   4    6   34   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.227624665913   0.267358192367

 362   81  296  285 
 2031 0132 1302 0132
   9    9    5    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.363096710966  -0.011560555186

  13  231  195  107 
 1023 0132 2103 0213
  12   10   15    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.019853318091   0.015287316056

 200  392  478   61 
 2103 3012 2031 0321
   9   10    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.491785349886   0.175841367640

 385   95  384  462 
 3120 2103 0132 3201
   2   10    6   10 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.183868562806  -0.159087943562

 389  493  395  383 
 1302 0213 0213 0132
   2   10   10   21 
  0  0 -1  1 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.241496558444   0.776902508104

 387   76  390  383 
 0132 2103 0213 3120
  10   10    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.433959927923   0.519062353112

 388  320  387  199 
 1023 1230 0132 1302
   9   10    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.636527542381   0.360332387041

 385  319  464  386 
 0132 1023 0132 0132
   9   10    5    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.144854510292   0.935887453485

 342  386  390  159 
 2031 1023 2103 2103
  10   32    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.185650205252   0.382506633827

 164  384  390  164 
 0132 2031 0132 2031
  10   32   21   10 
  0 -1  0  1  0  0  1 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.003114477858   1.007806150201

 388  385  469  389 
 2103 0213 1023 0132
  10   32   10    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.090465344821   0.075658357686

  61  338  159  199 
 0321 2310 0213 0321
   2   10    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.000000000000

 382  478  393  196 
 1230 0213 0132 1230
  10    6    5    9 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  2  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.962465670607  -0.140579215804

  44  433   14  392 
 3012 0213 0213 0132
  10    6    9   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.932900614262  -0.259648176106

 157   48  217    0 
 1230 2310 1302 0213
   1    5    6   13 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 17.087691172150  20.295618788860

 493  384  568  400 
 0213 0213 3012 0321
   2    2   10   21 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.270129920414   2.777628309143

 373  401  397  402 
 1230 0321 0132 1230
  10    6   17    5 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.564865218927   0.204428987619

 398  399  432  396 
 2103 3012 0213 0132
  10    6    5    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.396108193565   0.895237601449

 327  368  397  372 
 3012 3120 2103 0321
   5    6   15    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.094664469500   0.068304705987

 397  451  400   12 
 1230 1230 0132 1023
   2    5    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.778593896676   0.691612021869

 401  395   10  399 
 2103 0321 1302 0132
   2    5   10    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.556031497810   1.151229441495

 321   71  400  396 
 1230 0213 2103 0321
  10    5   17    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653972256522   0.775893414820

 396   63   70  218 
 3012 0132 2031 0213
   0   10    6   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.682908296338   2.236566877715

 314   68  404   68 
 3120 2103 0132 1302
   2    9   27    9 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.189063903914   1.861629258102

 427   39  614  403 
 1230 1023 2310 0132
   2    9    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.098415974939   0.002949309746

 406  524  178   51 
 3120 0321 3012 1023
   9    9   14   15 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.725435912584   2.535672465345

 422  252  358  405 
 1230 3120 2310 3120
  15    9   14   29 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.666519200907   0.408404426959

 553  413  409  410 
 0213 3012 2103 0132
  28    0    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.004210745575   0.017222980593

 410  115  409  421 
 3120 0213 0132 2310
   9    0    6   28 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.570320093379   0.516928161693

 407   53  559  408 
 2103 1302 1023 0132
   9    0   28    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.024250223742   0.011701800824

 412  415  407  408 
 0321 0321 0132 3120
  28    0    6    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.637051837072   0.826564848963

 415  219  412  122 
 0132 2031 0132 3120
   9    6   15    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.365862915535   0.089722926630

 410  550  267  411 
 0321 3012 3201 0132
   9    6    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.923055317572   0.411644653751

 407  175  414  129 
 1230 2031 0132 0213
   9    6    0   28 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.382413957597   0.138977337149

 415  178  313  413 
 2103 3012 2103 0132
   9    6   28   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593723293545  -0.249415323581

 411  112  414  410 
 0132 2103 2103 0321
  28    6    6   15 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.617371772540   0.775003817655

 421  554  418  557 
 3120 1023 3201 1023
  34    6    9    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.473909772765   0.812529123426

 139  356  418  419 
 1023 2031 0132 3120
  32    4    6    6 
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.912866165483   0.868143362485

 416  556  420  417 
 2310 0321 2103 0132
  32    4    6   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.828900435062   0.253448102400

 417  157  420    2 
 3120 2031 0132 2310
   5    4    6   32 
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.002666883990   0.000247046149

 418  518  147  419 
 2103 2103 1302 0132
   5    4   32   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.585127657714   0.844554652965

 408  558  140  416 
 3201 0213 0213 3120
   4    6    9    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
105.956925038153 -266.902052895618

 524  406  294  423 
 1302 3012 0213 3201
  29    9    9   14 
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.319856874065   3.629179384639

 424  422  315  427 
 3120 2310 1023 2310
   9    9    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.621389161337   0.447896273179

 425  311  253  423 
 3120 1230 0321 3120
  29    9    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.311446720498   0.519622476517

 441  536  445  424 
 3012 0321 2310 3120
   2    9    9   33 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.969899064398   0.548271871380

 427   46  441  270 
 2103 0321 3120 3201
  34    9   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.582659559221   0.015687623335

 423  404  426  312 
 3201 3012 2103 0321
  16    9    9    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.451869362943   0.282265834936

 476   14  530  448 
 0132 3201 2310 3120
  33   25   10    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.648877477512   0.359542143780

 568  245   10   16 
 2310 0132 0132 1230
  12    2    0    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.069417261292   7.765588368149

 603  379  612  162 
 1302 3120 0213 0321
  32   15   34    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.635798812532   0.580321941531

 434  543  272   21 
 1230 1230 0321 2031
   9   34   33    6 
  0 -1  1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.054513228239   1.719159044754

 437  397  433  220 
 0213 0213 0132 2310
  10    9    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.060580728086   0.281923600076

 434  448  393  432 
 2103 2103 0213 0132
  10    9    6   33 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.478629651180   0.606031798785

 441  431  433  437 
 0132 3012 2103 3201
   6    9   34   33 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.036206762700   0.147869949430

 440  557  436  315 
 1230 2031 0132 1230
   9    6   29   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.511379110782   0.993935394600

 437  317  316  435 
 2103 0132 1023 0132
   9    6   34    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.151835049902   0.160667541264

 432  434  436  439 
 0213 2310 2103 0321
  34    6    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.399271103415   1.784032971489

 300  356  440  351 
 0132 1230 2103 0321
   6    6    6   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.622282722163   1.198710800359

 352  437  440  322 
 1230 0321 0132 1023
  34    6    9    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.762847955947   0.658931689774

 438  435  165  439 
 2103 3012 2310 0132
  34    6    6   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.984170873639   0.217059420157

 434   44  426  425 
 0132 1023 3120 1230
   9    9   33   34 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.124572070117   1.115735654255

 243  291  173   50 
 0132 1302 2310 1230
   0    2   24   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.345946256852   0.211831763466

 454  447  205  446 
 1230 3012 3012 0132
   1   26    2    2 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.447241521590   0.076703931167

 301  571  276  296 
 1230 1302 0213 1023
   9   26    6    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.269727835699   0.938579250679

 446  425  276    7 
 0132 3201 1230 2103
  33   26    2    9 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.468138822140   1.692479893119

 445  248  443  297 
 0132 2103 0132 3012
   1   26    9    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999892504992   0.251267108333

 443  565  248  124 
 1230 3201 1302 0132
   1    2    2    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.374451567426   0.001898763467

 428  433  473  451 
 3120 2103 3012 3201
   6   25   10   33 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.144325520102   0.398796657669

 450    8  205  622 
 2103 0321 1230 3012
   0    2    7   26 
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.685378731860   0.368345306501

 452  111  449   12 
 1302 2310 2103 3120
   7    2    6   26 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.351141572741   0.367183770631

 453  448  399  458 
 1230 2310 3012 1230
  10    2   25    6 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.230618570768   1.397690559827

 454  450  453   77 
 3120 2031 0132 2031
   6   10   26    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.877021521961   0.349053186867

 455  451  474  452 
 2103 3012 2310 0132
   6   10    2   25 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.447902037970   0.131757112210

 457  443  455  452 
 0132 3012 0132 3120
   2   10   26    2 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.342400275550   0.826548100193

 458  460  453  454 
 2103 3012 2103 0132
   2   10    2   25 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.303847813150   0.153146246459

 458  172  457  462 
 3120 0213 0132 1230
   1   10    2    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.215427891167   0.569998849450

 454    7  463  456 
 0132 3201 1023 0132
   1   10    2   26 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.313212770095   0.856604050613

 451  459  455  456 
 3012 1023 2103 3120
   2   10    2   25 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.980307520958   1.794073352712

 458  119  460  278 
 1023 2103 0132 2310
  15    2    2   25 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.219549120162   0.352121444284

 455  119  325  459 
 1230 1230 2310 0132
  15    2   25    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.517469310491  -0.052879270586

 463  464  462  274 
 3120 2031 0132 0213
   6    1    6   10 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.993695438780   0.280733831809

 456  383  121  461 
 3012 2310 3201 0132
   6    1   10    2 
  0  0  1 -1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.064029998132   0.018962673967

   6  642  457  461 
 3120 1023 1023 3120
  10    1    6   26 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.013340976210   0.746251961737

 461  269  197  387 
 1302 3012 2103 0132
   9   10    6    6 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.576197055833   1.051854466842

 139  250  348    3 
 3201 0132 1023 3120
   8    6    4   22 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.008375440151   0.020915449774

  18  510   19  635 
 3012 2103 0213 3120
   2   13    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.087380438089   0.496774537708

  75  475   97  263 
 1023 2103 0213 2031
   6    6    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.009915207962   0.073870533427

 469  640  158  107 
 3120 2103 0213 3201
   6   10   12   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.913300982736   0.190143026496

 641  590  390  468 
 2103 1302 1023 3120
  32   10   12    5 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944728291053   0.453512773468

 295  127  471  570 
 0321 1023 0132 1023
   6    5   21    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999200084719   0.007936636285

 151  620  544  470 
 1023 3120 2310 0132
   6    5    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.067595883346   0.022464773222

 213  215  570  289 
 0321 3201 0213 3201
   5   21    0    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-42.827835326995  38.332657424802

 543  448  474  532 
 1230 1230 0132 3201
  25   14   33    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.733012340531   0.249562443732

 475  453  476  473 
 2103 3201 1023 0132
  25   14    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.029403411768  -0.115199778894

 488  467  474  542 
 2310 2103 2103 0321
   6   14    6   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.009882510505  -0.023548711780

 428  346  474  534 
 0132 3120 1023 3201
  14   25    0   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.126314810315   0.179930464312

  82  123  569  265 
 2310 1023 1023 2031
   6    9    9    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-21135496.851964462548 1822918.776374269743

 479  220  392  382 
 3120 2103 0213 1302
  10    5    9    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -2  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.998460000197  -0.065067232162

 547   24  569  478 
 1302 3012 0213 3120
   9    5    9    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.088899433739  -0.447479491210

 481  564  284  297 
 3120 2310 0132 1230
   9    9    1    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.527507785351   1.462904015485

 223  567  289  480 
 2031 1023 0132 3120
   0    9    1   21 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.255267021147   1.656561665913

 483  553  553  262 
 2103 2310 3120 2031
   0    6    6    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.536182019442  -3.468670665162

 328  328  482   96 
 3012 0132 2103 0321
   6    6    0    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.994831664021   0.000900310531

 485  355   79  357 
 3120 0321 0321 3120
  29    6   23    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.194929352317   0.833897194549

 495  495  263  484 
 3201 2103 0321 3120
   6    6   23   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.807873002815   0.601069271908

  58   92   20  600 
 3012 2103 3120 2031
  15    9    6   16 
  0  0  0  0 -1  0  0  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.323485033465   0.100441979097

  91   90  614  491 
 3012 2310 0132 0132
  16    6   20    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.940621963583   3.330567584442

 489  347  475  494 
 2103 2103 3201 1023
  10    6    0   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.198023068463  -2.966611354564

 490  535  488  496 
 2103 0132 2103 2031
   0    6   30   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.781184198698   2.129377125611

 620  605  489  527 
 2310 3012 2103 2103
  30    6    8   14 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.512262780743   0.091342849804

 494  492  487  496 
 1023 0132 0132 1023
  16    6    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.014642371904   0.580817599846

  96  491  229   92 
 3012 0132 1230 3012
  16    6   20    0 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.770705788849   0.282702781543

 395  124  384   98 
 0213 3012 0213 2031
   2   10    2   21 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -3.992965884979  -2.304165796436

  70  491   97  488 
 1023 1023 0321 1023
   6   10    0   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.328141252519  -1.115344017556

 505  485  500  485 
 3120 2103 3012 2310
  23   16    6   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.796833011678   0.592710534775

 498  489  497  491 
 3120 1302 0132 1023
   6   16    0   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.263142527539   0.838262429667

 499  533  615  496 
 1023 2031 1230 0132
   6   16   30   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.511919573459   0.276343982421

 504  577  499  496 
 0132 2310 2031 3120
  30   16    0    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.094011157583   3.203612047553

 501  497  500  498 
 3120 1023 0132 1302
  16    4   30   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.080459167965   2.312089603115

 502  495  503  499 
 2103 1230 1302 0132
  16    4   16   23 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.701278974171   1.362791621081

 611  610  502  499 
 2310 3012 0132 3120
  16    4   30    9 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.635429564826   2.608322636706

 606  503  500  501 
 3012 1302 2103 0132
  16    4    9   23 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.445128299330   1.512009107432

 500  613  504  502 
 2031 3012 0132 2031
   9   16   23    4 
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.084269605831   1.060594688544

 498  284  564  503 
 0132 0132 2310 0132
   9   16    4    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072824335417   0.733404841906

 312  129  615  495 
 3012 3120 0213 3120
  16   16    6    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.743207159450   1.721889568073

 507  508  359  519 
 2103 0321 2310 2031
  15    5   16   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.685802260093   0.576954141075

  39   46  506   52 
 1023 3012 2103 2031
  16    5    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.993851145790   0.831138120007

 578   47   47  506 
 1302 3012 0132 0321
  15   16   16   25 
  0  0  0  0  0  0 -1  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.535306278493   0.551622290689

 271  179  512  142 
 1230 0132 1302 0321
   9   18   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.047484624356   1.113787186853

 511  466  131  134 
 3120 2103 3120 1230
   9    9    2   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.102151877351   5.631316592289

  88  261  512  510 
 2103 1230 0132 3120
  16    9    2    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  6.289425247540  21.550123806984

 509  260  130  511 
 2031 1230 0132 0132
  16    9    9   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.039460500699   0.349700563407

  26  135  514  266 
 0132 0321 2103 0321
  12    9    2   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.862650475973  -0.106253411145

 513  144   24  552 
 2103 1230 3120 0321
   9    9   12   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.901760691137   0.104855100846

 603  516   18  144 
 2103 2031 2103 2103
  16    9   34   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863032540914   0.481257932809

 515  136  518  519 
 1302 1023 2103 0132
   5   15   16   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.889257107549   2.769640995883

 519  156  518  161 
 3120 1023 0132 1023
  32   15   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.537375885178   1.674998226851

 516  420  162  517 
 2103 2103 1302 0132
  32   15    5   34 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.384638540498   0.461672523602

  47  506  516  517 
 2031 1302 0132 3120
   5   15   15   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.235496402146   0.403132317538

 200  196  523  371 
 1230 0132 2310 3120
  22    9    5    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.191802724988   0.338692119342

 634  242  522  206 
 1302 3201 0132 2310
  12    9   31    2 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.567943518047   0.444238932144

  19  266   55  521 
 2103 0321 0132 0132
  12    9    2   16 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.519499113804   3.014885620662

 142  520  132  349 
 2310 3201 3201 1023
   6   18   22    9 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.169586800478   1.195392387258

 256  422  313  405 
 1230 2031 2310 0321
   9   15   14    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.363866141016   0.608700967536

 214    8  276  529 
 1302 3201 1302 3201
  33    6    0   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.136131329370   0.384321313194

 579  589  215  529 
 0213 3201 0213 0213
   0    6   16    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.969778951935   0.614934434635

 533  548  528  490 
 1230 0132 0132 2103
   8    6   30   14 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.199998302115   0.557939804249

 531  545  277  527 
 1230 3012 3201 0132
   8    6   14   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.261399600703  -0.587048925352

 531  525  530  526 
 3120 2310 0132 0213
   0   16    6   33 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.415823405765   2.807937426138

 532  428  578  529 
 2103 3201 1302 0132
   0   16   33   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.005204771493   0.281260777317

 533  528  532  529 
 3120 3012 0132 3120
  33   16    6   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.692831919167   0.795477641675

 534  473  530  531 
 0132 2310 2103 0132
  33   16   14   25 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.645881310162   0.485928320748

 497  527  535  531 
 1302 3012 2103 3120
  14   16    6   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.694735675477   1.033212422135

 532  476  535  578 
 0132 2310 0132 1023
   0   16   25   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.958083526025   1.598087251524

 533  489  577  534 
 2103 0132 1302 0132
   0   16   14   30 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.083231506976   0.143531345147

 277  539  537  425 
 2103 3201 2103 0321
   2   33    9    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.922050165300  -0.143053835980

 536  592  545    7 
 2103 1230 0213 3201
   1   33    2    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.509040449206   0.296830182207

 539  335  633  618 
 3120 1230 3120 2031
   6    8   31    9 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.992111129893  -0.005508557359

 540  636  536  538 
 0132 0132 2310 3120
   9    8   31    2 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.699483959405  -0.612267400994

 539  241  619  592 
 0132 2310 0132 2031
  14    8    2   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.343714612635   0.356044837901

 546   25   21    9 
 1230 0321 1302 2031
   7   33    1    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.417321974977   0.098437039379

 544  475  543  264 
 3120 0321 0132 2031
   6    9    6   14 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.930469897233   2.771472054049

 546  473  431  542 
 3012 3012 3012 0132
   6    9   14   33 
  0  0  0  0  0  0  1 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.458152718878   0.305840247533

 569  471  547  542 
 3012 3201 1023 3120
  14    9    6    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270814670291  -0.213678569336

 528  537    1  546 
 1230 0213 0213 3120
   1   14   33    8 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.981741398083   0.794403077689

 545  541  547  543 
 3120 3012 0132 1230
   9   14   33    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.891562622702   0.178728291851

   0  479  544  546 
 1302 2031 1023 0132
   9   14    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.372760055034 -23.564243627954

 605  527  609    3 
 1023 0132 2031 3201
   8    4   14   30 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.003420775253   1.434036078276

 140  239  550  551 
 0213 2031 0132 3120
  12    6   22    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.016350743751   1.246154964571

 412  268  552  549 
 1230 3012 2103 0132
  12    6    0    9 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.075111962400   0.100521586167

 549  143  552  352 
 3120 3012 0132 3012
   9    6   22   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.037642255011   0.194113679841

 550  514  220  551 
 2103 0321 3120 0132
   9    6   12    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.511946859251  14.784251555235

 407  328  482  482 
 0213 2031 3120 3201
   3    6    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000747315608   0.006478675373

 416  183  555  317 
 1023 0321 0132 1302
   5   34    9    4 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.373282471763   0.263827475541

 147  188  321  554 
 1230 0321 2103 0132
   5   34    4   17 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.113093019719   1.288765995899

 557  357  165  418 
 2103 0213 1230 0321
  32   34    6   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.523537489352   0.472678969592

 435  358  556  416 
 1302 1230 2103 1023
   6   34    9   29 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.928353065879   0.894876326345

 559   43  421  184 
 3120 0132 0213 1302
   4    9    2    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145466400700  -0.097796437982

  16  210  409  558 
 1023 3012 1023 3120
   0    9    2    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.193539036810   0.016605679844

 561  562   10  343 
 3120 0321 2310 3120
   2    5    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.854145715911  13.675262674730

  85  644  591  560 
 1230 3201 0321 3120
  12    5    0   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.952393545453  -0.517045896014

 623  211  242  560 
 1230 3120 2310 0321
   2   12    0   31 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.073790923526   0.266584234620

 285   27   86  613 
 1023 0132 2310 0321
  32    9    4    5 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.534867217656   0.392953550154

 246  504  229  480 
 1230 3201 0321 3201
   0    1    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.748334147199  -0.240845209849

 566  204  447  204 
 3120 1230 2310 2031
   2    1   18    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.842799210707   1.123322401301

 274  274  226  565 
 1230 2031 2310 3120
   1    1   18    6 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  2  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.471335762341   0.689783244505

 481  124  568  257 
 1023 1302 0132 1023
   2    0    1   21 
  0  0  0  0  0  0  0  0  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.215906517517   0.469548387085

 213  395  429  567 
 1230 1230 3201 0132
   2    0   21    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.020106026157   0.052934922715

 570  479  477  544 
 2103 0213 1023 1230
   9    6    5    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.228604050748   0.444167554637

 221  472  569  470 
 0213 0213 2103 1023
   5    6   21    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.049743893328  -0.087479016988

 632  125  572  444 
 1023 2310 2103 2031
   6    9    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.803025709977   0.859362613311

 571   89   67   33 
 2103 3120 0321 2310
  19    9    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.188281774158   0.507899333498

 225    6  574   25 
 1230 3012 0132 0321
   7   34    1    6 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.381991248227   2.209021528227

  44   15   21  573 
 1302 3120 1023 0132
   7   34    6   33 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.081312846618   0.272495464477

 286  577  576  227 
 1302 3201 0132 1230
  16   34    4    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.153611050407   0.291967635484

 589  578   46  575 
 1230 0213 3012 0132
  16   34    0   16 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.549538142128   1.229070131180

 535  610  575  498 
 2031 0213 2310 3201
   4    0   30   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.492974128655   1.351034524602

 530  508  576  534 
 2031 2031 0213 1023
  16    0   25   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.299530959200   0.638381306530

 526   81  583  615 
 0213 1023 2310 3012
   9   16    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.242433037084   0.605353145275

 586   22  581   21 
 2031 3120 0132 0213
  34    9    7    5 
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.913786631985   0.208490069992

 583  589  272  580 
 2103 2310 3012 0132
  34    9    5   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.849557564853   0.462869478726

 584  587  583  586 
 3120 1302 0132 1023
   5    9    4    9 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.211725647655   0.102754009428

 585  579  581  582 
 2103 3201 2103 0132
   5    9    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.144065328229   2.465957963039

  43   42  585  582 
 2103 1302 0132 3120
   9    9    4    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.937043213114  -0.482585943061

 179  181  583  584 
 0213 2310 2103 0132
   9    9    2   16 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.724898567969  -0.028362891969

 588   30  580  582 
 2103 3201 1302 1023
   9    5    4    7 
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -6.244157958013   2.084609794077

  87  334  588  582 
 0132 0132 0132 2031
   4    5    9   32 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.040487390043  -2.160047583148

 590   27  586  587 
 0213 3201 2103 0132
   4    5   32    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.107316796591   0.068619656665

 290  576  526  581 
 1230 3012 2310 3201
  16    5   34    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.354781770815   0.426800480885

 588  624  591  469 
 0213 0132 0132 2031
  12   32    5    7 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.083855904684   0.289386642402

  27   11  561  590 
 3012 0132 0321 0132
  12   32    7    5 
  0  0  0  0 -1  0  2 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.061247301768   0.434639180320

 172  540  537  598 
 1023 1302 3012 2103
   8    1   14    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.378204815435   0.674164986051

 597  259  594  604 
 1230 0132 0132 0321
   4    1    1   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
284895293.606813549995 -770184467.497464299202

 336  148  598  593 
 3012 2103 3120 0132
   4    1   17   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.039645507634   1.118986155008

  94   63  596  328 
 1230 1302 0132 3012
   0    6    0   17 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.123489804863  -0.018329825700

 597  257  229  595 
 2103 0132 0213 0132
   0    6   17    1 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.314987523118   0.113021444299

   5  593  596  121 
 3201 3012 2103 0321
  17    6    1    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.999999995546   0.000000000896

 599  605  594  592 
 0321 2310 3120 2103
  14    1    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.362099199070  -0.535899224817

 598    1  601  607 
 0321 1230 2103 0321
   6    4    8    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.104775519773   0.277352522935

 608  486  601  603 
 1230 1302 0132 1230
   9    4   15    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.245179849601   1.944203976360

 599  123  604  600 
 2103 2103 1023 0132
   9    4    6    1 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.001794299694   0.003628799831

 604  227  603   24 
 3120 2103 0132 0321
  34    9    1    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.946960694375   0.017575129332

 600  430  515  602 
 3012 2031 2103 0132
  34    9    4   15 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.002571730451   0.360904281035

  84  593  601  602 
 3201 0321 1023 3120
   4    9    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000001430  -0.000000000488

 490  548  611  598 
 1230 1023 3201 3201
   4    8   14   30 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.692700216271   0.314151461703

  36  612  608  502 
 2031 3012 2103 1230
   4    9   23   15 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.506751876729   0.837473210773

 611  599  608  348 
 1023 0321 0132 0213
   6    9    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863631176494   0.043485613415

 606  600   37  607 
 2103 3012 3201 0132
   6    9    4   15 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.455123698887   1.599144776100

 611  251  610  548 
 3120 2103 0132 1302
   4   30    8    9 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  6.702514913643  20.917089166319

 501  247  577  609 
 1230 3120 0213 0132
   4   30    9   16 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.074825226018   0.043694692200

 605  607  501  609 
 2310 1023 3201 3120
   9   30    8    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.751928079997   0.058662232381

 606  430  613  306 
 1230 0213 0132 1230
  32   23   15    4 
  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.729984945319   0.612348404951

 503  563   36  612 
 1230 0321 2310 0132
  32   23    4    9 
  0  1  1 -2  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  2  0 -2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.570486524713   1.286760182668

  32  404  615  487 
 3120 3201 2103 0132
  16    6    2    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500852954564   0.396193429901

 614  505  579  497 
 2103 0213 1230 3012
  16    6   16    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.610483841604   1.146735997689

 618  369  617  219 
 3120 3201 0132 3012
  15    0    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -2  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.530503349522  -5.436317401385

 628  368   13  616 
 0213 2310 2103 0132
  15    0    8    6 
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.023109245163   0.148954959177

  17  538  626  616 
 3201 1302 1230 3120
   8    0    6   31 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000506051622  -0.011751362864

 627   65  620  540 
 2103 0321 0132 0132
  14    8   31    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.121871723223   0.409402413742

 631  471  490  619 
 2103 3120 3201 0132
  14    8    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 36.369546594891 -70.079112583545

 623  206  622   11 
 3120 0321 0132 1302
   2    7   12   31 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.414337635372   0.060443407513

 626  207  449  621 
 1302 3012 1230 0132
   2    7   31    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.012396880806   0.690840978990

 624  562  627  621 
 3201 3012 0213 3120
  31    7   12    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.044829531184   0.115023493731

 625  590  644  623 
 2103 0132 3012 2310
  12    0    7    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.924070688362  -0.146187395221

  40  279  624  629 
 1023 1302 2103 3201
   7    0    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.477430147802   3.061454945872

 628  622  627  618 
 3120 2031 0132 3012
  31    8    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.503635099781  -0.087203924557

 629  623  619  626 
 0132 0213 2103 0132
  31    8    7    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.202240191933  -0.299182960136

 617   15  630  626 
 0213 3012 2103 3120
   7    8    0    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.020968142916   0.027104762778

 627  625  630  631 
 0132 2310 0132 2103
   2    8    0    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.306425195420   0.035107588812

 628  118  633  629 
 2103 1302 2103 0132
   2    8    7    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.020941169713   0.000330748399

 632  126  620  629 
 0132 3201 2103 2103
   0    8    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312338616134   1.839888271893

 631  571  633  277 
 0132 1023 0132 0321
   9    8    6    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.099142282936   0.035699388098

 630   73  538  632 
 2103 0132 3120 0132
   9    8    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.026841838203  -0.015883075956

  19  521  635  636 
 3201 2031 0132 3120
  31   13    2    9 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.494659134083   0.181419574005

 466  209  310  634 
 3120 2103 2310 0132
  31   13    9    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -2  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.710082701499   0.145653323350

 634  539  310  311 
 3120 0132 1302 3201
   9   13    2   31 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.918081674381   0.427503640249

 170   76  638  641 
 1230 2031 0132 1230
  10   32    5   15 
  0  0  0  0  2  0  0 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.760324445457   3.937764569591

 639   77  642  637 
 2103 0213 1023 0132
  10   32   15   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.552920607409   0.327652411475

 304  298  638  169 
 3120 3012 2103 0321
  15   32    6   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.812774147782   2.335750443306

 642  468  641  198 
 3120 2103 0132 0132
  12   10    6   32 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.832477297350  -4.471208493808

 637  644  469  640 
 3012 3012 2103 0132
  12   10   32    5 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.275708109284  -1.410830217376

 463  120  638  640 
 1023 0132 1023 3120
  32   10    6   26 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.702566723674   0.959776817933

 155   41  644  342 
 0132 0132 0132 2031
   0   32    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.910913119804   0.051525677426

 641  624  561  643 
 1230 1230 2310 0132
   0   32    5   12 
  0  0  0  0  2  0 -2  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.132320227346  -0.120681661729



==> anc/LinkComplementCertificates/pSL_6_plus_0_sqrt_minus_15_and_-1.5_plus_0.5_sqrt_minus_15.tri <==
% Triangulation
pSL_6_plus_0_sqrt_minus_15_and_-1.5_plus_0.5_sqrt_minus_15
geometric_solution  225.98020040
oriented_manifold
CS_unknown

24 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

249
 189  141    1  182 
 1302 3201 0132 2310
   0   12   13   22 
  0  0  0  0  0  0 -1  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  64  111   37    0 
 0321 1230 0213 0132
   0   12   22    6 
  0  1 -1  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 140   10    4  193 
 0321 2103 2103 1302
   6   18    9   22 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  36  219    4  137 
 1302 2103 0132 3201
  11   18   13    6 
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

   2    5  159    3 
 2103 0321 1023 0132
  11   18    6   22 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0 -1  1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   7  135    6    4 
 3120 2310 0132 0321
  11   22    6    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

  29  147  195    5 
 3120 1023 2031 0132
  11   22    8    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  10  215   54    5 
 0321 3120 0213 3120
   8   22    6   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

  10   11    9  154 
 3120 2031 0132 2310
  14   10    6    9 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  99  234   46    8 
 1302 2031 0132 0132
  14   10    9   23 
  0  0  0  0  0  0 -1  1  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   7    2   87    8 
 0321 2103 0213 3120
   9   10    6   22 
  0  0 -1  1  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   8  227  192   87 
 1302 1230 2031 3012
  22    9   14    6 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 172   32   14  136 
 1023 3201 2310 1230
   9   13   20    1 
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  14  241  170  136 
 3120 2310 3012 3012
  20   11    9    1 
  0  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 137   12  218   13 
 2310 3201 2310 3120
   1   11    9   13 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 115   62   16   17 
 1023 1023 2103 0132
   1   14   21    4 
  0  0  0  0  0  0  0  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  15   61   18  123 
 2103 3120 1302 3201
  19   14    1    4 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   0.774596669241

 121   20   15  122 
 3012 1302 0132 0321
   1   14   20   21 
  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

  16   60   19   48 
 2031 0321 0132 0132
  10   19    4   14 
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

 110   79  151   18 
 1230 1230 0321 0132
  10   19   14    6 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  25  144   22   17 
 2103 2103 2103 2031
  20    1   21   13 
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 122   31   22  203 
 3012 3120 0132 3201
   5    1   12   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  20   76   75   21 
 2103 2310 0132 0132
   5    1   20   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  24  209  239   75 
 0321 0321 1023 3120
   7    1   13   19 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  23   25  108   35 
 0321 2031 3201 2103
  11   19   13    1 
  0  0  0  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  24   66   20  100 
 1302 0132 2103 2031
  21    1   11   13 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  28   29   27   85 
 3120 0213 0132 2310
   7    3   22   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 180  157  147   26 
 1230 3120 3012 0132
   7    3   10    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 230  228  180   26 
 3201 2310 3201 3120
  10    3   22    5 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.645497224368

  83  236   26    6 
 1302 1230 0213 3120
   7   22    8   10 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  31  172  186  125 
 3201 1023 1023 0132
  16   12   20    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 203   21   32   30 
 3201 3120 0132 2310
  20    1   12    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   0.968245836552

  33   95   12   31 
 2103 3201 2310 0132
  20    1    5    9 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 241  234   32  208 
 2031 0213 2103 0321
   5    1   23    9 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 195   66  209   35 
 0321 2031 2310 0321
  13    6   11    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  38   34   36   24 
 0132 0321 0132 2103
  13   19   11    6 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 190    3   50   35 
 3012 2031 2031 0132
  13   19    6   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 191    1   38  126 
 2031 0213 0132 2310
   0   19   12    6 
  0  1 -1  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  35   42   44   37 
 0132 3120 1023 0132
   0   19    6   11 
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

  44  107   40  129 
 0132 3201 1302 2103
   8    0   11   15 
  0  0  0  0  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  39   43   42   82 
 2031 2031 2103 1023
   6    8   15    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  83  195   42  159 
 2031 2103 0132 1230
  11    8   22    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

  40   38  160   41 
 2103 3120 1302 0132
  11    8    6    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

  40  150   44  110 
 1302 3012 0132 2103
  19    0    6   15 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  39  108   38   43 
 0132 2103 1023 0132
  19    0   15   11 
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 188  173  155  176 
 1230 0132 3012 0213
  10   19    1   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

 165  201   47    9 
 3120 0132 0132 0132
  14   10   23    1 
  0  0  0  0 -1  0  0  1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 187   61  154   46 
 1023 1023 2310 0132
  14   10    1   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

  49  177   18   57 
 2103 0132 0132 0321
  10   19    8    4 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 176   58   48   53 
 0213 0321 2103 3201
   8   19    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

  52  218   51   36 
 3120 1302 0132 1302
  19   18   13    1 
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  53  196   55   50 
 2103 0213 3120 0132
  19   18    1    8 
  0  0  1 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 190  184   53   50 
 1230 0321 0132 3120
   1   18   13   19 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.645497224368

  57   49   51   52 
 0132 2310 2103 0132
   1   18   19    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.774596669241

  56    7   55  159 
 3120 0213 0132 2031
   8   18   22   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  57  151   51   54 
 2103 2103 3120 0132
   8   18   10   19 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 163  162   57   54 
 0213 3012 0132 3120
  10   18   22    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.645497224368

  53   48   55   56 
 0132 0321 2103 0132
  10   18    8   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.774596669241

  59  148  114   49 
 0132 3012 0213 0321
   8    4    1   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

  58  134  177  113 
 0132 3012 3201 0321
   8    4   20    1 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  61  176  197   18 
 2103 0132 2310 0321
  10   14    4   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  47   16   60  118 
 1023 3120 2103 3201
   4   14    1   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  15  112  117  100 
 1023 3120 0213 1023
  20    1   21    4 
  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 119  194  111   68 
 1023 0132 3012 0213
  22    6   21   14 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

   1  233  204   68 
 0321 1302 2310 3201
   5    6   22   12 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

  75   67   66   77 
 1302 0132 0132 3201
  21    7    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  34   25  143   65 
 1302 0132 2310 0132
  21    7   13   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  70   65   69  144 
 0132 0132 1302 0132
  21    3   13    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  77   64   69   63 
 2310 2310 0132 0213
  22   21    6    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

  67  230   85   68 
 2031 0132 1023 0132
  22   21    5    3 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

  67   76  139  244 
 0132 3120 2310 2031
  11    3    5   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  73   75   72  103 
 3120 0213 0132 1230
   5   10    1    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.312500000000   0.726184377414

  74  210  197   71 
 2103 3201 1230 0132
   5   10    7   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 158  238   74   71 
 1230 1302 0132 3120
   7   10    1   23 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 153  237   72   73 
 1302 1023 2103 0132
   7   10   23   19 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

  23   65   71   22 
 3120 2031 0213 0132
   5    1   13    7 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 248   70  136   22 
 1023 3120 2310 3201
  13   20    5   11 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  84   65   68  210 
 0132 2310 3201 3201
   5    6    7   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  80   82   79  149 
 3120 1023 0132 1023
   6   10   15   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 199  119   19   78 
 1230 0213 3012 0132
   6   10   10   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 103  101  199   78 
 3201 2031 3201 3120
  10   10   15    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

  84  194   83  119 
 3120 1230 2103 1023
  10    6   21   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  78  149   83   40 
 1023 3120 0132 1023
   8    6   15   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

  81   29   41   82 
 2103 2031 1302 0132
   8    6   10   22 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  77   85  195   81 
 0132 1302 0321 3120
  22    6   21    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  26  143   69   84 
 3201 2031 1023 2031
  21   22    7    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  88   99   87  234 
 3120 0213 0132 3201
   9   14    5   10 
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  90   10   11   86 
 1023 0213 1230 0132
   9   14   10   22 
  0  1  0 -1  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  89   97   92   86 
 3120 2103 2310 3120
  10   14    5    3 
  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.750000000000   0.968245836552

 228  178   94   88 
 1302 2310 2103 3120
   3   14    5   10 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 162   87   91   92 
 2031 1023 2103 3120
  14   16   10   22 
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.936491673104

  90  111  109  124 
 2103 1023 0321 2031
   0   16   14   22 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

  90   88   93  130 
 3120 3201 0132 2031
   3   16   10   14 
  0 -1  1  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 125   94  127   92 
 1023 2310 3201 0132
   3   16   14   20 
  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  89  120  121   93 
 2103 1302 1023 3201
  20   14    3   10 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 241  248   32   99 
 0132 2310 2310 1023
   5    9   23   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  98   99   97  247 
 3120 1023 0132 1023
   5    8   23   10 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

 178   88  243   96 
 1302 2103 3012 0132
   5    8   10    3 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

 168  165  179   96 
 2103 1023 0213 3120
  10    8   23   20 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  96    9   86   95 
 1023 2031 0213 1023
   9    5   23   10 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 142   25  104   62 
 1230 1302 0213 1023
   1   20   21   11 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  80  133  102  181 
 1302 1230 0132 3120
  20    5   10   15 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

 103  104  116  101 
 2103 2310 0213 0132
  20    5   15    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  71  133  102   80 
 3012 0132 2103 2310
  15    5   10    1 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

 105  100  108  102 
 2103 0213 1023 3201
   1   15   20   11 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.562500000000   0.242061459138

 106  148  104  133 
 3120 2310 2103 1023
  20   15    1   11 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 108  239  107  105 
 3012 2103 0132 3120
  11   15    1   19 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 150  196   39  106 
 1230 2103 2310 0132
  11   15   19    8 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  24   44  104  106 
 2310 2103 1023 1230
  15    1   19   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

 161  127   91  141 
 3120 0132 0321 3120
   0   22    3   16 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 126   19  111   43 
 1230 3012 0132 2103
   6    0   19   14 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

  91   63    1  110 
 1023 1230 3012 0132
   6    0   14   22 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

 121   62  114  115 
 0321 3120 2103 3120
   4   10   21   20 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.250000000000   0.968245836552

 117   59  114  166 
 2103 0321 0132 1023
   8   10   20    4 
  0  1  0 -1 -1  0  0  1  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 112   58  120  113 
 2103 0213 3201 0132
   8   10    4   20 
  0  0  0  0  1  0 -1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 112   15  118  119 
 3120 1023 2103 3120
  14   10   21    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 200  102  117  179 
 0213 0213 0132 3012
  20   10    5    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.645497224368

 118   62  113  116 
 2103 0213 2103 0132
  20   10    1    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 115   61  117  200 
 2103 2310 2103 3201
   1   10   14    4 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 115   63   79   81 
 3120 1023 0213 1023
   6   10   21   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 114  130  128   94 
 2310 2031 2310 2031
   3   20   10    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 112  194   94   17 
 0321 2031 1023 1230
  14   20   21   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

 125   17  123   21 
 0132 0321 0132 1230
   1   12   20   14 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 126   16  186  122 
 2103 2310 3012 0132
   1   12   14   19 
  0  0  0  0  1  0 -1  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

 126   91  125  182 
 3120 1302 0132 0321
  16   12    0   14 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 122   93   30  124 
 0132 1023 0132 0132
  16   12   14   20 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  37  110  123  124 
 3201 3012 2103 3120
  14   12    0   19 
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  93  109  128  183 
 2310 0132 1302 0213
   0   20   16    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 127  120  129  160 
 2031 3201 2103 3201
   8    0    3   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 128  148  146   39 
 2103 0132 3012 2103
  11    0    8   20 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 120   92  132  161 
 1302 1302 2103 0321
  16    8    3   10 
  0  1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 162  188  132  171 
 1230 3201 0132 0132
   1    8   10   16 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

 130  187  166  131 
 2103 2310 3120 0132
   1    8   16   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

 134  103  101  105 
 3120 0132 3012 1023
  15   20    1   10 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

  59  158  181  133 
 1230 2031 2310 3120
  10   20    1    8 
  0  0  0  0 -1  0  0  1  1 -1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

 226  242  211    5 
 0132 0321 0132 3201
   8    6   11   17 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  2 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   0.484122918276

  12   76   13  138 
 3012 3201 1230 3201
  11    9   13   20 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 140    3   14  193 
 1230 2310 3201 2031
  13    9   18   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 140  136  139  192 
 3120 2310 0132 3201
  13   22    9   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   1.290994448736

 164   70  141  138 
 2103 3201 0132 0132
  13   22   11    3 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

   2  137  163  138 
 0321 3012 0132 3120
  11   22    9   18 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 109  145    0  139 
 3120 2310 2310 0132
  13   22    3    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 144  100  143  146 
 3120 3012 0132 3120
  11    3   20   21 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  85   66  147  142 
 1302 3201 1023 0132
  11    3   21    7 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 145   20   67  142 
 0132 2103 0132 3120
  21    3   20   13 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 144  183  146  141 
 0132 0132 0132 3201
   0    3   13   20 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 142  129  160  145 
 3120 1230 2031 0132
   0    3   20   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

   6   27  143  242 
 1023 1230 1023 3201
   3   11    8    7 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

  58  129  196  105 
 1230 0132 2103 3201
  11    1   20    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

 150   82  236   78 
 3120 3120 0213 1023
  10    6   15    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  43  107  151  149 
 1230 3012 2103 3120
   8    6   15   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 150   55   19  215 
 2103 2103 0321 0132
  10    6    8   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 154  201  153  229 
 3120 3201 0132 0132
  23    6   14   19 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 155   74  235  152 
 2103 2031 2310 0132
  23    6   19   10 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

   8   47  155  152 
 3201 3201 0132 3120
  19    6   14   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 156   45  153  154 
 1023 1230 2103 0132
  19    6   10   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.726184377414

 173  155  214  214 
 3120 1023 1230 3201
   6    2   10   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

 235   27  240  158 
 3201 3120 3201 1023
   8   23   10    7 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 134   73  167  157 
 1302 3012 0132 1023
  23    8   10    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  41   54    4  163 
 3012 1302 1023 2031
  18   11    8   22 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  42  128  164  146 
 2031 2310 3012 1302
   3   11    0    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 164  130  162  109 
 0132 0321 0132 3120
  16   22    3    8 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  56  131   90  161 
 1230 3012 1302 0132
  16   22    8   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  56  159  164  140 
 0213 1302 0132 0132
  11   22   18    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

 161  160  139  163 
 0132 1230 2103 0132
  11   22    8    3 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  98  241  166   46 
 1023 0132 3012 3120
   1   10   23   20 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 170  165  132  113 
 0132 1230 3120 1023
  10    8   20    1 
  0  1  0 -1 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

 169  238  168  158 
 3120 2103 0132 0132
  23    8    1   11 
  0  0  0  0  0  0  1 -1 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 170  248   98  167 
 2103 1230 2103 0132
  23    8   11   20 
  0  0  0  0  1  0  0 -1  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 171  174  170  167 
 3120 0213 0132 3120
  11    8    1    1 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.726184377414

 166   13  168  169 
 0132 1230 2103 0132
  11    8    1   20 
  0  1 -1  0  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 177  175  131  169 
 2310 0213 0132 3120
   1    8    1   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

  30   12  184  183 
 1023 1023 2310 3120
  13   16   20    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

 175   45  175  156 
 1230 0132 3201 3120
  10    2   10    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 175  222  169  224 
 3120 2031 0213 0132
  11    1    2    1 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 173  173  171  174 
 2310 3012 0213 3120
   1    1    2   10 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

  49   60  177   45 
 0213 0132 0132 0213
  10    1   19    4 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  59   48  171  176 
 2310 0132 3201 0132
  10    1    4    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 180   97  179   89 
 3120 2031 0132 3201
  10    5    3    8 
  0  0  0  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 181   98  116  178 
 2103 0213 1230 0132
  10    5    8   20 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

  28   27  181  178 
 2310 3012 0132 3120
   8    5    3   10 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.645497224368

 101  134  179  180 
 3120 3201 2103 0132
   8    5   10   20 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.500000000000   1.936491673104

   0  124  185  183 
 3201 0321 3012 1302
  16   13    0   12 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 172  145  182  127 
 3120 0132 2031 0213
   0   16   20   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 185  172  188   52 
 2103 3201 3201 0321
   1   19   13   16 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 186  182  184  191 
 3201 1230 2103 2031
  13   19   12   16 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 187  123   30  185 
 0132 1230 1023 2310
  12   16   19    1 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 186   47  188  132 
 0132 1023 0132 3201
  10   16    1   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

 184   45  131  187 
 2310 3012 2310 0132
  10   16   19    1 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 233    0  191  192 
 1302 2031 2103 3120
  13    6   22   12 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

 193   52  191   36 
 0132 3012 0132 1230
  19    6   18   13 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   0.484122918276

 189  185   37  190 
 2103 1302 1302 0132
  19    6   13   12 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 189  138  193   11 
 3120 2310 0132 1302
   9    6   22   13 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.290994448736

 190  137    2  192 
 0132 1302 2031 0132
   9    6   13   18 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 121   63   81  228 
 1302 0132 3012 1230
  22   10   14   21 
  0  1 -1  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  34   41   84    6 
 0321 2103 0321 1302
  22    7   11    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 148  107   51  223 
 2103 2103 0213 2103
  19    1   11    8 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

 199   60  198   72 
 3120 3201 0132 3012
  19    5   10   14 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 200  201  205  197 
 2103 1302 3012 0132
  19    5   14    1 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  80   79  200  197 
 2310 3012 0132 3120
  14    5   10   10 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

 116  118  198  199 
 0213 2310 2103 0132
  14    5   10    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.750000000000   0.968245836552

 208   46  152  198 
 0132 0132 2310 2031
  14   19    1   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 207  210  204  205 
 0213 3012 2103 0132
   5    5   19    6 
  0  0  0  0  0  0  0  0  1  0  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 205   21  204   31 
 3120 2310 0132 2310
  12    5    1    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 202   64  233  203 
 2103 3201 2103 0132
  12    5    5    6 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 208  198  202  203 
 2031 1230 0132 3120
   5    5    1   19 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.312500000000   0.726184377414

 208  229  207  237 
 3120 1302 0132 0321
   6   19   23    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.625000000000   1.452368754828

 202  225  221  206 
 0213 3201 2103 0132
   6   19    5    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 201   33  205  206 
 0132 0321 1302 3120
   5   19   23    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.375000000000   1.452368754828

 219   34  210   23 
 2103 3201 0132 0321
   7   19   13    6 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 202   77   72  209 
 1230 2310 2310 0132
   7   19    6    5 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 226  246  217  135 
 1023 2103 3012 0132
   8    6   17   11 
  0  0  0  0  0  0 -1  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

 217  240  213  236 
 0132 1230 0132 1230
   7    6    8   11 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 223  239  237  212 
 1302 1023 1023 0132
   7    6   11   19 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 216  156  215  156 
 3120 2310 0132 3012
  10    6    2    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.125000000000   0.484122918276

 217    7  151  214 
 2103 3120 0132 0132
  10    6    6    8 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583333333333   0.322748612184

 224  222  217  214 
 1230 0132 0132 3120
   6    6    2   11 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 212  211  215  216 
 0132 1230 2103 0132
   6    6   11    8 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.580947501931

 220   14  219   50 
 3120 3201 0132 2031
  13   19    1   11 
  0  0  0  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

 221    3  209  218 
 2103 2103 2103 0132
  13   19   11    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.580947501931

 223  222  221  218 
 0213 2310 0132 3120
  11   19    1    6 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 207  226  219  220 
 2103 3201 2103 0132
  11   19    6    6 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.250000000000   0.968245836552

 174  216  224  220 
 1302 0132 2103 3201
   6    1   11    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 220  213  224  196 
 0213 2031 0132 2103
  11    1   19    6 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875000000000   0.484122918276

 222  216  174  223 
 2103 3012 0132 0132
  11    1    6    2 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.322748612184

 226  232  207  232 
 3120 1023 2310 0321
   5    6   17    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 135  211  221  225 
 0132 1023 2310 3120
   6    6   17   11 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 228  229   11  231 
 2103 1023 3012 3012
   6   22    5   14 
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 194   89  227   28 
 3012 2031 2103 3201
   5   22   10   14 
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.125000000000   0.484122918276

 227  234  152  206 
 1023 1302 0132 2031
  23    6    5   14 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 245   69  231   28 
 1302 0132 0132 2310
  22    5    3    5 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   1.161895003862

 232  233  227  230 
 2103 0213 1230 0132
  22    5    5    6 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.833333333333   0.645497224368

 225  225  231  245 
 1023 0321 2103 2310
   5    5   17    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 204  189  231   64 
 2103 2031 0213 2031
  22    5   12    6 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.290994448736

   9   86   33  229 
 1302 2310 0213 2031
   5   23   14    9 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.968245836552

 237  153  236  157 
 3120 3201 0132 2310
  10    7   23    6 
  0  0  0  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

 212  149   29  235 
 3012 0213 3012 0132
  10    7    6    8 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

  74  206  213  235 
 1023 0321 1023 3120
   6    7   23   19 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

 240  167  239   73 
 3120 2103 0132 2031
   1    7   23   11 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.936491673104

 213  106   23  238 
 1023 2103 1023 0132
   1    7   11   19 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250000000000   0.322748612184

 157  247  212  238 
 2310 3120 3012 3120
  11    7   23    8 
  0  0  0  0  0  0  1 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368

  95  165   33   13 
 0132 0132 1302 3201
   1    9   20   23 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 244  147  243  135 
 3120 2310 0132 0321
   8   17   11    3 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  1 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.968245836552

 245   97  246  242 
 2103 1230 2031 0132
   8   17    3    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.387298334621

 246   70  245  242 
 2031 1302 0132 3120
   3   17   11    5 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.125000000000   0.484122918276

 232  230  243  244 
 3201 2031 2103 0132
   3   17    5    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   1.936491673104

 247  211  244  243 
 2103 2103 1302 1302
  17    5    8   11 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.774596669241

 248  240  246   96 
 0213 3120 2103 1023
   8    5   23   11 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.166666666667   0.645497224368

 247   76  168   95 
 0213 1023 3012 3201
  20   23    5   11 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.645497224368



==> anc/LinkComplementCertificates/proveLinkComplement.py <==
# This file verifies that all principal congruence link complements with class
# number 1 for which we do not have a link complement are indeed link
# complements. More precisely, it checks that each triangulation listed below
# directory becomes the 3-sphere when Dehn-filled along all meridians (1,0).
#
# Usage:
#     python proveLinkComplements.py
# or:
#     sage -python proveLinkComplements.py
#
# It requires SnapPy to be installed in your python, respectively, Sage
# environment.
#
#
# We call the triangulation files in this directory
# LINK COMPLEMENT CERTIFICATES.
# They allow one to prove that a principal congruence manifold is a link
# complement by 
# 1. Recreating the principal congruence manifold
#    (using generatePrincipalCongruenceManifold.py and reginaToSnapPy.py).
# 2. Check that the result is isometric to the file in this directory
#    (using SnapPy's Manifold.is_isometric_to).
# 3. Check that the file in the directory becomes the 3-sphere when Dehn-filling
#    along all meridians (which is what this script is doing).
#
# Matthias Goerner, enischte@gmail.com, 10/20/2017

from snappy import Triangulation

def prove_link_complement(filename):

    # Open file
    M = Triangulation(filename)

    # Remember number of cusps
    num_cusps = M.num_cusps()
    
    # Fill cusps along meridian
    while M.num_cusps() > 1:
        # Process 20 at a time, but skip the last one
        n = min(20, M.num_cusps() - 1)
        M.dehn_fill(n * [(1,0)])
        # Replace triangulation by filled triangulation.
        # We do this since filling and simplifying the triangulation appears to
        # be cheaper than simplifying the presentation of the fundamental group.
        M = M.filled_triangulation()

    # Dehn-fill the last cusp, but do leave the triangulation with one
    # ideal vertex. This, in general, has less tetrahedra than a triangulation
    # that has only finite vertices.
    M.dehn_fill((1,0))

    # Check that SnapPy could show it is the trivial group.
    G = M.fundamental_group() 
    if G.generators():
        raise Exception(
            "%s: SnapPy failed to show that the fundamental group is trivial: %s" % (
                filename, G))
    else:
        print "%s is a %d-link complement" % (filename, num_cusps)

def main():
    # All principal congruence link complements with class number 1 for which we
    # do not have a link diagram.
    discriminant1 = [
        "pSL_2_plus_0_sqrt_minus_1.tri",
        "pSL_2_plus_1_sqrt_minus_1.tri",
        "pSL_2_plus_2_sqrt_minus_1.tri",
        "pSL_3_plus_0_sqrt_minus_1.tri",
        "pSL_3_plus_1_sqrt_minus_1.tri",
        "pSL_3_plus_2_sqrt_minus_1.tri",
        "pSL_4_plus_1_sqrt_minus_1.tri"
        ]
        
    discriminant2 = [
        "pSL_1_plus_1_sqrt_minus_2.tri",
        "pSL_1_plus_2_sqrt_minus_2.tri",
        "pSL_2_plus_0_sqrt_minus_2.tri",
        "pSL_2_plus_1_sqrt_minus_2.tri",
        "pSL_3_plus_1_sqrt_minus_2.tri"
        ]

    discriminant3 = [
        "pSL_2_plus_0_sqrt_minus_3.tri",
        "pSL_2.5_plus_0.5_sqrt_minus_3.tri",
        "pSL_3_plus_0_sqrt_minus_3.tri",
        "pSL_3_plus_1_sqrt_minus_3.tri",
        "pSL_3.5_plus_0.5_sqrt_minus_3.tri",
        "pSL_4_plus_1_sqrt_minus_3.tri",
        "pSL_4.5_plus_0.5_sqrt_minus_3.tri"
        ]

    discriminant5 = [
        "pSL_3_plus_0_sqrt_minus_5_and_1_plus_1_sqrt_minus_5.tri"
        ]

    discriminant7 = [
        "pSL_0_plus_1_sqrt_minus_7.tri",
        "pSL_0.5_plus_0.5_sqrt_minus_7.tri",
        "pSL_0.5_plus_1.5_sqrt_minus_7.tri",
        "pSL_1_plus_1_sqrt_minus_7.tri",
        "pSL_1.5_plus_0.5_sqrt_minus_7.tri",
        "pSL_2_plus_0_sqrt_minus_7.tri",
        "pSL_2_plus_1_sqrt_minus_7.tri",
        "pSL_2.5_plus_0.5_sqrt_minus_7.tri",
        "pSL_3.5_plus_0.5_sqrt_minus_7.tri"
        ]

    discriminant11 = [
        "pSL_0.5_plus_0.5_sqrt_minus_11.tri",
        "pSL_1.5_plus_0.5_sqrt_minus_11.tri",
        "pSL_2.5_plus_0.5_sqrt_minus_11.tri"
        ]

    discriminant15 = [
        "pSL_2_plus_0_sqrt_minus_15_and_0.5_plus_0.5_sqrt_minus_15.tri",
        "pSL_3_plus_0_sqrt_minus_15_and_1.5_plus_0.5_sqrt_minus_15.tri",
        "pSL_4_plus_0_sqrt_minus_15_and_0.5_plus_0.5_sqrt_minus_15.tri",
        "pSL_5_plus_0_sqrt_minus_15_and_2.5_plus_0.5_sqrt_minus_15.tri",
        "pSL_6_plus_0_sqrt_minus_15_and_-1.5_plus_0.5_sqrt_minus_15.tri"
        ]

    discriminant19 = [
        "pSL_0.5_plus_0.5_sqrt_minus_19.tri"
        ]

    discriminant23 = [
        "pSL_2_plus_0_sqrt_minus_23_and_0.5_plus_0.5_sqrt_minus_23.tri",
        "pSL_3_plus_0_sqrt_minus_23_and_0.5_plus_0.5_sqrt_minus_23.tri",
        "pSL_4_plus_0_sqrt_minus_23_and_-1.5_plus_0.5_sqrt_minus_23.tri"
        ]

    discriminant31 = [
        "pSL_2_plus_0_sqrt_minus_31_and_0.5_plus_0.5_sqrt_minus_31.tri",
        "pSL_4_plus_0_sqrt_minus_31_and_0.5_plus_0.5_sqrt_minus_31.tri",
        "pSL_5_plus_0_sqrt_minus_31_and_1.5_plus_0.5_sqrt_minus_31.tri"
        ]

    discriminant47 = [
        "pSL_2_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47.tri",
        "pSL_3_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47.tri",
        "pSL_4_plus_0_sqrt_minus_47_and_0.5_plus_0.5_sqrt_minus_47.tri"
        ]

    discriminant71 = [
        "pSL_2_plus_0_sqrt_minus_71_and_0.5_plus_0.5_sqrt_minus_71.tri"
        ]

    for filename in (discriminant1  +
                     discriminant2  +
                     discriminant3  +
                     discriminant5  +
                     discriminant7  +
                     discriminant11 +
                     discriminant15 +
                     discriminant19 +
                     discriminant23 +
                     discriminant31 +
                     discriminant47 +
                     discriminant71):
        prove_link_complement(filename)

if __name__ == '__main__':
    main()


==> anc/README.txt <==
              ``Technical report: All Principal Congruence Link Groups''
          
                                       by

                    Mark Baker, Matthias Goerner, Alan Reid

The files in this directory accompany the above article.

*******************************************************************************
magma/

Contains all the magma computations for the classification result.

*******************************************************************************
LinkComplementCertificates/

Contains triangulations for all principal congruence link complements.
The meridians for the cusps of each of these triangulations have
been chosen such that (1,0)-filling all cusps yields a manifold that SnapPy
can show to have trivial fundamental group.

These triangulations were produced by running the below scripts and then
changing the peripheral curves so that the above holds.

You can also run the file "proveLinkComplement.py" with SnapPy
(version 2.6 or later) to automatically check the above claim that the fillings
trivialize the fundamental group.

*******************************************************************************
src/

This directory contains the code to generate a fundamental domain of a
Binachi orbifold and the (principal) congruence manifolds, see also
Requirements at the bottom.

We already provide the fundamental domains for all Bianchi orbifolds with
trivial rational cuspidal cohomology (d = 1, 2, 3, 5, 6, 7, 11, 15, 19, 23, 31,
39, 47, 71).
Thus, the user can generate any principal congruence link complement with
generatePrincipalCongruenceManifold.py without the need to run 
generateBianchiOrbifold.py her- or himself
(see bianchiOrbifold/orbifoldData.py for how it is encoded).

To efficiently compute the homology of a (principal) congruence manifold, call
the following commands (here for I=<(1+sqrt(-47))/2, 6>):

  1. sage -python generatePrincipalCongruenceManifold.py 47 1/2 1/2 6 0
     or
     sage -python generateGamma1Manifold.py 47 1/2 1/2 6 0

     This will generate a Regina triangulation of the principal congruence
     manifold, respectively, H^3/Gamma_1. The triangulation will be written
     to file whose name will be indicated by the program. If the result is
     an orbifold, it will be indicated in the file name (ending in
     _orbifold.rga). If the subsequent steps are applied to an orbifold,
     the programs might crash or give unexpected results.

     The triangulation will consists of copies of barycentrically subdivided
     fundamental domains of the Bianchi group and thus contain (many) finite
     vertices as well as ideal vertices. The next two steps get rid of the
     finite vertices. SnapPy has an algorithm to do this as well, but it is
     much slower.

  2. sage -python barycentricCoarsenReginaTrig.py FILE_FROM_STEP_1.rga

     Assuming the given triangulation is coming from a barycentric subdivision
     (as is in Step 1), it replaces groups of four tetrahedra by one.

  3. sage -python collapseEdgesReginaTrig.py FILE_FROM_STEP_2.rga

     This will collapse edges whenever this can be done without changing the
     topology of the manifold with the intention being to get rid of all
     finite vertices resulting in an ideal triangulation. This might not
     succeed in general but appears to work for all triangulations produced
     in the previous two steps.
     
  4. sage -python reginaToSnapPy FILE_FROM_STEP_3.rga

     This will convert the regina triangulation to a SnapPy triangulation.
     If the given triangulation has no finite vertices, this should be
     really fast.

     Note that Regina also has an algorithm to compute homology, but it is
     not nearly as performant as SnapPy.

  5. sage -python homologySnapPyTriangulation.py FILE_FROM_STEP_4.tri

     Will compute the homology H_1 and writes it to a file (as betti number and
     torsion) together with some other information (e.g., the number of
     cusps). The file name will end in .homology and has the infixes added
     in Steps 3 and 4 removed.

There are several extra scripts to help producing the results in the paper:
      
  * generateAllClassNumberOnePrincipalCongruenceManifoldWithinSix.bash
    calls the above script for all cases (d, I) where h_d = 1 and I = <x> with
    |x| < 6.

  * generateAllHigherClassNumberPrincipalCongruenceLinkComplements.bash and
    generateAllNecessaryHigherClassNumberPrincipalCongruenceManifolds.bash are
    similar, but only produces those cases necessary when applying the Lemma
    about the covering spaces.

  * generateSupplementalGamma1Manifolds.bash
    produces some manifolds H^3/Gamma_1 used to finish the classification of
    all principal congruence link complements.  

  * sage -python sizeOfPrincipalCongruenceManifold.py 47 1/2 1/2 6 0

    Will compute the size of the (principal) congruence manifold given
    arguments similar to generatePrincipalCongruenceManifold.py and
    generateGamma1Manifold.py.

  * test.py runs some basic tests for the code

*******************************************************************************
Requirements

To run the tools in src/, you need to first install:

  * SageMath from http://www.sagemath.org/
    (tested with version 8.2)

and then install using SageMath (i.e., use "sage -pip" instead of "python -pip",
otherwise they will be visible to the system's python interpreter but not sage):

  * SnapPy from http://snappy.computop.org/,
    see https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath
    (tested with version 2.6)
    
  * SageRegina from http://sageRegina.unhyperbolic.org/
    (tested with version 5.1.3)



==> anc/magma/GroupB.m <==
// Class number 1

function B1(n1,k1,l1)
    return Group<a,l,t,u|a^2,l^2,(t*l)^2,(u*l)^2,(a*l)^2,
                         (t*a)^3,(u*a*l)^3,(t,u),
    
                         t^n1,t^k1*u^l1>;
end function;

function B2(n,k,l)
    return Group<a,t,u|a^2,(t*a)^3,(a*u^-1*a*u)^2,(t,u),

                       t^n,t^k*u^l>;
end function;

function B3(n1,k1,l1)
    return Group<a,l,t,u|(t,u),a^2,(a*l)^2,(t*a)^3,l^3,(u*a*l)^3,
                         l^-1*t*l*u*t,l^-1*u*l*t^-1,
                         
                         t^n1,t^k1*u^l1>;
end function;

function B7(n,k,l)
    return Group<a,t,u|a^2,(t*a)^3,(a*t*u^-1*a*u)^2,(t,u),

                       t^n,t^k*u^l>;
end function;

function B11(n,k,l)
    return Group<a,t,u|a^2,(t*a)^3,(a*t*u^-1*a*u)^3,(t,u),

                       t^n,t^k*u^l>;
end function;

function B19(n,k,l)
    return Group<a,b,t,u|a^2,(t*a)^3,b^3,(b*t^-1)^3,(a*b)^2,
                         (a*t^-1*u*b*u^-1)^2,(t,u),

                         t^n,t^k*u^l>;
end function;

// Higher class numbers

function B5(n,k,l)
    return Group<a,b,c,t,u | (t,u), a^2, b^2, (t*a)^3, (a*b)^2,
                             (a*u*b*u^-1)^2, a*c*a*t*c^-1*t^-1,
                             u*b*u^-1*c*b*t*c^-1*t^-1,

                             t^n, t^k*u^l,
                             (t*b)^n,(t*b)^k*(t*u^-1*c*t^-1)^l>;
end function;

function B6(n,k,l)
    return Group<a,t,u,b,c|a^2,b^2,(t,u),(t*a)^3,(a,c),
                           t^-1*c*t*u*b*u^-1*c^-1*b^-1,
                           (a*t*b)^3,(a*t*u*b*u^-1)^3,

                           t^n,t^k*u^l,
                           (t*b)^n,(t*b)^k*(c*u)^-l>;
end function;

function B15(n1,k1,l1,  n2,k2,l2)
    return Group<a,t,u,c|
        (t,u),(a,c),a^2,(t*a)^3,u*c*u*a*t*u^-1*c^-1*u^-1*a*t^-1,

        t^n1, t^k1*u^l1,
        (u*c*a)^n2,(u*c*a)^k2*(c^-1*a*u^-1*c^-1*u^-1*t*a)^l2>;
end function;

function B23(n1,k1,l1, n2,k2,l2, n3,k3,l3)
    return Group<g1,g2,g3,g4,g5|
        g3^3,(g3*g2)^2,(g1,g2),(g4,g5),
        g5*g2^-1*g3^-1*g5^-1*g1^-1*g2^-1*g3^-1*g1,
        g4^-1*g5*g3*g2*g5^-1*g2*g4*g3,

        g2^n1,g2^k1*g1^l1,
        g4^n2,g4^k2*g5^l2,
        (g4*g3*g2)^n3,(g4*g3*g2)^k3*(g2^-1*g5*g3*g2)^l3>;
end function;

function B31(n1,k1,l1, n2,k2,l2, n3,k3,l3)
    return Group<g1,g2,g3,g4,g5|(g1,g3),(g2)^3,(g2*g1^-1)^2,(g5,g4),
        g4*g1^-1*g3^-1*g2*g3*g4^-1*g2*g4*g3^-1*g1^-1*g2*g3*g4^-1*g2,
        g5*g3^-1*g2*g3*g4^-1*g2*g1^-1*g5^-1*g2^-1*g4*g3^-1*g2^-1*g3*g1,
        g2*g3*g4^-1*g2*g1^-1*g4*g3^-1*g2*g3*g4^-1*g1*g2^-1*g4*g3^-1,

        g1^n1,g1^k1*g3^l1,
        g4^n2,g4^k2*g5^l2,
        (g1*g5)^n3,(g1*g5)^k3*(g3^-1*g2*g3*g4^-1*g2*g5)^l3>;
end function;

function B39(n1,k1,l1, n2,k2,l2, n3,k3,l3, n4,k4,l4)
    return Group<g1,g2,g3,g4,g5,g6,g7|
        g3^3,(g4,g6),(g3*g5)^2,(g2,g1),(g1^-1*g3^-1)^2,(g3^-1,g7^-1),
        (g5^-1*g1)^3,g5^-1*g1*g6^-1*g4^-1*g5*g4*g1^-1*g6,
        g4^-1*g5*g4*g2^-1*g7*g5^-1*g7^-1*g2,(g7*g5^-1*g7^-1*g1)^3,
        g6*g1^-1*g5*g6^-1*g4^-1*g5*g4*g1^-1*g4^-1*g5*g4*g1^-1,

        g1^n1, g1^k1*g2^l1,
        g4^n2, g4^k2*g6^l2,
        (g5^-1*g6)^n3, (g5^-1*g6)^k3*(g4*g1^-1*g6)^l3,
        g5^n4, g5^k4*(g4*g2^-1*g7)^l4>;
end function;

function B47(n1,k1,l1,  n2,k2,l2, n3,k3,l3, n4,k4,l4, n5,k5,l5)
    return Group<g1,g2,g3,g4,g5,g6,g7|
        g1^3,(g3,g2),(g2^-1*g1)^2,(g5,g7),g2^-1*g1*g6*g1^-1*g2*g6^-1,
        g6*g2^-1*g4^-1*g5*g3^-1*g6^-1*g4*g2*g3*g5^-1,
        g7^-1*g2^-1*g5^-1*g4*g1*g4^-1*g2*g7*g4*g1^-1*g4^-1*g5,
        g3*g5^-1*g4*g1*g4^-1*g2*g5*g3^-1*g2^-1*g4^-1*g1^-1*g4,
        g5^-1*g4*g1*g4^-1*g7^-1*g2^-1*g4*g1^-1*g4^-1*g5*g3^-1*g2*g3*g7,

        g2^n1,g2^k1*g3^l1,
        g5^n2,g5^k2*g7^l2,
        (g2*g7)^n3, (g2*g7)^k3*(g4*g1^-1*g4^-1*g5)^l3,
        (g6*g2^-1*g4^-1)^n4, (g6*g2^-1*g4^-1)^k4*(g5*g3^-1*g2^-1*g4^-1)^l4,
        (g6^-1*g1^-1*g4)^n5, (g6^-1*g1^-1*g4)^k5*(g3*g5^-1*g4*g1)^l5>;
end function;

function B71(n1,k1,l1,  n2,k2,l2, n3,k3,l3, n4,k4,l4, n5,k5,l5, n6,k6,l6, n7,k7,l7)
    return Group<g1,g2,g3,g4,g5,g6,g7,g8,g9|
        g8^3,(g8^-1,g4),(g8*g7^-1)^2,g1^-1*g3*g7*g3^-1*g1*g7^-1,
        g6*g3*g6^-1*g7*g9^-1*g3^-1*g9*g7^-1,
        g7^-1*g6*g3*g6^-1*g5^-1*g2*g7*g5*g6*g3^-1*g6^-1*g2^-1,
        g8*g7^-1*g1*g5*g6*g3^-1*g1*g5*g7*g8^-1*g5^-1*g1^-1*g3*g6^-1*g5^-1*g1^-1,
        g4^-1*g7^-1*g5^-1*g2*g1^-1*g3*g7*g9*g4*g1*g7^-1*g2^-1*g5*g7*g9^-1*g3^-1,
        (g5*g8*g7^-1*g5^-1*g1^-1*g7*g9*g6*g1*g5*g8*g7^-1*
         g5^-1*g1^-1*g3*g6^-1*g9^-1*g7^-1*g3^-1*g1),
        (g2*g6*g1*g5*g7*g8^-1*g5^-1*g1^-1*g3*g6^-1*g7*g8^-1*g5^-1*
         g2^-1*g5*g7*g8^-1*g5^-1*g1^-1*g7*g8^-1*g1*g5*g6*g3^-1*g6^-1),

        g7^n1,
        g7^k1*(g1^-1*g3)^l1,
        
        g2^n2,
        g2^k2*(g6*g1*g5*g7*g8^-1*g5^-1*g1^-1*g3*g6^-1*g7*g8^-1*g5^-1)^l2,
        
        g3^n3,
        g3^k3*(g6^-1*g7*g9^-1)^l3,
        
        (g7*g2)^n4,
        (g7*g2)^k4*(g6*g3*g6^-1*g5^-1*g7^-1)^l4,
        
        (g7*g9*g6)^n5,
        (g7*g9*g6)^k5*(g3^-1*g1*g5*g8*g7^-1*g5^-1*g1^-1)^l5,
        
        (g3*g9*g4)^n6,
        (g3*g9*g4)^k6*(g4^-1*g7^-1*g5^-1*g2*g7*g1^-1)^l6,

        (g4*g1*g7^-1*g2^-1*g5*g7*g9^-1*g3^-1*g8^-1*g4^-1)^n7,
        ((g4*g1*g7^-1*g2^-1*g5*g7*g9^-1*g3^-1*g8^-1*g4^-1)^k7 *
         (g6*g3^-1*g1*g5*g8*g7^-1*g5^-1*g1^-1*g6^-1*g9^-1*g8^-1*g4^-1)^l7)>;
end function;


==> anc/magma/LinkComplement1.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement1.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement1.m";
// 

// Bianchi group
Bianchi1<a,l,t,u> := Group<a,l,t,u|a^2,l^2,(t*l)^2,(u*l)^2,
                                   (a*l)^2,(t*a)^3,(u*a*l)^3,(t,u)>;
// Parabolic elements fixing cusp of the Bianchi orbifold
// Hack: also adding the rotation fixing the cusp
Bianchi1P := [[ t, u, l ]];

print "";
print "<2>";

VerifyLink(
    Bianchi1, Bianchi1P,
    [[2,0,2]], 48,
    [[ <Id(Bianchi1),  [ 1, 0]>,
       <a,             [ 0, 1]>,
       <t*a,           [ 1, 0]>,
       <u*a,           [ 1, 0]>,
       <u*t*a,         [ 0, 1]>,
       <a*u*t^-1*a^-1, [ 0, 1]>]]);

print "";
print "<2+sqrt(-1)>";

VerifyLink(
    Bianchi1, Bianchi1P,
    [[5,2,1]], 60,
    [[ <Id(Bianchi1),  [ 0, 1]>,
       <a,             [ 0, 1]>,
       <t^-1*a,        [ 0, 1]>,
       <t*a,           [ 0, 1]>,
       <t^-2*a,        [ 0, 1]>,
       <t^2*a,         [-1, 1]>]]);

print "";
print "<2+2*sqrt(-1)>";

VerifyLink(
    Bianchi1, Bianchi1P,
    [[4,2,2]], 192,
    [[ <Id(Bianchi1),     [ 0, 1]>,
       <a,                [-1, 1]>,
       <t^2*a,            [ 0, 1]>,
       <t*a,              [ 0, 1]>,
       <t^-1*a,           [ 0, 1]>,
       <u*a,              [ 0, 1]>,
       <u^-1*a,           [-1, 1]>,
       <t*u*a,            [-1, 2]>, 
       <t*u^-1*a,         [ 1, 0]>,
       <a*u*t^-1*a^-1,    [ 0, 1]>,
       <a*u^-1*t^-1*a^-1, [ 0, 1]>,
       <a*t^-2*a^-1,      [-1, 1]>]]);

print "";
print "<3>";

VerifyLink(
    Bianchi1, Bianchi1P,
    [[3,0,3]], 360,
    Symmetrize(
        a*t*u^-1, 5,
        [[]],
        [[ <Id(Bianchi1),  [ 1, 1]>,
           <t*a,           [ 1,-1]>,
           <t^-1*a,        [ 0, 1]>,
           <u^-1*t*a,      [ 0, 1]>]]));
    
print "";
print "<3+sqrt(-1)>";

h:=(t^5*a)^2;

VerifyLink(
    Bianchi1, Bianchi1P,
    [[10, 3,1]], 360,
    [[ <Id(Bianchi1),  [-1, 2]>,
       <h,             [ 0, 1]>,
       <h^2,           [ 0, 1]>,

       <a,             [-1, 2]>,
       <h*a,           [ 0, 1]>,
       <h^2*a,         [ 0, 1]>,

       <t^-1*a,        [ 0, 1]>,
       <h*t^-1*a,      [ 0, 1]>,
       <h^2*t^-1*a,    [ 0, 1]>,


       <t*a,           [ 0, 1]>,
       <h*t*a,         [ 0, 1]>,
       <h^2*t*a,       [ 0, 1]>,

       <t^-2*a,        [ 0, 1]>,
       <h*t^-2*a,      [ 0, 1]>,
       <h^2*t^-2*a,    [ 0, 1]>,

       <t^2*a,         [ 0, 1]>,
       <h*t^2*a,       [ 0, 1]>,
       <h^2*t^2*a,     [ 0, 1]>]]);

print "";
print "<3+2*sqrt(-1)>";

h:=u*a*u^-2*a*u^-1*t*a;

VerifyLink(
    Bianchi1, Bianchi1P,
    [[13,-5,1]], 1092,
    [[ <Id(Bianchi1), [ 0, 1]>,
       <h,            [ 1, 2]>,
       <h^2,          [ 1, 3]>,
       <a,            [ 1, 3]>,
       <h*a,          [ 1, 3]>,
       <h^2*a,        [ 1, 2]>,

       <t*a,          [ 1, 3]>,
       <t^2*a,        [ 1, 2]>,
       <t^3*a,        [ 1, 2]>,
       <t^4*a,        [ 1, 2]>,
       <t^5*a,        [ 1, 2]>,
       <t^6*a,        [ 1, 2]>,

       <t^-1*a,       [ 0, 1]>,
       <t^-2*a,       [ 1, 3]>,
       <t^-3*a,       [ 1, 3]>,
       <t^-4*a,       [ 1, 3]>,
       <t^-5*a,       [ 1, 2]>,
       <t^-6*a,       [ 1, 2]>,

       <t*h*a,        [ 1, 3]>,
       <t^2*h*a,      [ 1, 2]>,
       <t^3*h*a,      [ 1, 2]>,
       <t^4*h*a,      [ 1, 2]>,
       <t^5*h*a,      [ 1, 2]>,
       <t^6*h*a,      [ 1, 2]>,
       
       <t^-1*h*a,     [ 1, 2]>,
       <t^-2*h*a,     [ 1, 2]>,
       <t^-3*h*a,     [ 1, 2]>,
       <t^-4*h*a,     [ 1, 2]>,
       <t^-5*h*a,     [ 1, 2]>,
       <t^-6*h*a,     [ 1, 2]>,

       <t*h^2*a,      [ 1, 2]>,
       <t^2*h^2*a,    [ 1, 2]>,
       <t^3*h^2*a,    [ 1, 2]>,
       <t^4*h^2*a,    [ 1, 2]>,
       <t^5*h^2*a,    [ 1, 2]>,
       <t^6*h^2*a,    [ 1, 2]>,

       <t^-1*h^2*a,   [ 1, 2]>,
       <t^-2*h^2*a,   [ 1, 2]>,
       <t^-3*h^2*a,   [ 1, 2]>,
       <t^-4*h^2*a,   [ 1, 2]>,
       <t^-5*h^2*a,   [ 1, 2]>,
       <t^-6*h^2*a,   [ 1, 2]>]]);

print "";
print "<4+sqrt(-1)>";

h:=a*u*t^-1*a*t*u^2*a;

VerifyLink(
    Bianchi1, Bianchi1P,
    [[17,4,1]], 2448,
    [[ <Id(Bianchi1), [ 0, 1]>,
       <h,            [ 0, 1]>,
       <h^2,          [ 0, 1]>,
       <h^3,          [ 0, 1]>,
       <a,            [ 0, 1]>,
       <h*a,          [ 0, 1]>,
       <h^2*a,        [ 0, 1]>,
       <h^3*a,        [ 0, 1]>,
       
       <t*a,          [ 0, 1]>,
       <t^2*a,        [ 0, 1]>,
       <t^3*a,        [ 0, 1]>,
       <t^4*a,        [ 0, 1]>,
       <t^5*a,        [ 0, 1]>,
       <t^6*a,        [ 0, 1]>,
       <t^7*a,        [ 0, 1]>,
       <t^8*a,        [ 0, 1]>,

       <t^-1*a,       [ 0, 1]>,
       <t^-2*a,       [ 0, 1]>,
       <t^-3*a,       [ 0, 1]>,
       <t^-4*a,       [ 0, 1]>,
       <t^-5*a,       [ 0, 1]>,
       <t^-6*a,       [ 0, 1]>,
       <t^-7*a,       [ 0, 1]>,
       <t^-8*a,       [ 0, 1]>,
       
       <t*h*a,        [ 0, 1]>,
       <t^2*h*a,      [ 0, 1]>,
       <t^3*h*a,      [ 0, 1]>,
       <t^4*h*a,      [ 0, 1]>,
       <t^5*h*a,      [ 0, 1]>,
       <t^6*h*a,      [-1, 3]>,
       <t^7*h*a,      [ 0, 1]>,
       <t^8*h*a,      [-1, 4]>,

       <t^-1*h*a,     [ 0, 1]>,
       <t^-2*h*a,     [ 0, 1]>,
       <t^-3*h*a,     [ 0, 1]>,
       <t^-4*h*a,     [-1, 3]>,
       <t^-5*h*a,     [ 0, 1]>,
       <t^-6*h*a,     [ 0, 1]>,
       <t^-7*h*a,     [-1, 3]>,
       <t^-8*h*a,     [ 0, 1]>,

       <t*h^2*a,      [-1, 4]>,
       <t^2*h^2*a,    [ 0, 1]>,
       <t^3*h^2*a,    [ 0, 1]>,
       <t^4*h^2*a,    [ 0, 1]>,
       <t^5*h^2*a,    [-1, 3]>,
       <t^6*h^2*a,    [ 0, 1]>,
       <t^7*h^2*a,    [ 0, 1]>,
       <t^8*h^2*a,    [-1, 3]>,

       <t^-1*h^2*a,   [-1, 3]>,
       <t^-2*h^2*a,   [ 0, 1]>,
       <t^-3*h^2*a,   [ 0, 1]>,
       <t^-4*h^2*a,   [-1, 3]>,
       <t^-5*h^2*a,   [ 0, 1]>,
       <t^-6*h^2*a,   [ 0, 1]>,
       <t^-7*h^2*a,   [ 0, 1]>,
       <t^-8*h^2*a,   [ 0, 1]>,

       <t*h^3*a,      [ 0, 1]>,
       <t^2*h^3*a,    [ 0, 1]>,
       <t^3*h^3*a,    [ 0, 1]>,
       <t^4*h^3*a,    [-1, 3]>,
       <t^5*h^3*a,    [-1, 3]>,
       <t^6*h^3*a,    [-1, 3]>,
       <t^7*h^3*a,    [ 0, 1]>,
       <t^8*h^3*a,    [ 0, 1]>,

       <t^-1*h^3*a,   [-1, 3]>,
       <t^-2*h^3*a,   [-1, 4]>,
       <t^-3*h^3*a,   [-1, 4]>,
       <t^-4*h^3*a,   [-1, 3]>,
       <t^-5*h^3*a,   [ 0, 1]>,
       <t^-6*h^3*a,   [-1, 4]>,
       <t^-7*h^3*a,   [-1, 3]>,
       <t^-8*h^3*a,   [-1, 3]>]]);


==> anc/magma/LinkComplement11.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement11.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement11.m";
// 

Bianchi11<a,t,u> := Group<a,t,u|a^2,(t*a)^3,(a*t*u^-1*a*u)^3,(t,u)>;
Bianchi11P := [[ t, u ]];

print "";
print "<(1+sqrt(-11))/2>";

VerifyLink2(Bianchi11, Bianchi11P, [[ 0, 1]], 12);
    
print "";
print "<(3+sqrt(-11))/2>";

VerifyLink(
    Bianchi11, Bianchi11P,
    [[5,1,1]], 60,
    Symmetrize(
        a, 2,
        [[]],
        [[<Id(Bianchi11),    [ 0, 1]>,
          <t*a,              [ 0, 1]>,
          <t^2*a,            [-1, 2]>,
          
          <t^-2*a^-1,        [ 0, 1]>,
          <t*a*t^-2*a,       [ 0, 1]>,
          <t^2*a*t^-2*a^-1,  [ 0, 1]>]]));

print "";
print "<(5+sqrt(-11))/2>";

h:=t^-4*a*t^4;

VerifyLink(
    Bianchi11, Bianchi11P,
    [[9,2,1]], 324,
    [[<Id(Bianchi11),      [-1, 2]>,
      <a,                  [-1, 2]>,
      <h,                  [-1, 2]>,
      <a*h,                [ 0, 1]>,
      
      <t*a,                [ 0, 1]>,
      <a*t*a,              [ 0, 1]>,
      <h*t*a,              [-1, 2]>,
      <a*h*t*a,            [ 0, 1]>,
      
      <t^2*a,              [ 0, 1]>,
      <a*t^2*a,            [ 0, 1]>,
      <h*t^2*a,            [ 0, 1]>,
      <a*h*t^2*a,          [-1, 2]>,


      <t^-2*a,             [ 0, 1]>,
      <a*t^-2*a,           [ 0, 1]>,
      <h*t^-2*a,           [ 0, 1]>,
      <a*h*t^-2*a,         [ 0, 1]>,
      
      <t^3*a,              [ 0, 1]>,
      <a*t^3*a,            [ 0, 1]>,
      <h*t^3*a,            [ 1, 0]>,
      <a*h*t^3*a,          [ 0, 1]>,
      
      <t^-3*a,             [ 0, 1]>,
      <a*t^-3*a,           [ 0, 1]>,
      <h*t^-3*a,           [ 0, 1]>,
      <a*h*t^-3*a,         [ 0, 1]>,
      

      <t^-2*a*t^-2*a,      [-1, 2]>,
      <a*t^-2*a*t^-2*a,    [-1, 2]>,
      <h*t^-2*a*t^-2*a,    [ 0, 1]>,
      <a*h*t^-2*a*t^-2*a,  [ 0, 1]>,

      <t^2*a*t^-2*a,       [-1, 1]>,
      <a*t^2*a*t^-2*a,     [-1, 2]>,
      <h*t^2*a*t^-2*a,     [-1, 1]>,
      <a*h*t^2*a*t^-2*a,   [ 0, 1]>,
      
      <t^-3*a*t^-2*a,      [-1, 2]>,
      <a*t^-3*a*t^-2*a,    [-1, 2]>,
      <h*t^-3*a*t^-2*a,    [ 0, 1]>,
      <a*h*t^-3*a*t^-2*a,  [ 0, 1]>]]);


==> anc/magma/LinkComplement15.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement15.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement15.m";
// 

Bianchi15<a,c,t,u> := Group<a,c,t,u|(t,u),(a,c),a^2,(t*a)^3,
                                    u*c*u*a*t*u^-1*c^-1*u^-1*a*t^-1>;
Bianchi15P := [[t, u], [u*c*a, c^-1*a*u^-1*c^-1*u^-1*t*a]];

print "";
print "<2, (1+sqrt(-15))/2>";

VerifyLink(
    Bianchi15, Bianchi15P,
    [[2,0,1],[1,0,2]], 6,
    Expand([Id(Bianchi15), t*a, (t*a)^2],
           [ [ [ 1, 0], [ 0, 1], [ 0, 1] ],
             [ [ 1, 0], [ 1, 0], [ 0, 1] ] ]));

print "";
print "<3, (3+sqrt(-15))/2>";

h:=a*t*a*t^-1*a;

VerifyLink(
    Bianchi15, Bianchi15P,
    [[3,1,1],[3,0,1]], 12,
    Expand([Id(Bianchi15), a, h, h*a],
           [ [ [-1, 1], [ 0, 1], [-1, 1], [ 0, 1] ],
             [ [ 1, 1], [ 0, 1], [ 0, 1], [ 0, 1] ] ]));

print "";
print "<(1+sqrt(-15))/2>";

VerifyLink(
    Bianchi15, Bianchi15P,
    [[4,0,1],[1,0,4]], 24,
    Symmetrize(
        a*t^2*a, 2,
        [[ <(t*a)^-1,       [ 1, 1]>,
           <t^2*(t*a)^-1,   [ 0, 1]> ],
         [ <Id(Bianchi15),  [ 1, 0]>,
           <t^2,            [ 1, 0]> ]],
        [[ <Id(Bianchi15),  [ 1, 1]>,
           <t*a,            [ 1, 1]> ],
         [ <t*a,            [ 1, 0]>,
           <(t*a)^-1,       [ 1, 0]> ]]));

print "";
print "<5, (5+sqrt(-15))/2>";

b:=(t*a*u*a*u^-1*a^-1*t^-1);
r:=t*c*(t*a)*c^-1*t^-1;

VerifyLink(
    Bianchi15, Bianchi15P,
    [[5,2,1],[5,0,1]], 60,
    Expand(
        [ Id(Bianchi15),   a,   b,   a*b,
          r,               a*r, b*r, a*b*r,
          r^-1,            a*r^-1, b*r^-1, a*b*r^-1 ],
        [ [ [-1, 1], [ 0, 1], [ 0, 1], [ 0, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1], 
            [-1, 1], [-1, 1], [-1, 1], [-1, 1] ],
          [ [ 1, 0], [ 1, 1], [ 1, 1], [ 1, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1], 
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1]]]));

print "";
print "<(3+sqrt(-15))/2>";

r:=(t^2*a*t^-2*a); 
s:=(a*t^-2*a*t^2);

VerifyLink(
    Bianchi15, Bianchi15P,
    [[6,-2,1],[3,0,2]], 72,
    Expand(
        [ Id(Bianchi15), r, s, r*s,
            (t*a), r*(t*a), s*(t*a), r*s*(t*a),
            (t*a)^-1, r*(t*a)^-1, s*(t*a)^-1, r*s*(t*a)^-1 ],
        [ [ [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1], 
            [ 1, 1], [ 0, 1], [ 0, 1], [ 0, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1] ],
          [ [ 1, 1], [ 1, 1], [ 1, 1], [ 1, 1], 
            [ 1, 0], [ 1, 1], [ 1, 1], [ 1, 1],
            [ 1, 0], [ 1, 1], [ 1, 1], [ 1, 1] ] ]));


==> anc/magma/LinkComplement19.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement19.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement19.m";
// 

Bianchi19<a,b,t,u> := Group<a,b,t,u|
    a^2,(t*a)^3,b^3,(b*t^-1)^3,(a*b)^2,
    (a*t^-1*u*b*u^-1)^2,(t,u)>;
Bianchi19P := [[ t, u ]];

print "";
print "<(1+sqrt(-19))/2>";

VerifyLink2(Bianchi19, Bianchi19P, [[ 0, 1]], 60);


==> anc/magma/LinkComplement2.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement2.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement2.m";
// 


// Bianchi group
Bianchi2<a,t,u> := Group<a,t,u|a^2,(t*a)^3,(a*u^-1*a*u)^2,(t,u)>;
// Parabolic elements fixing cusp of the Bianchi orbifold
Bianchi2P := [[ t, u ]];

print "";
print "<1+sqrt(-2)>";

VerifyLink(
    Bianchi2,  // Bianchi group
    Bianchi2P, // For each orbifold cusp, a pair [p1,p2] of parabolics fixing cusp
    [[3,1,1]], // For each orbifold cusp, a triple [n,k,l]. The two parabolics p1^n and p1^k*p2^l are supposed to generate the parabolics of Gamma(I) fixing the respective orbifold cusp
    12,  // Expected size of B(I)
    
    // For each orbifold cusp, a list of "Dehn-fillings" for all the corresponding cusps in the principal congruence manifold
    // Each Dehn-filling is a pair (g, (a, b)). The cusp in the manifold is obtained by applying the group element g (i.e., the manifold cusp is fixed by the peripheral group obtained by conjugating by g). The periperal curve for that cusp corresponds to
    // g * (p1^n)^a * (p1^k*p2^l)^b * g^-1.
    
    [[ <Id(Bianchi2), [ 0, 1]>,
       <a,            [ 0, 1]>,
       <t*a,          [ 0, 1]>,
       <t^-1*a,       [-1, 1]>]]);

print "";
print "<2>";

VerifyLink(
    Bianchi2, Bianchi2P,
    [[2,0,2]], 48,
    [[ <Id(Bianchi2),         [ 1, 0]>,
       <a,                    [ 0, 1]>,
       <t*a,                  [ 1, 0]>,
       <u*a,                  [ 0, 1]>,
       
       <t*u*a,                [ 1, 0]>,
       <a*u*a,                [ 1, 0]>,
       <a*u^-1*a*t^-1*a*u*a,  [ 1, 0]>,
       <t*a*u*a,              [ 0, 1]>,

       <a*u*t^-1*a,           [ 0, 1]>,
       <t^-1*a*u*t^-1*a,      [ 0, 1]>,
       <u^-1*a*u*t^-1*a,      [ 0, 1]>,
       <t^-1*u^-1*a*u*t^-1*a, [ 0, 1]>]]);

print "";
print "<2+sqrt(-2)>";

r:=(t^2*a*t^-2*a); 
s:=(a*t^-2*a*t^2);

VerifyLink(
    Bianchi2, Bianchi2P,
    [[6,2,1]], 72,
    [[ <Id(Bianchi2), [-1, 1]>,
       <r,            [ 0, 1]>,
       <s,            [ 0, 1]>,
       <r*s,          [ 0, 1]>,

       <(t*a),        [ 0, 1]>,
       <r*(t*a),      [ 0, 1]>,
       <s*(t*a),      [ 0, 1]>,
       <r*s*(t*a),    [ 0, 1]>,
          
       <(t*a)^-1,     [ 0, 1]>,
       <r*(t*a)^-1,   [-1, 1]>,
       <s*(t*a)^-1,   [-1, 1]>,
       <r*s*(t*a)^-1, [-1, 1]>]]);

print "";
print "<1+2*sqrt(-2)>";

VerifyLink(
    Bianchi2, Bianchi2P,
    [[9,-4,1]], 324,
    [[ <Id(Bianchi2),        [ 0, 1]>,
       <a,                   [ 1, 2]>,
       <t*a,                 [ 1, 2]>,
       <a*t*a,               [ 1, 2]>,

       <t^2*a,               [ 1, 2]>,
       <a*t^2*a,             [ 1, 2]>,
       <t^-2*a,              [ 1, 2]>,
       <a*t^-2*a,            [ 0, 1]>,

       <t^3*a,               [ 1, 2]>,
       <a*t^3*a,             [ 0, 1]>,
       <t^-3*a,              [ 0, 1]>,
       <a*t^-3*a,            [ 1, 2]>,


       <t^4*a,               [ 1, 2]>,
       <a*t^4*a^-1,          [ 0, 1]>,
       <t^-4*a,              [ 1, 2]>,
       <a*t^-4*a,            [ 1, 2]>,

       <t*a*t^-2*a,          [ 0, 1]>,
       <a*t*a*t^-2*a,        [ 0, 1]>,
       <t^-2*a*t^-2*a,       [ 1, 2]>,
       <a*t^-2*a*t^-2*a,     [ 1, 2]>,

       <t^2*a*t^-2*a,        [ 0, 1]>,
       <a*t^2*a*t^-2*a,      [ 0, 1]>,
       <t^-3*a*t^-2*a,       [ 1, 2]>,
       <a*t^-3*a*t^-2*a,     [ 0, 1]>,


       <t^3*a*t^-2*a,        [ 1, 2]>,
       <a*t^3*a*t^-2*a,      [ 1, 2]>,
       <t^4*a*t^-2*a,        [ 0, 1]>,
       <a*t^4*a*t^-2*a,      [ 1, 2]>,
          
       <t*a*t^4*a*t^-1,      [ 1, 2]>,
       <a*t*a*t^4*a*t^-1,    [ 0, 1]>,
       <t^-1*a*t^-4*a*t,     [ 1, 2]>,
       <a*t^-1*a*t^-4*a*t,   [ 0, 1]>,

       <t*a*t^-4*a*t^-1,     [ 0, 1]>,
       <a*t*a*t^-4*a*t^-1,   [ 1, 2]>,
       <t^2*a*t^-4*a*t^-1,   [ 0, 1]>,
       <a*t^2*a*t^-4*a*t^-1, [ 1, 1]>]]);

print "";
print "<3+sqrt(-2)>";

h:=a*u*a*u*t^-1*a;

VerifyLink(
    Bianchi2, Bianchi2P,
    [[11,3,1]], 660,
    [[ <Id(Bianchi2),   [ 0, 1]>,
       <h,              [ 0, 1]>,
       <h^2,            [ 0, 1]>,
       <h^3,            [ 0, 1]>,
       <h^4,            [ 0, 1]>,

       <a,              [ 0, 1]>,
       <h*a,            [-1, 3]>,
       <h^2*a,          [ 0, 1]>,
       <h^3*a,          [-1, 3]>,
       <h^4*a,          [ 0, 1]>,
       
       <t^-1*a,         [ 0, 1]>,
       <h*t^-1*a,       [ 0, 1]>,
       <h^2*t^-1*a,     [-1, 3]>,
       <h^3*t^-1*a,     [ 0, 1]>,
       <h^4*t^-1*a,     [-1, 3]>,
       
       <t*a,            [ 0, 1]>,
       <h*t*a,          [ 0, 1]>,
       <h^2*t*a,        [ 0, 1]>,
       <h^3*t*a,        [ 0, 1]>,
       <h^4*t*a,        [ 0, 1]>,
       
       <t^-2*a,         [ 0, 1]>,
       <h*t^-2*a,       [ 0, 1]>,
       <h^2*t^-2*a,     [ 0, 1]>,
       <h^3*t^-2*a,     [-1, 3]>,
       <h^4*t^-2*a,     [ 0, 1]>,
       
       <t^2*a,          [1,-3]>,
       <h*t^2*a,        [ 0, 1]>,
       <h^2*t^2*a,      [ 0, 1]>,
       <h^3*t^2*a,      [ 0, 1]>,
       <h^4*t^2*a,      [ 0, 1]>,
       
       <t^-3*a,         [-1, 3]>,
       <h*t^-3*a,       [-1, 3]>,
       <h^2*t^-3*a,     [-1, 3]>,
       <h^3*t^-3*a,     [ 0, 1]>,
       <h^4*t^-3*a,     [-1, 3]>,
       
       <t^3*a,          [-1, 3]>,
       <h*t^3*a,        [-1, 3]>,
       <h^2*t^3*a,      [-1, 3]>,
       <h^3*t^3*a,      [ 0, 1]>,
       <h^4*t^3*a,      [-1, 3]>,

       <t^-4*a,         [ 0, 1]>,
       <h*t^-4*a,       [ 0, 1]>,
       <h^2*t^-4*a,     [ 0, 1]>,
       <h^3*t^-4*a,     [ 0, 1]>,
       <h^4*t^-4*a,     [ 0, 1]>,
       
       <t^4*a,          [ 0, 1]>,
       <h*t^4*a,        [ 0, 1]>,
       <h^2*t^4*a,      [ 0, 1]>,
       <h^3*t^4*a,      [ 0, 1]>,
       <h^4*t^4*a,      [ 0, 1]>,
       
       <t^-5*a,         [ 0, 1]>,
       <h*t^-5*a,       [ 0, 1]>,
       <h^2*t^-5*a,     [ 0, 1]>,
       <h^3*t^-5*a,     [ 0, 1]>,
       <h^4*t^-5*a,     [-1, 2]>,
       
       <t^5*a,          [ 0, 1]>,
       <h*t^5*a,        [ 0, 1]>,
       <h^2*t^5*a,      [ 0, 1]>,
       <h^3*t^5*a,      [ 0, 1]>,
       <h^4*t^5*a,      [ 0, 1]>]]);





==> anc/magma/LinkComplement23.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement23.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement23.m";
// 

Bianchi23<g1,g2,g3,g4,g5> := Group<g1,g2,g3,g4,g5|
    g3^3,(g3*g2)^2,(g1,g2),(g4,g5),
    g5*g2^-1*g3^-1*g5^-1*g1^-1*g2^-1*g3^-1*g1,
    g4^-1*g5*g3*g2*g5^-1*g2*g4*g3>;

Bianchi23P := [[g2, g1], [g4, g5], [g4*g3*g2, g2^-1*g5*g3*g2]];

print "";
print "<2, (1+sqrt(-23))/2>";

VerifyLink(
    Bianchi23, Bianchi23P,
    [[2,1,1],[1,0,2],[2,1,1]], 6,
    Expand(
        [ g3^0, g3^1, g3^2 ],
        [ [ [ 1, 0], [ 1, 0], [ 1, 1] ],
          [ [ 0, 1], [ 1, 0], [ 0, 1] ],
          [ [ 1, 0], [ 1, 0], [ 0, 1] ] ]));
    
print "";
print "<3, (1+sqrt(-23))/2>";

a:=g3*g2;
b:=(g3*g2)*g1*(g3*g2)*g1^-1*(g3*g2)^-1;

VerifyLink(
    Bianchi23, Bianchi23P,
    [[3,1,1],[3,1,1],[3,0,1]], 12,

    Expand([Id(Bianchi23), a, b, a * b],
           [ [ [ 1,-2], [ 1,-2], [ 1,-2], [ 0, 1] ],
             [ [ 0, 1], [ 0, 1], [-1, 1], [ 0, 1] ],
             [ [ 1, 1], [ 0, 1], [ 0, 1], [ 0, 1] ] ]));

print "";
print "<4, (3+sqrt(-23))/2>";

VerifyLink(
    Bianchi23, Bianchi23P,
    [[4,1,-1],[2,1,-2],[4,-1,1]], 24,
    Symmetrize(
        g2^2, 2,
        [[ <Id(Bianchi23),        [ 1,-4]>,
           <g3^-1*g2^2*g3,        [ 0, 1]> ],
         [ <Id(Bianchi23),        [ 0, 1]>,
           <g3^-1*g2^2*g3,        [ 0, 1]> ],
         [ <g3,                   [ 0, 1]>,
           <g3^-1*g2^2*g3^-1,     [ 0, 1]> ]],
        [[ <g3^-1,                [ 1,-4]>,
           <g3,                   [ 1,-4]> ],
         [ <g3^-1,                [ 0, 1]>,
           <g3,                   [ 0, 1]> ],
         [ <g3^-1,                [ 0, 1]>,
           <Id(Bianchi23),        [ 0, 1]> ]]));


==> anc/magma/LinkComplement3.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement3.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement3.m";
// 

// Bianchi group
Bianchi3<a,l,t,u> := Group<a,l,t,u|(t,u),a^2,(a*l)^2,(t*a)^3,l^3,(u*a*l)^3,
                                   l^-1*t*l*u*t,l^-1*u*l*t^-1>;
// Parabolic elements fixing cusp of the Bianchi orbifold
// Hack: also adding the rotation fixing the cusp
Bianchi3P := [[ t, u, l ]];

print "";
print "<2>";

VerifyLink(
    Bianchi3, Bianchi3P,
    [[2,0,2]], 60,
    [[ <Id(Bianchi3),  [ 0, 1]>,
       <a,             [ 1, 0]>,
       <t*a,           [ 0, 1]>,
       <t*u*a,         [ 1, 0]>,
       <u*a,           [ 0, 1]> ]]);

print "";
print "<(5+sqrt(-3))/2>";

VerifyLink(
    Bianchi3, Bianchi3P,
    [[7,3,1]], 168,
    [[ <Id(Bianchi3),  [ 0, 1]>,
       <a,             [ 0, 1]>,
       <t*a,           [-1, 2]>,
       <t^2*a,         [ 0, 1]>,
       <t^3*a,         [ 0, 1]>,
       <t^-1*a,        [ 0, 1]>,
       <t^-2*a,        [ 0, 1]>,
       <t^-3*a,        [ 0, 1]> ]]);

print "";
print "<3>";

VerifyLink(
    Bianchi3, Bianchi3P,
    [[3,0,3]], 324,
    [[ <Id(Bianchi3),  [ 1, 0]>, 
       <a,             [ 1, 0]>, 
       <t*a,           [ 1, 0]>,
       <t^-1*a,        [ 0, 1]>, 
       <u*a,           [ 1, 0]>,  
       <u^-1*a,        [ 1, 0]>, 
       <t*u*a,         [ 0, 1]>, 
       <t^-1*u^-1*a,   [ 0, 1]>,
       <t^-1*u*a,      [ 0, 1]>, 
       <t*u^-1*a,      [ 0, 1]>,
       <a*t*u^-1*a,    [ 0, 1]>,
       <a*t^2*u*a,     [ 0, 1]>]]);

print "";
print "<3+sqrt(-3)>";

h:=t^2*a*t^-2*a*t^-2*a*t^2*a;
k:=u^2*a*u^2*a*u^-2*a*u^-2*a;


VerifyLink(
    Bianchi3, Bianchi3P,
    [[6,4,2]], 720,
    [[ <Id(Bianchi3),  [ 0, 1]>, 
       <h,             [ 0, 1]>,
       <k,             [ 0, 1]>,
       <h*k,           [ 0, 1]>,
       
       <a,             [-1, 1]>,
       <h*a,           [-1, 1]>,
       <k*a,           [-1, 1]>,
       <h*k*a,         [-1, 1]>,
       
       <t*a,           [ 0, 1]>,
       <h*t*a,         [ 0, 1]>,
       <k*t*a,         [ 0, 1]>,
       <h*k*t*a,       [ 0, 1]>,
       
       <t*u*a,         [ 0, 1]>,
       <h*t*u*a,       [ 0, 1]>,
       <k*t*u*a,       [ 0, 1]>,
       <h*k*t*u*a,     [ 0, 1]>,
       
       <u*a,           [ 1, 0]>,
       <h*u*a,         [ 1, 0]>,
       <k*u*a,         [ 1, 0]>,
       <h*k*u*a,       [-1, 1]>]]);

print "";
print "<(7+sqrt(-3))/2>";

h:=a*t^2*l*a*t^-2*a;

VerifyLink(
    Bianchi3, Bianchi3P,
    [[13,4,1]], 1092,
    [[ <Id(Bianchi3),  [-1, 2]>, 
       <h,             [ 0, 1]>,

       <t^-6*a,        [ 0, 1]>,
       <t^-5*a,        [ 0, 1]>,
       <t^-4*a,        [ 0, 1]>,
       <t^-3*a,        [ 0, 1]>,
       <t^-2*a,        [ 0, 1]>,
       <t^-1*a,        [ 0, 1]>,
       <a,             [ 0, 1]>,
       <t*a,           [ 0, 1]>,
       <t^2*a,         [ 0, 1]>,
       <t^3*a,         [ 0, 1]>,
       <t^4*a,         [ 0, 1]>,
       <t^5*a,         [ 0, 1]>,
       <t^6*a,         [ 0, 1]>,

       <t^-6*h*a,      [ 0, 1]>,
       <t^-5*h*a,      [-1, 3]>,
       <t^-4*h*a,      [ 0, 1]>,
       <t^-3*h*a,      [ 0, 1]>,
       <t^-2*h*a,      [ 0, 1]>,
       <t^-1*h*a,      [ 0, 1]>,
       <h*a,           [ 0, 1]>,
       <t*h*a,         [ 0, 1]>,
       <t^2*h*a,       [ 0, 1]>,
       <t^3*h*a,       [ 0, 1]>,
       <t^4*h*a,       [ 0, 1]>,
       <t^5*h*a,       [ 0, 1]>,
       <t^6*h*a,       [ 0, 1]> ]]);

print "";
print "<4+sqrt(-3)>";

h:=a*t^2*u*a*t^-2*a;

VerifyLink(
    Bianchi3, Bianchi3P,
    [[19,12,1]], 3420,
    [[<Id(Bianchi3),  [-1, 2]>,
      <h,             [-2, 3]>,
      <h^2,           [-1, 1]>,

      <t^-9*a,        [-2, 3]>,
      <t^-8*a,        [-2, 3]>,
      <t^-7*a,        [-2, 3]>,
      <t^-6*a,        [-2, 3]>,
      <t^-5*a,        [-2, 3]>,
      <t^-4*a,        [-2, 3]>,
      <t^-3*a,        [-2, 3]>,
      <t^-2*a,        [-2, 3]>,
      <t^-1*a,        [-2, 3]>,
      <a,             [-2, 3]>,
      <t*a,           [-2, 3]>,
      <t^2*a,         [-2, 3]>,
      <t^3*a,         [-2, 3]>,
      <t^4*a,         [-2, 3]>,
      <t^5*a,         [-2, 3]>,
      <t^6*a,         [-2, 3]>,
      <t^7*a,         [-2, 3]>,
      <t^8*a,         [-2, 3]>,
      <t^9*a,         [-2, 3]>,

      <t^-9*h*a,      [-3, 5]>,
      <t^-8*h*a,      [-3, 5]>,
      <t^-7*h*a,      [-1, 2]>,
      <t^-6*h*a,      [-1, 2]>,
      <t^-5*h*a,      [-1, 2]>,
      <t^-4*h*a,      [-1, 2]>,
      <t^-3*h*a,      [-2, 3]>,
      <t^-2*h*a,      [-1, 2]>,
      <t^-1*h*a,      [-1, 2]>,
      <h*a,           [-1, 2]>,
      <t*h*a,         [-1, 2]>,
      <t^2*h*a,       [-1, 2]>,
      <t^3*h*a,       [-1, 2]>,
      <t^4*h*a,       [-1, 2]>,
      <t^5*h*a,       [-3, 5]>,
      <t^6*h*a,       [-1, 2]>,
      <t^7*h*a,       [-1, 2]>,
      <t^8*h*a,       [-1, 2]>,
      <t^9*h*a,       [-1, 2]>,
      
      <t^-9*h^2*a,    [-1, 2]>,
      <t^-8*h^2*a,    [-3, 5]>,
      <t^-7*h^2*a,    [-1, 2]>,
      <t^-6*h^2*a,    [-3, 5]>,
      <t^-5*h^2*a,    [-2, 3]>,
      <t^-4*h^2*a,    [-1, 2]>,
      <t^-3*h^2*a,    [-1, 2]>,
      <t^-2*h^2*a,    [-1, 2]>,
      <t^-1*h^2*a,    [-1, 2]>,
      <h^2*a,         [-1, 2]>,
      <t*h^2*a,       [-1, 2]>,
      <t^2*h^2*a,     [-1, 2]>,
      <t^3*h^2*a,     [-2, 3]>,
      <t^4*h^2*a,     [-1, 2]>,
      <t^5*h^2*a,     [-1, 2]>,
      <t^6*h^2*a,     [-1, 2]>,
      <t^7*h^2*a,     [-1, 2]>,
      <t^8*h^2*a,     [-1, 2]>,
      <t^9*h^2*a,     [-1, 2]>]]);

print "";
print "<(9+sqrt(-3))/2>";

h:=a*l^2*t^2*u*a*t^2*a*t^-1*u^-1;
k:=a*t*a*t^-1*u^-1*a*l^2*t*u*a*t^-1;

VerifyLink(
    Bianchi3, Bianchi3P,
    [[21,5,1]], 4032,
    [[<Id(Bianchi3),   [-1, 3]>,
      <a,              [ 0, 1]>,
      <t*a,            [ 0, 1]>,
      <t^2*a,          [ 0, 1]>,
      
      <t^3*a,          [ 0, 1]>,
      <t^-1*a,         [ 0, 1]>,
      <t^-2*a,         [ 0, 1]>,
      <t^-3*a,         [ 0, 1]>,
      
      <h,              [ 0, 1]>,
      <h*a,            [ 0, 1]>,
      <h*t*a,          [ 0, 1]>,
      <h*t^2*a,        [ 0, 1]>,
      
      
      <h*t^3*a,        [ 0, 1]>,
      <h*t^-1*a,       [ 0, 1]>,
      <h*t^-2*a,       [ 0, 1]>,
      <h*t^-3*a,       [ 0, 1]>,
      
      <k,              [ 0, 1]>,
      <k*a,            [ 0, 1]>,
      <k*t*a,          [ 0, 1]>,
      <k*t^2*a,        [ 0, 1]>,
      
      <k*t^3*a,        [ 0, 1]>,
      <k*t^-1*a,       [ 0, 1]>,
      <k*t^-2*a,       [ 0, 1]>,
      <k*t^-3*a,       [ 0, 1]>,
      
      <k*h,            [ 0, 1]>,
      <k*h*a,          [ 0, 1]>,
      <k*h*t*a,        [ 0, 1]>,
      <k*h*t^2*a,      [ 0, 1]>,
      
      <k*h*t^3*a,      [ 0, 1]>,
      <k*h*t^-1*a,     [-1, 4]>,
      <k*h*t^-2*a,     [ 0, 1]>,
      <k*h*t^-3*a,     [ 0, 1]>,
      
      <k^2,            [ 0, 1]>,
      <k^2*a,          [ 0, 1]>,
      <k^2*t*a,        [ 0, 1]>,
      <k^2*t^2*a,      [ 0, 1]>,
      
      <k^2*t^-3*a,     [ 0, 1]>,
      <k^2*t^3*a,      [ 0, 1]>,
      <k^2*t^-1*a,     [ 0, 1]>,
      <k^2*t^-2*a,     [ 0, 1]>,
      
      <k^2*h,          [ 0, 1]>,
      <k^2*h*a,        [ 0, 1]>,
      <k^2*h*t*a,      [ 0, 1]>,
      <k^2*h*t^2*a,    [ 0, 1]>,
      
      
      <k^2*h*t^3*a,    [ 0, 1]>,
      <k^2*h*t^-1*a,   [ 0, 1]>,
      <k^2*h*t^-2*a,   [ 0, 1]>,
      <k^2*h*t^-3*a,   [ 0, 1]>,
      
      <k^-1,           [ 0, 1]>,
      <k^-1*a,         [ 0, 1]>,
      <k^-1*t*a,       [ 0, 1]>,
      <k^-1*t^2*a,     [ 0, 1]>,
      
      <k^-1*t^3*a,     [ 0, 1]>,
      <k^-1*t^-1*a,    [ 0, 1]>,
      <k^-1*t^-2*a,    [ 0, 1]>,
      <k^-1*t^-3*a,    [ 0, 1]>,
      
      <k^-1*h,         [-1, 2]>,
      <k^-1*h*a,       [ 1, 0]>,
      <k^-1*h*t*a,     [ 0, 1]>,
      <k^-1*h*t^2*a,   [ 0, 1]>,
      
      <k^-1*h*t^3*a,   [ 0, 1]>,
      <k^-1*h*t^-1*a,  [-1, 4]>,
      <k^-1*h*t^-2*a,  [ 0, 1]>,
      <k^-1*h*t^-3*a,  [ 0, 1]>]]);


==> anc/magma/LinkComplement31.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement31.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement31.m";
// 

Bianchi31<g1,g2,g3,g4,g5> := Group<g1,g2,g3,g4,g5|
    (g1,g3),(g2)^3,(g2*g1^-1)^2,(g5,g4),
    g4*g1^-1*g3^-1*g2*g3*g4^-1*g2*g4*g3^-1*g1^-1*g2*g3*g4^-1*g2,
    g5*g3^-1*g2*g3*g4^-1*g2*g1^-1*g5^-1*g2^-1*g4*g3^-1*g2^-1*g3*g1,
    g2*g3*g4^-1*g2*g1^-1*g4*g3^-1*g2*g3*g4^-1*g1*g2^-1*g4*g3^-1>;

Bianchi31P := [ [ g1, g3 ],
                [ g4, g5 ],
                [ g1*g5, g3^-1*g2*g3*g4^-1*g2*g5 ]];

print "";
print "<2, (1+sqrt(-31))/2>";

VerifyLink2(Bianchi31, Bianchi31P, [[0,1],[1,0],[1,0]], 6);

print "";
print "<4, (1+sqrt(-31))/2>";

VerifyLink(
    Bianchi31, Bianchi31P,
    [[4,0,1],[2,1,2],[1,0,4]],24,
    Symmetrize(
        g1^2, 2,
        [[ <Id(Bianchi31),   [ 0, 1]>,
           <g2^-1*g1^-2*g2,  [ 0, 1]> ],
         [ <Id(Bianchi31),   [ 0, 1]>,
           <g2^-1*g1^-2*g2,  [ 1, 0]> ],
         [ <g2^-1,           [ 1, 0]>,
           <g2^-1*g1^-2,     [ 1, 0]> ]],
        [[ <g2^-1,           [ 0, 1]>,
           <g2^-2,           [ 0, 1]> ],
         [ <g2^-1,           [ 0, 1]>,
           <g2^-2,           [ 0, 1]> ],
         [ <Id(Bianchi31),   [ 1, 0]>,
           <g2^-2,           [ 1, 0]> ]]));

print "";
print "<5, (3+sqrt(-31))/2>";

a:=g1*g2*g1^-2;
b:=g2*g5*g2*g1^-1*g5^-1*g2^-1;

VerifyLink(
    Bianchi31, Bianchi31P,
    [[5,-1,1],[5,1,1],[5,1,1]], 60,
    Expand(
        [ Id(Bianchi31), b,      a,      b*a,
          g2,            b*g2,   a*g2,   b*a*g2,
          g2^2,          b*g2^2, a*g2^2, b*a*g2^2 ],
        [ [ [ 1, 2], [ 1, 1], [ 0, 1], [ 0, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 1, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1] ],
          [ [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1],
            [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1] ],
          [ [-1, 2], [-1, 2], [-1, 2], [-1, 2],
            [-1, 2], [-1, 2], [-1, 2], [-1, 2],
            [-1, 2], [-1, 2], [-1, 2], [-1, 2] ] ]));


==> anc/magma/LinkComplement47.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement47.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement47.m";
// 

Bianchi47<g1,g2,g3,g4,g5,g6,g7> := Group<g1,g2,g3,g4,g5,g6,g7|
    g1^3,(g3,g2),(g2^-1*g1)^2,(g5,g7),g2^-1*g1*g6*g1^-1*g2*g6^-1,
    g6*g2^-1*g4^-1*g5*g3^-1*g6^-1*g4*g2*g3*g5^-1,
    g7^-1*g2^-1*g5^-1*g4*g1*g4^-1*g2*g7*g4*g1^-1*g4^-1*g5,
    g3*g5^-1*g4*g1*g4^-1*g2*g5*g3^-1*g2^-1*g4^-1*g1^-1*g4,
    g5^-1*g4*g1*g4^-1*g7^-1*g2^-1*g4*g1^-1*g4^-1*g5*g3^-1*g2*g3*g7>;

Bianchi47P := [ [ g2, g3 ],
                [ g5, g7 ],
                [ g2*g7, g4*g1^-1*g4^-1*g5 ],
                [ g6*g2^-1*g4^-1, g5*g3^-1*g2^-1*g4^-1 ],
                [ g6^-1*g1^-1*g4, g3*g5^-1*g4*g1 ]];

print "";
print "<2, (1+sqrt(-47))/2>";

VerifyLink(
    Bianchi47, Bianchi47P,
    [[2,1,1], [2,1,1], [1,0,2], [1,0,2], [2,0,1]], 6,
    
    Expand([ g1^0, g1^1, g1^2 ],
           [ [ [ 1,-1], [ 0, 1], [ 0, 1] ],
             [ [ 0, 1], [ 0, 1], [ 0, 1] ],
             [ [ 1, 0], [ 1, 0], [ 1, 0] ],
             [ [ 1, 0], [ 1, 0], [ 1, 0] ],
             [ [ 0, 1], [ 0, 1], [ 0, 1] ]]));

print "";
print "<3, (1+sqrt(-47))/2>";

VerifyLink(
    Bianchi47, Bianchi47P,
    [[3,1,1], [1,0,3], [3,1,-1], [1,0,3], [3,1,1]], 12,

    Expand([ Id(Bianchi47), (g2^-1*g1),
             (g1*g2^-1),    (g2^-1*g1)*(g1*g2^-1) ],
           [ [ [ 0, 1], [-1, 1], [ 0, 1], [ 0, 1] ],
             [ [ 1, 0], [ 1, 0], [ 1, 0], [ 1, 0] ],
             [ [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1] ],
             [ [ 1, 0], [ 1, 0], [ 1, 0], [ 1, 0] ],
             [ [ 0, 1], [ 0, 1], [ 0, 1], [ 0, 1] ] ]));

print "";
print "<4, (1+sqrt(-47))/2>";

h:=g1^-1*g2^2*g1;

VerifyLink(
    Bianchi47, Bianchi47P,
    [[4,1,1], [4,1,1], [1,0,4], [2,1,2], [4,2,1]], 24,
    [[<Id(Bianchi47),  [-1, 1]>,
      <h,              [-1, 1]>,
      <g1,             [ 0, 1]>,
      <g1*h,           [-1, 1]>,
      <g1^-1,          [-1, 1]>,
      <g2^2*g1^-1,     [ 0, 1]>],
     [<Id(Bianchi47),  [ 0, 1]>,
      <h,              [ 0, 1]>,
      <g1,             [ 0, 1]>,
      <h*g1,           [ 0, 1]>,
      <g1^-1,          [ 0, 1]>,
      <g2^2*g1^-1,     [ 0, 1]>],
     [<Id(Bianchi47),  [ 1, 0]>,
      <h,              [ 1, 0]>,
      <g1,             [ 1, 0]>,
      <g1*h,           [ 1, 0]>,
      <g1^-1,          [ 1, 0]>,
      <h*g1^-1,        [ 1, 0]>],
     [<Id(Bianchi47),  [ 0, 1]>,
      <h,              [ 1, 0]>,
      <g1,             [-1, 1]>,
      <g2^2*g1,        [ 0, 1]>,
      <g1^-1,          [-1, 1]>,
      <h*g1^-1,        [-1, 1]>],
     [<Id(Bianchi47),  [ 0, 1]>,
      <g2^2,           [-1, 2]>,
      <g1,             [-1, 2]>,
      <h*g1,           [-1, 2]>,
      <g1^-1,          [ 1,-1]>,
      <h*g1^-1,        [-1, 2]>]]);


==> anc/magma/LinkComplement5.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement5.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement5.m";
// 

Bianchi5<a,b,c,t,u> := Group<a,b,c,t,u |
    (t,u), a^2, b^2, (t*a)^3, (a*b)^2,
    (a*u*b*u^-1)^2, a*c*a*t*c^-1*t^-1,
    u*b*u^-1*c*b*t*c^-1*t^-1>;

Bianchi5P := [[t, u], [t*b, t*u^-1*c*t^-1]];

print "";
print "<3, 1+sqrt(-5)>";

VerifyLink(
    Bianchi5, Bianchi5P,
    [[3,1,1], [3,1,1]], 12,
    Expand([Id(Bianchi5), a, b, a*b],
           [ [ [ 0, 1], [ 0, 1], [ 0, 1], [ 1, 0] ],
             [ [ 0, 1], [ 0, 1], [ 0, 1], [-1, 1] ] ]));

        


==> anc/magma/LinkComplement7.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement7.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement7.m";
// 

// Bianchi group
Bianchi7<a,t,u> := Group<a,t,u|a^2,(t*a)^3,(a*t*u^-1*a*u)^2,(t,u)>;
// Parabolic elements fixing cusp of the Bianchi orbifold
Bianchi7P := [[ t, u ]];

print "";
print "<(1+sqrt(-7))/2>";
VerifyLink2(
    Bianchi7, Bianchi7P,
    [[0,1]], 6);

print "";
print "<(3+sqrt(-7))/2>";
VerifyLink(
    Bianchi7, Bianchi7P,
    [[4,1,1]], 24,
    [[ <Id(Bianchi7), [-1, 1]>,
       <a,            [ 0, 1]>,
       <t*a,          [ 0, 1]>,
       <t^-1*a,       [ 0, 1]>,
       <t^-2*a,       [ 0, 1]>,
       <a*t^-2*a,     [ 0, 1]>]]);

print "";
print "<2>";
VerifyLink(
    Bianchi7, Bianchi7P,
    [[2,0,2]], 36,
    [[ <Id(Bianchi7),    [ 1, 0]>,
       <a,               [ 0, 1]>,
       <t*a,             [ 0, 1]>,
       <u*a,             [ 0, 1]>,
       <t^-1*u*a,        [ 1, 0]>,
       <a*u*t^-1*a,      [ 1, 0]>,
       <a*u^-1*a,        [ 1, 0]>,
       <t^-1*a*u^-1*a,   [ 0, 1]>,
       <t^-1*a*u*t^-1*a, [ 0, 1]>]]);

print "";
print "<1+sqrt(-7)>";

VerifyLink(
    Bianchi7, Bianchi7P,
    [[4,0,2]], 144,
    Symmetrize(
        a*t^2*a, 2,
        [[<a,                 [-1, 1]>,
          <t^2*a,             [ 0, 1]>,
          <u*a,               [ 0, 1]>,
          <t^-2*u*a,          [ 0, 1]>,
          <t^-1*a*t^-1*u*a,   [ 0, 1]>,
          <t*a*t^-1*u*a,      [ 0, 1]>]],
        [[<Id(Bianchi7),      [ 0, 1]>,
          <t*a,               [ 0, 1]>,
          <t^-1*u*a,          [ 0, 1]>,
          <a*u*a,             [ 0, 1]>,
          <a*t^-1*u*a,        [ 0, 1]>,
          <a*t^-1*a*t^-1*u*a, [ 0, 1]>]]));

print "";
print "<sqrt(-7)>";

h:=a*u*a*u^-1*t^-1*a;

VerifyLink(
    Bianchi7, Bianchi7P,
    [[7,3,1]], 168,
    [[ <Id(Bianchi7), [-1, 1]>,
       <t^-3*a,       [ 0, 1]>,
       <t^-2*a,       [ 0, 1]>,
       <t^-1*a,       [ 0, 1]>,
       <a,            [ 0, 1]>,
       <t*a,          [ 0, 1]>,
       <t^2*a,        [ 0, 1]>,
       <t^3*a,        [ 0, 1]>,

       <h,            [ 0, 1]>,
       <t^-3*h*a,     [-1, 1]>,
       <t^-2*h*a,     [-1, 1]>,
       <t^-1*h*a,     [-1, 1]>,
       <h*a,          [-1, 1]>,
       <t*h*a,        [-1, 1]>,
       <t^2*h*a,      [-1, 1]>,
       <t^3*h*a,      [-1, 1]>,
       
       <h^2,          [ 0, 1]>, 
       <t^-3*h^2*a,   [-1, 1]>,
       <t^-2*h^2*a,   [-1, 1]>,
       <t^-1*h^2*a,   [-1, 1]>,
       <h^2*a,        [-1, 1]>,
       <t*h^2*a,      [-1, 1]>,
       <t^2*h^2*a,    [-1, 1]>,
       <t^3*h^2*a,    [-1, 1]>]]);

print "";
print "<(5+sqrt(-7))/2>";

VerifyLink(
    Bianchi7, Bianchi7P,
    [[8,2,1]], 192,
    Symmetrize(
        t*a, 3,
        [[ ]],
        [[ <Id(Bianchi7),   [ 0, 1]>,
           <t^-1*a,         [ 0, 1]>,
           <t^-2*a,         [ 0, 1]>,
           <t^-3*a,         [ 0, 1]>,
           <t^3*a,          [ 0, 1]>,
           <t^4*a,          [ 0, 1]>,
           <t^-1*a*t^2*a,   [ 0, 1]>,
           <t^3*a*t^3*a,    [-1, 2]>]]));

print "";
print "<2+sqrt(-7)>";

h:=a*u*a*t^-2*a;

VerifyLink(
    Bianchi7, Bianchi7P,
    [[11,5,-1]], 660,
    [[ <Id(Bianchi7), [-1, 2]>,
       <h,            [-1, 2]>,
       <h^2,          [-1, 2]>,
       <h^3,          [-1, 2]>,
       <h^4,          [-1, 2]>,
       
       <a,            [ 0, 1]>,
       <h*a,          [-1, 2]>,
       <h^2*a,        [-1, 2]>,
       <h^3*a,        [ 0, 1]>,
       <h^4*a,        [-1, 2]>,
       
       <t*a,          [ 0, 1]>,
       <h*t*a,        [-1, 2]>,
       <h^2*t*a,      [-1, 2]>,
       <h^3*t*a,      [-1, 2]>,
       <h^4*t*a,      [ 0, 1]>,


       <t^2*a,        [-1, 2]>,
       <h*t^2*a,      [-1, 2]>,
       <h^2*t^2*a,    [-1, 2]>,
       <h^3*t^2*a,    [-1, 2]>,
       <h^4*t^2*a,    [-1, 2]>,
       
       <t^3*a,        [-1, 3]>,
       <h*t^3*a,      [ 0, 1]>,
       <h^2*t^3*a,    [-1, 2]>,
       <h^3*t^3*a,    [-1, 2]>,
       <h^4*t^3*a,    [-1, 2]>,
       
       <t^4*a,        [ 0, 1]>,
       <h*t^4*a,      [ 0, 1]>,
       <h^2*t^4*a,    [ 0, 1]>,
       <h^3*t^4*a,    [ 0, 1]>,
       <h^4*t^4*a,    [ 0, 1]>,


       <t^5*a,        [-1, 2]>,
       <h*t^5*a,      [ 0, 1]>,
       <h^2*t^5*a,    [ 0, 1]>,
       <h^3*t^5*a,    [ 0, 1]>,
       <h^4*t^5*a,    [ 0, 1]>,

       <t^6*a,        [-1, 2]>,
       <h*t^6*a,      [ 0, 1]>,
       <h^2*t^6*a,    [-1, 2]>,
       <h^3*t^6*a,    [-1, 2]>,
       <h^4*t^6*a,    [ 0, 1]>,

       <t^7*a,        [ 0, 1]>,
       <h*t^7*a,      [ 0, 1]>,
       <h^2*t^7*a,    [ 0, 1]>,
       <h^3*t^7*a,    [ 0, 1]>,
       <h^4*t^7*a,    [ 0, 1]>,
       

       <t^8*a,        [-1, 2]>,
       <h*t^8*a,      [-1, 2]>,
       <h^2*t^8*a,    [ 0, 1]>,
       <h^3*t^8*a,    [-1, 3]>,
       <h^4*t^8*a,    [ 0, 1]>,

       <t^9*a,        [-1, 2]>,
       <h*t^9*a,      [ 0, 1]>,
       <h^2*t^9*a,    [-1, 2]>,
       <h^3*t^9*a,    [ 0, 1]>,
       <h^4*t^9*a,    [-1, 2]>,
       
       <t^10*a,       [-1, 3]>,
       <h*t^10*a,     [-1, 2]>,
       <h^2*t^10*a,   [-1, 2]>,
       <h^3*t^10*a,   [-1, 2]>,
       <h^4*t^10*a,   [-1, 2]>]]);

print "";
print "<(7+sqrt(-7))/2>";

h:=a*t*u^-1*a*u*t^-2*a;
x:=t^-4*u*a*t^-1*u^2*a;

VerifyLink(
    Bianchi7, Bianchi7P,
    [[14,3,1]], 1008,
    [[ <Id(Bianchi7),     [-1, 4]>,
       <x,                [-1, 4]>,
       <x^-1,             [-1, 4]>,
       <h,                [-1, 3]>,
       <x*h,              [-1, 3]>,
       <x^-1*h,           [ 0, 1]>,
       
       <h^2,              [-1, 3]>,
       <x*h^2,            [-1, 3]>,
       <x^-1*h^2,         [-1, 3]>,
       <a,                [-1, 3]>,
       <x*a,              [-1, 4]>,
       <x^-1*a,           [ 0, 1]>,
       
       <t*a,              [-1, 3]>,
       <x*t*a,            [-1, 3]>,
       <x^-1*t*a,         [-1, 3]>,
       <t^-1*a,           [-1, 3]>,
       <x*t^-1*a,         [-1, 3]>,
       <x^-1*t^-1*a,      [-0, 1]>,
       

       <t^2*a,            [-1, 3]>,
       <x*t^2*a,          [-1, 3]>,
       <x^-1*t^2*a,       [-1, 3]>,
       <t^-2*a,           [-1, 3]>,
       <x*t^-2*a,         [-1, 3]>,
       <x^-1*t^-2*a,      [-1, 3]>,
       
       <t^3*a,            [-1, 3]>,
       <x*t^3*a,          [-1, 3]>,
       <x^-1*t^3*a,       [-1, 3]>,
       <t^-3*a,           [-1, 3]>,
       <x*t^-3*a,         [-1, 3]>,
       <x^-1*t^-3*a,      [-1, 3]>,
       
       <h*a,              [ 0, 1]>,
       <x*h*a,            [ 0, 1]>,
       <x^-1*h*a,         [ 0, 1]>,
       <t*h*a,            [ 0, 1]>,
       <x*t*h*a,          [ 0, 1]>,
       <x^-1*t*h*a,       [ 0, 1]>,
       

       <t^-1*h*a,         [ 0, 1]>,
       <x*t^-1*h*a,       [ 0, 1]>,
       <x^-1*t^-1*h*a,    [ 0, 1]>,
       <t^2*h*a,          [ 0, 1]>,
       <x*t^2*h*a,        [ 0, 1]>,
       <x^-1*t^2*h*a,     [ 0, 1]>,
       
       <t^-2*h*a,         [ 0, 1]>,
       <x*t^-2*h*a,       [ 0, 1]>,
       <x^-1*t^-2*h*a,    [ 0, 1]>,
       <t^3*h*a,          [ 0, 1]>,
       <x*t^3*h*a,        [ 0, 1]>,
       <x^-1*t^3*h*a,     [ 0, 1]>,
       
       <t^-3*h*a,         [ 0, 1]>,
       <x*t^-3*h*a,       [ 0, 1]>,
       <x^-1*t^-3*h*a,    [ 0, 1]>,
       <h^2*a,            [ 0, 1]>,
       <x*h^2*a,          [ 0, 1]>,
       <x^-1*h^2*a,       [ 0, 1]>,

       
       <t*h^2*a,          [ 0, 1]>,
       <x*t*h^2*a,        [ 0, 1]>,
       <x^-1*t*h^2*a,     [ 0, 1]>,
       <t^-1*h^2*a,       [ 0, 1]>,
       <x*t^-1*h^2*a,     [ 0, 1]>,
       <x^-1*t^-1*h^2*a,  [ 0, 1]>,
       
       <t^2*h^2*a,        [ 0, 1]>,
       <x*t^2*h^2*a,      [ 0, 1]>,
       <x^-1*t^2*h^2*a,   [ 0, 1]>,
       <t^-2*h^2*a,       [ 0, 1]>,
       <x*t^-2*h^2*a,     [ 0, 1]>,
       <x^-1*t^-2*h^2*a,  [ 0, 1]>,
       
       <t^3*h^2*a,        [ 0, 1]>,
       <x*t^3*h^2*a,      [ 0, 1]>,
       <x^-1*t^3*h^2*a,   [ 0, 1]>,
       <t^-3*h^2*a,       [ 0, 1]>,
       <x*t^-3*h^2*a,     [ 0, 1]>,
       <x^-1*t^-3*h^2*a,  [ 0, 1]>]]);

print "";
print "<(1+3*sqrt(-7))/2>";

h:=t*a;

VerifyLink(
    Bianchi7, Bianchi7P,
    [[16,5,1]], 1536,
    [[ <Id(Bianchi7),            [-2, 5]>,
       <h,                       [-1, 3]>,
       <h^-1,                    [-1, 3]>,
       <t^-1*a,                  [-1, 2]>,
       <h*t^-1*a,                [-1, 3]>,
       <h^-1*t^-1*a,             [-1, 3]>,

       <t^-2*a,                  [-1, 3]>,
       <h*t^-2*a,                [-1, 3]>,
       <h^-1*t^-2*a,             [-1, 3]>,
       <t^3*a,                   [-1, 3]>,
       <h*t^3*a,                 [-1, 3]>,
       <h^-1*t^3*a,              [-1, 3]>,
       
       <t^-3*a,                  [-1, 3]>,
       <h*t^-3*a,                [-1, 3]>,
       <h^-1*t^-3*a,             [-1, 3]>,
       <t^4*a,                   [-1, 3]>,
       <h*t^4*a,                 [-1, 2]>,
       <h^-1*t^4*a,              [-1, 3]>,

       <t^-4*a,                  [-1, 3]>,
       <h*t^-4*a,                [-1, 3]>,
       <h^-1*t^-4*a,             [-1, 3]>,
       <t^5*a,                   [-1, 3]>,
       <h*t^5*a,                 [-1, 3]>,
       <h^-1*t^5*a,              [-1, 3]>,
       

       <t^-5*a,                  [-1, 3]>,
       <h*t^-5*a,                [-1, 3]>,
       <h^-1*t^-5*a,             [-1, 3]>,
       <t^6*a,                   [-1, 3]>,
       <h*t^6*a,                 [-1, 3]>,
       <h^-1*t^6*a,              [-1, 3]>,
       
       <t^-6*a,                  [-1, 3]>,
       <h*t^-6*a,                [-1, 3]>,
       <h^-1*t^-6*a,             [-1, 3]>,
       <t^7*a,                   [-1, 3]>,
       <h*t^7*a,                 [-1, 3]>,
       <h^-1*t^7*a,              [-1, 3]>,
       
       <t^-7*a,                  [-1, 3]>,
       <h*t^-7*a,                [-1, 3]>,
       <h^-1*t^-7*a,             [-1, 3]>,
       <t^8*a,                   [-1, 3]>,
       <h*t^8*a,                 [-1, 3]>,
       <h^-1*t^8*a,              [-1, 3]>,

       <t^-1*a*t^2*a,            [-1, 3]>,
       <h*t^-1*a*t^2*a,          [-1, 3]>,
       <h^-1*t^-1*a*t^2*a,       [-1, 3]>,
       <t^-2*a*t^2*a,            [-1, 3]>,
       <h*t^-2*a*t^2*a,          [-1, 3]>,
       <h^-1*t^-2*a*t^2*a,       [-1, 3]>,


       <t^3*a*t^-2*a,            [-1, 3]>,
       <h*t^3*a*t^-2*a,          [-1, 3]>,
       <h^-1*t^3*a*t^-2*a,       [-1, 3]>,
       <t^-3*a*t^2*a,            [-1, 3]>,
       <h*t^-3*a*t^2*a,          [-1, 3]>,
       <h^-1*t^-3*a*t^2*a,       [-1, 3]>,

       <t^-1*a*t^-3*a,           [-1, 3]>,
       <h*t^-1*a*t^-3*a,         [-1, 3]>,
       <h^-1*t^-1*a*t^-3*a,      [-1, 3]>,
       <t^-1*a*t^3*a,            [-1, 3]>,
       <h*t^-1*a*t^3*a,          [-1, 3]>,
       <h^-1*t^-1*a*t^3*a,       [-1, 3]>,
       
       <t^-2*a*t^-3*a,           [-1, 3]>,
       <h*t^-2*a*t^-3*a,         [-1, 3]>,
       <h^-1*t^-2*a*t^-3*a,      [-1, 3]>,
       <t^2*a*t^-3*a,            [-1, 3]>,
       <h*t^2*a*t^-3*a,          [-1, 3]>,
       <h^-1*t^2*a*t^-3*a,       [-1, 3]>,

       <t^-2*a*t^3*a,            [-1, 3]>,
       <h*t^-2*a*t^3*a,          [-1, 3]>,
       <h^-1*t^-2*a*t^3*a,       [-1, 3]>,
       <t^3*a*t^3*a,             [-1, 3]>,
       <h*t^3*a*t^3*a,           [-1, 3]>,
       <h^-1*t^3*a*t^3*a,        [-1, 3]>,

       
       <t^3*a*t^-3*a,            [-1, 3]>,
       <h*t^3*a*t^-3*a,          [-1, 3]>,
       <h^-1*t^3*a*t^-3*a,       [-1, 3]>,
       <t^-3*a*t^3*a,            [-1, 3]>,
       <h*t^-3*a*t^3*a,          [-1, 3]>,
       <h^-1*t^-3*a*t^3*a,       [-1, 3]>,
       
       <t^-4*a*t^3*a,            [-1, 3]>,
       <h*t^-4*a*t^3*a,          [-1, 3]>,
       <h^-1*t^-4*a*t^3*a,       [-1, 3]>,
       <t^-1*a*t^4*a,            [-1, 3]>,
       <h*t^-1*a*t^4*a,          [-1, 3]>,
       <h^-1*t^-1*a*t^4*a,       [-1, 3]>,
       
       <t^-2*a*t^-4*a,           [-1, 3]>,
       <h*t^-2*a*t^-4*a,         [-1, 3]>,
       <h^-1*t^-2*a*t^-4*a,      [-1, 3]>,
       <t^-1*a*t^5*a,            [-2, 5]>,
       <h*t^-1*a*t^5*a,          [-1, 3]>,
       <h^-1*t^-1*a*t^5*a,       [-1, 3]>,
       
       <t^-2*a*t^5*a,            [-1, 3]>,
       <h*t^-2*a*t^5*a,          [-2, 5]>,
       <h^-1*t^-2*a*t^5*a,       [-1, 3]>,
       <t^2*a*t^-3*a*t^2*a,      [-1, 3]>,
       <h*t^2*a*t^-3*a*t^2*a,    [-1, 3]>,
       <h^-1*t^2*a*t^-3*a*t^2*a, [-2, 5]>]]);


==> anc/magma/LinkComplement71.m <==
// The entire file can be run from the shell with
//     magma LinkComplementHelpers.m LinkComplement71.m
// or from within magma with
//     load "LinkComplementHelpers.m";
//     load "LinkComplement71.m";
// 

Bianchi71<g1,g2,g3,g4,g5,g6,g7,g8,g9> := Group<g1,g2,g3,g4,g5,g6,g7,g8,g9 |
    g8^3,(g8^-1,g4),(g8*g7^-1)^2,g1^-1*g3*g7*g3^-1*g1*g7^-1,
    g6*g3*g6^-1*g7*g9^-1*g3^-1*g9*g7^-1,
    g7^-1*g6*g3*g6^-1*g5^-1*g2*g7*g5*g6*g3^-1*g6^-1*g2^-1,
    g8*g7^-1*g1*g5*g6*g3^-1*g1*g5*g7*g8^-1*g5^-1*g1^-1*g3*g6^-1*g5^-1*g1^-1,
    g4^-1*g7^-1*g5^-1*g2*g1^-1*g3*g7*g9*g4*g1*g7^-1*g2^-1*g5*g7*g9^-1*g3^-1,
    (g5*g8*g7^-1*g5^-1*g1^-1*g7*g9*g6*g1*g5*g8*g7^-1*
     g5^-1*g1^-1*g3*g6^-1*g9^-1*g7^-1*g3^-1*g1),
    (g2*g6*g1*g5*g7*g8^-1*g5^-1*g1^-1*g3*g6^-1*g7*g8^-1*g5^-1*
     g2^-1*g5*g7*g8^-1*g5^-1*g1^-1*g7*g8^-1*g1*g5*g6*g3^-1*g6^-1)>;

Bianchi71P := [
    [ g7, g1^-1*g3 ],
    [ g2, g6*g1*g5*g7*g8^-1*g5^-1*g1^-1*g3*g6^-1*g7*g8^-1*g5^-1 ],
    [ g3, g6^-1*g7*g9^-1 ], 
    [ g7*g2, g6*g3*g6^-1*g5^-1*g7^-1 ],
    [ g7*g9*g6, g3^-1*g1*g5*g8*g7^-1*g5^-1*g1^-1 ],
    [ g3*g9*g4, g4^-1*g7^-1*g5^-1*g2*g7*g1^-1 ],
    [ g4*g1*g7^-1*g2^-1*g5*g7*g9^-1*g3^-1*g8^-1*g4^-1,
      g6*g3^-1*g1*g5*g8*g7^-1*g5^-1*g1^-1*g6^-1*g9^-1*g8^-1*g4^-1 ]];
    
print "";
print "<2, (1+sqrt(-71))/2>";

VerifyLink(
    Bianchi71, Bianchi71P,
    [[2,1,1], [2,0,1], [2,1,1], [1,0,2], [2,0,1], [2,0,1], [2,0,1]], 6,
    
    Expand([ g8^0, g8^1, g8^2],
           [[ [ 0, 1], [ 1, 0], [ 1, 0] ],
            [ [ 0, 1], [ 0, 1], [ 0, 1] ],
            [ [ 0, 1], [ 0, 1], [ 0, 1] ],
            [ [ 1, 0], [ 1, 0], [ 1, 0] ],
            [ [ 0, 1], [ 0, 1], [ 0, 1] ],
            [ [ 0, 1], [ 0, 1], [ 0, 1] ],
            [ [ 0, 1], [ 0, 1], [ 0, 1] ]]));


==> anc/magma/LinkComplementHelpers.m <==
// Given a group G, elements Hgens generating a subgroup H and
// a list gList of elements, check that
// gList contains exactly one representative of each left coset
// gH.
function CheckRepresentativesForLeftQuotient(G, Hgens, gList)
    Gperm, iso := PermutationGroup(G);
    H := sub<Gperm | [ iso(h) : h in Hgens ]>;
    gListPerm := [ iso(g) : g in gList ];
    Gsize := Order(Gperm);

    return
        (Gsize eq #gList * Order(H)) and
        (Gsize eq #{ g * h : g in gListPerm, h in H });
end function;

function CheckConjugatorsAndDehnfillingsForDifferentCusps(
                                        BI, P, conjugatorsAndDehnfillings)
    for i in [1..#P] do
        conjugators := [ c[1] : c in conjugatorsAndDehnfillings[i] ];
        if not CheckRepresentativesForLeftQuotient(BI, P[i], conjugators) then
            return false;
        end if;
    end for;
    return true;
end function;

function ComputePeripheralCurves(P, nklTriples, conjugatorsAndDehnfillings)
    return [ c[1] *
          ((P[i][1]^nklTriples[i][1])^c[2][1] *
           (P[i][1]^nklTriples[i][2]*P[i][2]^nklTriples[i][3])^c[2][2]) *
          c[1]^-1
          : c in conjugatorsAndDehnfillings[i],
            i in [1..#P] ];
end function;

function ComputeBIandNI(Bianchi, P, nklTriples)
    PI := [ p : p in [ P[i][1]^nklTriples[i][1],
                       P[i][1]^nklTriples[i][2] * P[i][2]^nklTriples[i][3] ],
                i in [1..#P] ];
    BI := quo<Bianchi | PI>;
    NI := NormalClosure(Bianchi, sub<Bianchi | PI>);
    NI := Rewrite(Bianchi, NI : Simplify := false);

    return BI, NI;
end function;

function VerifyLink(
    Bianchi, P, nklTriples, size, conjugatorsAndDehnfillings)

    BI, NI := ComputeBIandNI(Bianchi, P, nklTriples);

    if not (Order(BI) eq size) then
        return "Unexcepted size of B(I)";
    end if;

    if not CheckConjugatorsAndDehnfillingsForDifferentCusps(
                                BI, P, conjugatorsAndDehnfillings) then
        return "Not exactly one curve for each cusp.";
    end if;

    Q := quo<NI |
        ComputePeripheralCurves(P, nklTriples, conjugatorsAndDehnfillings) >;
    Q := ReduceGenerators(Q);

    if not (Order(Q) eq 1) then
        return "Peripheral curves do not kill fundamental group";
    end if;

    numComp := #[ c : c in cs, cs in conjugatorsAndDehnfillings ];

    return IntegerToString(numComp) cat "-Link";
end function;

function Symmetrize(
            g, n, conjugatorsAndDehnfillings, conjugatorsAndDehnfillingsSym)
    return [ conjugatorsAndDehnfillings[j] cat
                 [ <g^i * c[1], c[2]>
                   : i in [0..n-1], c in conjugatorsAndDehnfillingsSym[j] ]
             : j in [1..#conjugatorsAndDehnfillings] ];
end function;

function Expand(conjugators, dehnFillings)
    return [ [ <conjugators[i], d[i]> : i in [1..#conjugators] ]
               : d in dehnFillings ];
end function;

function VerifyLink2(Bianchi, P, exponents, size)
    Pcurve := [ P[i][1]^exponents[i][1] * P[i][2]^exponents[i][2]
                : i in [1..#P] ];
    G := quo<Bianchi | Pcurve>;
    if not (Order(G) eq size) then
        return "Unexcepted size of quotient.";
    end if;

    return "Link";
end function;


==> anc/magma/NotLinkComplement1.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement1.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement1.m";
// 

PrintHeader(1);

PrintAndEvaluateLines("

LowerBound1(B1(4,0,4), 1536);
LowerBound1(B1(6,3,3), 2160);
LowerBound1(B1(10,4,2), 2880);
LowerBound1(B1(26,5,1), 6552);
LowerBound1(B1(5,0,5), 7200);
LowerBound1(B1(29,17,1), 12180);
LowerBound1(B1(34,13,1), 14688);


");


==> anc/magma/NotLinkComplement11.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement11.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement11.m";
// 

PrintHeader(11);

PrintAndEvaluateLines("

Order(B11(2,0,2));
LowerBound1(B11(3,0,3), 288);
LowerBound1(B11(11,5,1), 660);
LowerBound1(B11(6,0,2), 720);
LowerBound1(B11(15,8,1), 1440);
LowerBound1(B11(15,3,1), 1440);
LowerBound1(B11(4,0,4), 1920);
LowerBound1(B11(10,2,2), 3600);
LowerBound1(B11(23,4,1), 6072);
LowerBound1(B11(5,0,5), 7200);
LowerBound1(B11(25,8,1), 7500);
LowerBound1(B11(27,12,-1), 8748);
LowerBound1(B11(31,-10,1), 14880);

");


==> anc/magma/NotLinkComplement15.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement15.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement15.m";
// 

PrintHeader(15);

PrintAndEvaluateLines("

LowerBound1(B15(2,0,2, 2,0,2), 36);
Order(B15(8,4,1, 2,1,4));
LowerBound1(B15(3,0,3, 3,0,3), 324);
LowerBound1(B15(10,2,1, 5,0,2), 360);
LowerBound1(B15(12,4,1, 3,0,4), 576);
LowerBound1(B15(15,7,1, 15,0,1), 1440);
LowerBound1(B15(17,5,1, 17,-8,1), 2448);
LowerBound1(B15( 19,10,1, 19,4,1),  3420);
LowerBound1(B15(5,0,5, 5,0,5), 5);
LowerBound2(B15(31,-14,1, 31,13,1), 14880, 2);

");


==> anc/magma/NotLinkComplement19.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement19.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement19.m";
// 

PrintHeader(19);

PrintAndEvaluateLines("

LowerBound1(B19(2,0,2), 60);
LowerBound1(B19(7,1,1), 168);
LowerBound1(B19(3,0,3), 360);
LowerBound1(B19(11,2,1), 660);
LowerBound1(B19(17,3,1), 2448);
LowerBound1(B19(19,-10,1), 3420);
LowerBound1(B19(23,-11,1), 6072);
LowerBound1(B19(5,0,5), 300);
LowerBound1(B19(25,4,1), 7500);

");


==> anc/magma/NotLinkComplement2.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement2.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement2.m";
// 

PrintHeader(2);

PrintAndEvaluateLines("

Order(B2(2,0,1));
LowerBound1(B2(4,0,2), 192);
LowerBound1(B2(3,0,3), 288);
LowerBound1(B2(6,2,2), 576);
LowerBound1(B2(4,0,4), 1536);
LowerBound1(B2(18,4,1), 1944);
LowerBound1(B2(17,-7,1), 2448);
LowerBound1(B2(22,8,1), 3960);
LowerBound1(B2(5,0,5), 7800);
LowerBound1(B2(27,5,1), 8748);
LowerBound1(B2(33,-8,1), 15840);
LowerBound1(B2(33,-14,1), 15840);

");


==> anc/magma/NotLinkComplement23.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement23.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement23.m";
// 

PrintHeader(23);

PrintAndEvaluateLines("

LowerBound1(B23(2,0,2, 2,0,2, 2,0,2), 36);
LowerBound1(B23(6,1,1, 3,-1,2, 6,-3,1), 72);
Order(B23(6,-2,1, 6,1,1, 3,0,2));
LowerBound1(B23(8,-1,1, 4,1,2, 8,3,1), 192);
LowerBound1(B23(3,0,3, 3,0,3, 3,0,3), 12);

LowerBound1(B23(9,4,1, 9,-2,1, 9,6,1), 324);
LowerBound1(B23(12,3,1, 6,3,2, 12,7,1), 576);
LowerBound1(B23(13,5,1, 13,4,1, 13,2,1), 1092);
LowerBound2(B23(23,-11,1, 23,-6,1, 23,-6,1), 6072, 2);
LowerBound1(B23(5,0,5, 5,0,5, 5,0,5), 5);

");



==> anc/magma/NotLinkComplement3.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement3.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement3.m";
// 

PrintHeader(1);

PrintAndEvaluateLines("

Order(B3(4,0,4));
LowerBound1(B3(5,0,5), 7800);
LowerBound1(B3(9,6,3), 8748);
LowerBound1(B3(14,6,2), 10080);

");


==> anc/magma/NotLinkComplement31.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement31.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement31.m";
// 

PrintHeader(31);

PrintAndEvaluateLines("

LowerBound1(B31(2,0,2, 2,0,2, 2,0,2), 36);
LowerBound1(B31(7,-2,1, 7,-2,1, 7,0,1), 168);
LowerBound1(B31(8,0,1, 4,1,2, 2,-1,4), 192);
LowerBound1(B31(3,0,3, 3,0,3, 3,0,3), 3);
LowerBound1(B31(10,-1,1, 10,-4,1, 10,1,1), 360);
LowerBound1(B31(10,-3,1, 10,2,1, 10,3,1), 360);
LowerBound2(B31(19,5,-1, 19,3,1, 19,7,1), 3420, 1);
LowerBound1(B31(5,0,5, 5,0,5, 5,0,5), 25);
LowerBound2(B31(31,16,1, 31,8,1, 31,5,-1), 14880, 1);

");



==> anc/magma/NotLinkComplement39.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement39.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement39.m";
// 

PrintHeader(39);

PrintAndEvaluateLines("

Order(B39(2,0,1, 2,0,1, 2,0,1, 2,-1,1));
LowerBound1(B39(3,1,1, 1,0,3, 3,2,1, 3,-1,1),12);
Order(B39(4,-2,1, 4,0,1, 4,0,1, 4,-1,1));
LowerBound1(B39(2,0,2, 2,0,2, 2,0,2, 2,0,2), 2);
LowerBound1(B39(5,0,1, 5,1,-1, 5,2,1, 5,1,1), 60);
LowerBound1(B39(8,2,1, 8,4,1, 8,4,1, 8,3,1), 192);
LowerBound1(B39(11,3,1, 11,-2,1, 11,3,1, 11,4,1), 660);

");



==> anc/magma/NotLinkComplement47.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement47.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement47.m";
// 

PrintHeader(47);

PrintAndEvaluateLines("

LowerBound1(B47(2,0,2, 2,0,2, 2,0,2, 2,0,2, 2,0,2), 2);
LowerBound1(B47(6,1,1, 2,1,3, 3,1,2, 1,0,6, 6,-2,1), 72);
LowerBound1(B47(6,3,1, 6,-1,1, 3,0,2, 3,1,-2, 2,0,3), 72);
LowerBound1(B47(7,2,1, 7,-3,1, 7,3,1, 7,2,1, 7,-1,1), 168);
LowerBound1(B47(8,-3,1, 8,1,1, 2,-1,4, 4,1,2, 8,-2,1), 192);
LowerBound1(B47(3,0,3, 3,0,3, 3,0,3, 3,0,3, 3,0,3), 3);
LowerBound1(B47(9,3,1, 9,2,1, 9,-3,1, 9,1,1, 3,1,3), 324);
LowerBound1(B47(5,0,5, 5,0,5, 5,0,5, 5,0,5, 5,0,5), 5);

");


==> anc/magma/NotLinkComplement5.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement5.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement5.m";
// 

PrintHeader(5);

PrintAndEvaluateLines("

Order(B5(2,1,1));
LowerBound1(B5(2,0,2), 48);
LowerBound1(B5(5,0,1), 60);
Order(B5(6,1,1));
LowerBound1(B5(7,3,1), 168);
LowerBound1(B5(3,0,3), 288);
LowerBound1(B5(9,-2,1), 324);
LowerBound2(B5(29,-13,1), 12180, 4);

");


==> anc/magma/NotLinkComplement6.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement6.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement6.m";
// 

PrintHeader(6);

PrintAndEvaluateLines("

Order(B6(2,0,1));
LowerBound1(B6(3,0,1), 12);
LowerBound1(B6(2,0,2), 48);
Order(B6(5,2,1));
LowerBound1(B6(7,1,1), 168);
LowerBound1(B6(11,4,1), 660);
LowerBound2(B6(31,5,1), 14880, 2);

");


==> anc/magma/NotLinkComplement7.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement7.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement7.m";
// 

PrintHeader(7);

PrintAndEvaluateLines("

Order(B7(3,0,3));
LowerBound1(B7(8,2,2), 1152);
LowerBound1(B7(4,0,4), 1152);
LowerBound1(B7(6,0,3), 2160);
LowerBound1(B7(22,-7,1), 3960);
LowerBound1(B7(22,4,1), 3960);
LowerBound1(B7(14,6,2), 6048);
LowerBound1(B7(23,13,1), 6072);
LowerBound1(B7(5,0,5), 7800);
LowerBound1(B7(28,10,1), 8064);
LowerBound1(B7(29,7,1), 12180);
LowerBound1(B7(32,5,1), 12288);

");



==> anc/magma/NotLinkComplement71.m <==
// The entire file can be run from the shell with
//     magma GroupB.m NotLinkComplementHelpers.m NotLinkComplement71.m
// or from within magma with
//     load "GroupB.m";
//     load "NotLinkComplementHelpers.m";
//     load "NotLinkComplement47.m";
// 

PrintHeader(71);

PrintAndEvaluateLines("

LowerBound1(B71(3,1,1, 3,-1,1, 3,0,1, 3,0,1, 3,1,1, 3,1,1, 3,0,1), 12);
LowerBound1(B71(4,-1,1, 4,2,1, 4,1,1, 1,0,4, 4,2,1, 4,0,1, 4,2,-1), 24);
LowerBound1(B71(2,0,2, 2,0,2, 2,0,2, 2,0,2, 2,0,2, 2,0,2, 2,0,2), 2);
LowerBound1(B71(5,2,1, 5,-1,1, 5,2,-1, 5,1,1, 5,-1,1, 5,2,1, 5,2,1), 60);
LowerBound2(B71(19,5,1, 19,9,1, 19,2,1, 19,3,-1, 19,8,-1, 19,8,1, 19,5,-1), 3420, 7);

");


==> anc/magma/NotLinkComplementHelpers.m <==
function LowerBound1(G, index)
    L:=LowIndexNormalSubgroups(G, index);

    // Check that one of the normal subgroups has the index we specify    
    if not index in [ Index(G,H`Group) : H in L ] then
        error "No subgroup of expected index found";
    end if;

    // For each normal subgroup, multiply its index and the order of
    // it Abelianization. Take the maximum.
    m := Max([ Index(G,H`Group) * Order(AbelianQuotient(H`Group)) : H in L]); 
    return m;
end function;

function LowerBound2(G, index, generator)
    g := G.generator;
    G := ReduceGenerators(G);
    L := LowIndexNormalSubgroups(G, index);
    for N in L do
        if Index(G,N`Group) eq index then
            H := sub<G | N`Group, g>;
            return Index(G, H) * Order(AbelianQuotient(H));
        end if;
    end for;
end function;

procedure PrintHeader(d)
    SetColumns(0);
    print "";
    print "";
    print "Computations for d =", d;
    print "";
end procedure;

procedure PrintAndEvaluateLines(lines)
    for line in Split(lines, "\n") do
        if #line gt 0 then
            print ">", line;
            print eval Substring(line, 1, #line - 1);
        end if;
    end for;
end procedure;


==> anc/magma/checkMatrices1.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-1)
psi = Q.gen()
w = psi

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])
l = matrix(Q,[[-psi, 0], [0, psi]])

P = [[ t, u ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        a**2,l**2,(t*l)**2,(u*l)**2,(a*l)**2,
        (t*a)**3,(u*a*l)**3,Com(t,u)])
ensurePslMatricesAreParabolic(P)


==> anc/magma/checkMatrices11.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-11)
psi = Q.gen()
w = (1+psi)/2

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])

P = [[ t, u ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        a**2,(t*a)**3,(a*t*u**-1*a*u)**3,Com(t,u)])
ensurePslMatricesAreParabolic(P)


==> anc/magma/checkMatrices19.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-19)
psi = Q.gen()
w = (1+psi)/2

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])
b = matrix(Q,[[1-w, 2], [2, w]])

P = [[ t, u ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        a**2,(t*a)**3,b**3,(b*t**-1)**3,(a*b)**2,
        (a*t**-1*u*b*u**-1)**2,Com(t,u)])
ensurePslMatricesAreParabolic(P)


==> anc/magma/checkMatrices2.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-2)
psi = Q.gen()
w = psi

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])

P = [[ t, u ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([a**2,(t*a)**3,(a*u**-1*a*u)**2,Com(t,u)])
ensurePslMatricesAreParabolic(P)


==> anc/magma/checkMatrices3.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-3)
psi = Q.gen()
w = (1+psi)/2

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w**2],[ 0, 1]])
l = matrix(Q,[[1/w**2, 0], [0, w**2]])

P = [[ t, u ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        Com(t,u),a**2,(a*l)**2,(t*a)**3,l**3,(u*a*l)**3,
        l**-1*t*l*u*t,l**-1*u*l*t**-1])
ensurePslMatricesAreParabolic(P)


==> anc/magma/checkMatrices7.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-7)
psi = Q.gen()
w = (1+psi)/2

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])

P = [[ t, u ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        a**2,(t*a)**3,(a*t*u**-1*a*u)**2,Com(t,u)])
ensurePslMatricesAreParabolic(P)


==> anc/magma/checkMatricesAndPeripherals15.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-15)
psi = Q.gen()
w = (1+psi)/2

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])
c = matrix(Q,[[ 4,1-2*w],[2*w-1, 4]])

P = [[t,u],[u*c*a, c**-1 * a * u**-1 * c**-1 * u**-1 * t * a]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([Com(t,u),Com(a,c),
                              a**2,(t*a)**3,u*c*u*a*t*u**-1*c**-1*u**-1*a*t**-1])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,[[ 2, 0, 1], [ 1, 0, 2]], Q.ideal([ 2, ( 1+psi)/2]))
print areNklTriplesValid(P,[[ 3, 1, 1], [ 3, 0, 1]], Q.ideal([ 3, ( 3+psi)/2]))
print areNklTriplesValid(P,[[ 4, 0, 1], [ 1, 0, 4]], Q.ideal([    ( 1+psi)/2]))
print areNklTriplesValid(P,[[ 2, 0, 2], [ 2, 0, 2]], Q.ideal([ 2]))
print areNklTriplesValid(P,[[ 5, 2, 1], [ 5, 0, 1]], Q.ideal([ 5, ( 5+psi)/2]))
print areNklTriplesValid(P,[[ 6,-2, 1], [ 3, 0, 2]], Q.ideal([    ( 3-psi)/2]))
print areNklTriplesValid(P,[[ 8, 4, 1], [ 2, 1, 4]], Q.ideal([ 8, ( 9+psi)/2]))
print areNklTriplesValid(P,[[ 3, 0, 3], [ 3, 0, 3]], Q.ideal([ 3]))
print areNklTriplesValid(P,[[10, 2, 1], [ 5, 0, 2]], Q.ideal([    ( 5+psi)/2]))
print areNklTriplesValid(P,[[12, 4, 1], [ 3, 0, 4]], Q.ideal([12, (15-psi)/2]))
print areNklTriplesValid(P,[[15, 7, 1], [15, 0, 1]], Q.ideal([        psi]))
print areNklTriplesValid(P,[[17, 5, 1], [17,-8, 1]], Q.ideal([17, (23-psi)/2]))
print areNklTriplesValid(P,[[19,10, 1], [19, 4, 1]], Q.ideal([      2+psi]))
print areNklTriplesValid(P,[[ 5, 0, 5], [ 5, 0, 5]], Q.ideal([ 5]))
print areNklTriplesValid(P,[[31,-14,1], [31,13, 1]], Q.ideal([      4+psi]))



==> anc/magma/checkMatricesAndPeripherals23.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-23)
psi = Q.gen()
w = (1+psi)/2

g1 = matrix(Q, [[ 1,-1+w],[ 0, 1]])
g2 = matrix(Q, [[ 1, 1], [ 0, 1]])
g3 = matrix(Q, [[ 0, 1], [-1, 1]])
g4 = matrix(Q, [[3+w, -4+w], [-2+w, -1-w]])
g5 = matrix(Q, [[5-w, 1+2*w], [2+w, -3+w]])

P = [[g2, g1], [g4, g5], [g4*g3*g2, g2**-1 *g5*g3*g2]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        g3**3,(g3*g2)**2,Com(g1,g2),Com(g4,g5),
        g5*g2**-1*g3**-1*g5**-1*g1**-1*g2**-1*g3**-1*g1,
        g4**-1*g5*g3*g2*g5**-1*g2*g4*g3])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,[[2,1,1],[1,0,2],[2,1,1]],    Q.ideal([ 2, ( 1+psi)/2]))
print areNklTriplesValid(P,[[3,1,1],[3,1,1],[3,0,1]],    Q.ideal([ 3, ( 1+psi)/2]))
print areNklTriplesValid(P,[[4,1,-1],[2,1,-2],[4,-1,1]], Q.ideal([ 4, ( 3-psi)/2]))
print areNklTriplesValid(P,[[2,0,2],[2,0,2],[2,0,2]],    Q.ideal([ 2]))
print areNklTriplesValid(P,[[6,1,1],[3,-1,2],[6,-3,1]],  Q.ideal([    ( 1+psi)/2]))
print areNklTriplesValid(P,[[6,-2,1],[6,1,1],[3,0,2]],   Q.ideal([ 6, ( 5-psi)/2]))
print areNklTriplesValid(P,[[8,-1,1],[4,1,2],[8,3,1]],   Q.ideal([    ( 3-psi)/2]))
print areNklTriplesValid(P,[[3,0,3],[3,0,3],[3,0,3]],    Q.ideal([ 3]))
print areNklTriplesValid(P,[[9,4,1],[9,-2,1],[9,6,1]],   Q.ideal([ 9, ( 7+psi)/2]))
print areNklTriplesValid(P,[[12,3,1],[6,3,2],[12,7,1]],  Q.ideal([    ( 5+psi)/2]))
print areNklTriplesValid(P,[[13,5,1],[13,4,1],[13,2,1]], Q.ideal([13, ( 9+psi)/2]))
print areNklTriplesValid(P,[[23,-11,1],[23,-6,1],[23,-6,1]], Q.ideal([psi]))
print areNklTriplesValid(P,[[5,0,5],[5,0,5],[5,0,5]],    Q.ideal([ 5]))


==> anc/magma/checkMatricesAndPeripherals31.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-31)
psi = Q.gen()
w = (1+psi)/2

g1 = matrix(Q, [[ 1,-1], [ 0, 1]])
g2 = matrix(Q, [[ 0, 1], [-1, 1]])
g3 = matrix(Q, [[ 1, w], [ 0, 1]])
g4 = matrix(Q, [[ 3, -2+2*w], [ w, -5]])
g5 = matrix(Q, [[ 3-2*w, 7+w], [ 4, -1+2*w]])

P = [ [ g1, g3 ],
      [ g4, g5 ],
      [ g1*g5, g3**-1 *g2*g3* g4**-1 *g2*g5 ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        Com(g1,g3),(g2)**3,(g2*g1**-1)**2,Com(g5,g4),
        g4*g1**-1*g3**-1*g2*g3*g4**-1*g2*g4*g3**-1*g1**-1*g2*g3*g4**-1*g2,
        g5*g3**-1*g2*g3*g4**-1*g2*g1**-1*g5**-1*g2**-1*g4*g3**-1*g2**-1*g3*g1,
        g2*g3*g4**-1*g2*g1**-1*g4*g3**-1*g2*g3*g4**-1*g1*g2**-1*g4*g3**-1])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,[[2,0,1],[1,0,2],[1,0,2]],      Q.ideal([ 2, ( 1+psi)/2]))
print areNklTriplesValid(P,[[4,0,1],[2,1,2],[1,0,4]],      Q.ideal([ 4, ( 1+psi)/2]))
print areNklTriplesValid(P,[[2,0,2],[2,0,2],[2,0,2]],      Q.ideal([ 2 ]))
print areNklTriplesValid(P,[[5,-1,1],[5,1,1],[5,1,1]],     Q.ideal([ 5, ( 3+psi)/2]))
print areNklTriplesValid(P,[[7,-2,1],[7,-2,1],[7,0,1]],    Q.ideal([ 7, ( 5+psi)/2]))
print areNklTriplesValid(P,[[8,0,1],[4,1,2],[2,-1,4]],     Q.ideal([    ( 1+psi)/2]))
print areNklTriplesValid(P,[[3,0,3],[3,0,3],[3,0,3]],      Q.ideal([ 3 ]))
print areNklTriplesValid(P,[[10,-1,1],[10,-4,1],[10,1,1]], Q.ideal([    ( 3+psi)/2]))
print areNklTriplesValid(P,[[10,-3,1],[10,2,1],[10,3,1]],  Q.ideal([10, ( 7+psi)/2]))
print areNklTriplesValid(P,[[19,5,-1],[19,3,1],[19,7,1]],  Q.ideal([19, (11+psi)/2]))
print areNklTriplesValid(P,[[5,0,5],[5,0,5],[5,0,5]],      Q.ideal([ 5]))
print areNklTriplesValid(P,[[31,16,1],[31,8,1],[31,5,-1]], Q.ideal([psi]))




==> anc/magma/checkMatricesAndPeripherals39.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-39)
psi = Q.gen()
w = (1+psi)/2

g1 = matrix(Q, [[ 1, 1], [ 0, 1]])
g2 = matrix(Q, [[ 1, w], [ 0, 1]])
g3 = matrix(Q, [[ 0, 1], [-1, 1]])
g4 = matrix(Q, [[-3-w, 7-2*w], [2-w, 5+w]])
g5 = matrix(Q, [[ 3-w, 2+w], [3,-1+w]])
g6 = matrix(Q, [[ 7-w, 2+3*w], [2+w, -5+w]])
g7 = matrix(Q, [[ 6-w, -1+2*w], [1-2*w, 5+w]])

P = [ [ g1, g2 ],
      [ g4, g6 ],
      [ g5**-1 *g6, g4* g1**-1 *g6 ],
      [ g5, g4* g2**-1 *g7 ] ];

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        g3**3,Com(g4,g6),(g3*g5)**2,Com(g2,g1),(g1**-1*g3**-1)**2,Com(g3**-1,g7**-1),
        (g5**-1*g1)**3,g5**-1*g1*g6**-1*g4**-1*g5*g4*g1**-1*g6,
        g4**-1*g5*g4*g2**-1*g7*g5**-1*g7**-1*g2,(g7*g5**-1*g7**-1*g1)**3,
        g6*g1**-1*g5*g6**-1*g4**-1*g5*g4*g1**-1*g4**-1*g5*g4*g1**-1])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,[[2,0,1], [2,0,1], [2,0,1], [2,-1,1]],     Q.ideal([ 2, ( 1+psi)/2]))
print areNklTriplesValid(P,[[3,1,1], [1,0,3], [3,2,1], [3,-1,1]],     Q.ideal([ 3, ( 3+psi)/2]))
print areNklTriplesValid(P,[[4,-2,1], [4,0,1], [4,0,1], [4,-1,1]],    Q.ideal([ 4, ( 3-psi)/2]))
print areNklTriplesValid(P,[[2,0,2], [2,0,2], [2,0,2], [2,0,2]],      Q.ideal([ 2 ]))
print areNklTriplesValid(P,[[5,0,1], [5,1,-1], [5,2,1], [5,1,1]],     Q.ideal([ 5, ( 1+psi)/2]))
print areNklTriplesValid(P,[[8,2,1], [8,4,1], [8,4,1], [8,3,1]],      Q.ideal([ 8, ( 5+psi)/2]))
print areNklTriplesValid(P,[[11,3,1], [11,-2,1], [11,3,1], [11,4,1]], Q.ideal([11, ( 7+psi)/2]))



==> anc/magma/checkMatricesAndPeripherals47.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-47)
psi = Q.gen()
w = (1+psi)/2

g1 = matrix(Q, [[ -1, 1], [-1, 0]])
g2 = matrix(Q, [[ 1, 1], [ 0, 1]])
g3 = matrix(Q, [[ 1, -1+w], [0, 1]])
g4 = matrix(Q, [[-2+w, 5], [-3, 1+w]])
g5 = matrix(Q, [[ 5, -3+3*w], [w,-7]])
g6 = matrix(Q, [[ -4+w, 3+w], [-3-w, -4+w]])
g7 = matrix(Q, [[ 1-2*w, 11+w], [4, -3+2*w]])

P = [ [ g2, g3 ],
      [ g5, g7 ],
      [ g2*g7, g4* g1**-1 * g4**-1 *g5 ],
      [ g6* g2**-1 * g4**-1, g5* g3**-1 * g2**-1 * g4**-1 ],
      [ g6**-1 * g1**-1 *g4, g3* g5**-1 *g4*g1 ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        g1**3,Com(g3,g2),(g2**-1*g1)**2,Com(g5,g7),g2**-1*g1*g6*g1**-1*g2*g6**-1,
        g6*g2**-1*g4**-1*g5*g3**-1*g6**-1*g4*g2*g3*g5**-1,
        g7**-1*g2**-1*g5**-1*g4*g1*g4**-1*g2*g7*g4*g1**-1*g4**-1*g5,
        g3*g5**-1*g4*g1*g4**-1*g2*g5*g3**-1*g2**-1*g4**-1*g1**-1*g4,
        g5**-1*g4*g1*g4**-1*g7**-1*g2**-1*g4*g1**-1*g4**-1*g5*g3**-1*g2*g3*g7])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,[[2,1,1], [2,1,1], [1,0,2], [1,0,2], [2,0,1]],
                     Q.ideal([2, (1+psi)/2]))
print areNklTriplesValid(P,[[3,1,1], [1,0,3], [3,1,-1], [1,0,3], [3,1,1]],
                     Q.ideal([3, (1+psi)/2]))
print areNklTriplesValid(P,[[4,1,1], [4,1,1], [1,0,4], [2,1,2], [4,2,1]],
                     Q.ideal([4, (1+psi)/2]))
print areNklTriplesValid(P,[[2,0,2], [2,0,2], [2,0,2], [2,0,2], [2,0,2]],
                     Q.ideal([2]))
print areNklTriplesValid(P,[[6,1,1], [2,1,3], [3,1,2], [1,0,6], [6,-2,1]],
                     Q.ideal([6, (1+psi)/2]))
print areNklTriplesValid(P,[[6,3,1], [6,-1,1], [3,0,2], [3,1,-2], [2,0,3]],
                     Q.ideal([6, (5+psi)/2]))
print areNklTriplesValid(P,[[7,2,1], [7,-3,1], [7,3,1], [7,2,1], [7,-1,1]],
                     Q.ideal([7, (3+psi)/2]))
print areNklTriplesValid(P,[[8,-3,1], [8,1,1], [2,-1,4], [4,1,2], [8,-2,1]],
                     Q.ideal([8, (7-psi)/2]))
print areNklTriplesValid(P,[[3,0,3], [3,0,3], [3,0,3], [3,0,3], [3,0,3]],
                     Q.ideal([3]))
print areNklTriplesValid(P,[[9,3,1], [9,2,1], [9,-3,1], [9,1,1], [3,1,3]],
                     Q.ideal([9, (5+psi)/2]))
print areNklTriplesValid(P,[[5,0,5], [5,0,5], [5,0,5], [5,0,5], [5,0,5]],
                     Q.ideal([5]))


==> anc/magma/checkMatricesAndPeripherals5.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-5)
psi = Q.gen()
w = psi

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])
b = matrix(Q,[[-w,2],[2,w]])
c = matrix(Q,[[-w-4,-2*w],[2*w,w-4]])

P = [[ t, u ], [ t*b, t*u**-1*c*t**-1 ] ]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        Com(t,u), a**2, b**2, (t*a)**3, (a*b)**2,
        (a*u*b*u**-1)**2, a*c*a*t*c**-1*t**-1,
        u*b*u**-1*c*b*t*c**-1*t**-1])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,2 * [[ 2, 1, 1]], Q.ideal([ 2, 1+psi]))
print areNklTriplesValid(P,2 * [[ 3, 1, 1]], Q.ideal([ 3, 1+psi]))
print areNklTriplesValid(P,2 * [[ 2, 0, 2]], Q.ideal([ 2 ]))
print areNklTriplesValid(P,2 * [[ 5, 0, 1]], Q.ideal([ psi ]))
print areNklTriplesValid(P,2 * [[ 6, 1, 1]], Q.ideal([ 1+psi ]))
print areNklTriplesValid(P,2 * [[ 7, 3, 1]], Q.ideal([ 7, 3+psi ]))
print areNklTriplesValid(P,2 * [[ 3, 0, 3]], Q.ideal([ 3 ]))
print areNklTriplesValid(P,2 * [[ 9,-2, 1]], Q.ideal([ 2-psi ]))
print areNklTriplesValid(P,2 * [[29,-13, 1]], Q.ideal([ 3+2*psi ]))


==> anc/magma/checkMatricesAndPeripherals6.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-6)
psi = Q.gen()
w = psi

a = matrix(Q,[[ 0,-1],[ 1, 0]])
t = matrix(Q,[[ 1, 1],[ 0, 1]])
u = matrix(Q,[[ 1, w],[ 0, 1]])
b = matrix(Q,[[-1-w,2-w],[2,1+w]])
c = matrix(Q,[[5,-2*w],[2*w,5]])

P = [[ t, u ], [ t*b, u**-1 * c**-1 ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([a**2,b**2,Com(t,u),(t*a)**3,Com(a,c),
                              t**-1*c*t*u*b*u**-1*c**-1*b**-1,
                              (a*t*b)**3,(a*t*u*b*u**-1)**3])
        
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,2 * [[ 2, 0, 1]], Q.ideal([ 2, psi]))
print areNklTriplesValid(P,2 * [[ 3, 0, 1]], Q.ideal([ 3, psi]))
print areNklTriplesValid(P,2 * [[ 2, 0, 2]], Q.ideal([ 2]))
print areNklTriplesValid(P,2 * [[ 5, 2, 1]], Q.ideal([ 5, 2+psi]))
print areNklTriplesValid(P,2 * [[ 7, 1, 1]], Q.ideal([ 1+psi]))
print areNklTriplesValid(P,2 * [[11, 4, 1]], Q.ideal([11, 4+psi]))
print areNklTriplesValid(P,2 * [[31, 5, 1]], Q.ideal([ 5+psi]))


==> anc/magma/checkMatricesAndPeripherals71.py <==
from checkMatricesAndPeripheralsHelpers import *

Q = QuadraticField(-71)
psi = Q.gen()
w = (1+psi)/2

g1 = matrix(Q, [[-5, 5-3*w], [-1+w, -10-w]])
g2 = matrix(Q, [[-3+2*w, -17-w], [ -4, 1-2*w]])
g3 = matrix(Q, [[5, -2*w], [1-w, -7]])
g4 = matrix(Q, [[-5, 2+w], [-2-w, -3+w]])
g5 = matrix(Q, [[-6-3*w, 13-2*w], [5-w, 4+w]])
g6 = matrix(Q, [[-1+2*w, 12], [-6, -1+2*w]])
g7 = matrix(Q, [[1,-1], [0,1]])
g8 = matrix(Q, [[0,-1], [1,-1]])
g9 = matrix(Q, [[1+w, -7], [3, -2+w]])

P = [ [ g7, g1**-1*g3 ],
      [ g2, g6*g1*g5*g7*g8**-1*g5**-1*g1**-1*g3*g6**-1*g7*g8**-1*g5**-1 ],
      [ g3, g6**-1*g7*g9**-1 ], 
      [ g7*g2, g6*g3*g6**-1*g5**-1*g7**-1 ],
      [ g7*g9*g6, g3**-1*g1*g5*g8*g7**-1*g5**-1*g1**-1 ],
      [ g3*g9*g4, g4**-1*g7**-1*g5**-1*g2*g7*g1**-1 ],
      [ g4*g1*g7**-1*g2**-1*g5*g7*g9**-1*g3**-1*g8**-1*g4**-1,
        g6*g3**-1*g1*g5*g8*g7**-1*g5**-1*g1**-1*g6**-1*g9**-1*g8**-1*g4**-1 ]]

# Check that we didn't do any mistakes typing in the matrices or
# peripheral elements by checking against the relations and checking
# that the given matrices for P are parabolic.
ensurePslMatricesAreIdentity([
        g8**3,Com(g8**-1,g4),(g8*g7**-1)**2,g1**-1*g3*g7*g3**-1*g1*g7**-1,
        g6*g3*g6**-1*g7*g9**-1*g3**-1*g9*g7**-1,
        g7**-1*g6*g3*g6**-1*g5**-1*g2*g7*g5*g6*g3**-1*g6**-1*g2**-1,
        g8*g7**-1*g1*g5*g6*g3**-1*g1*g5*g7*g8**-1*g5**-1*g1**-1*g3*g6**-1*g5**-1*g1**-1,
        g4**-1*g7**-1*g5**-1*g2*g1**-1*g3*g7*g9*g4*g1*g7**-1*g2**-1*g5*g7*g9**-1*g3**-1,
        (g5*g8*g7**-1*g5**-1*g1**-1*g7*g9*g6*g1*g5*g8*g7**-1*
         g5**-1*g1**-1*g3*g6**-1*g9**-1*g7**-1*g3**-1*g1),
        (g2*g6*g1*g5*g7*g8**-1*g5**-1*g1**-1*g3*g6**-1*g7*g8**-1*g5**-1*
         g2**-1*g5*g7*g8**-1*g5**-1*g1**-1*g7*g8**-1*g1*g5*g6*g3**-1*g6**-1)])
ensurePslMatricesAreParabolic(P)

print areNklTriplesValid(P,[[2,1,1], [2,0,1], [2,1,1], [1,0,2], [2,0,1], [2,0,1], [2,0,1]],
                     Q.ideal([2, (1+psi)/2]))
print areNklTriplesValid(P,[[3,1,1], [3,-1,1], [3,0,1], [3,0,1], [3,1,1], [3,1,1], [3,0,1]],
                     Q.ideal([3, (1+psi)/2]))
print areNklTriplesValid(P,[[4,-1,1], [4,2,1], [4,1,1], [1,0,4], [4,2,1], [4,0,1], [4,2,-1]],
                     Q.ideal([4, (3-psi)/2]))
print areNklTriplesValid(P,[[2,0,2], [2,0,2], [2,0,2], [2,0,2], [2,0,2], [2,0,2], [2,0,2]],
                     Q.ideal([2]))
print areNklTriplesValid(P,[[5,2,1], [5,-1,1], [5,2,-1], [5,1,1], [5,-1,1], [5,2,1], [5,2,1]],
                     Q.ideal([5, (3+psi)/2]))
print areNklTriplesValid(P,[[19,5,1], [19,9,1], [19,2,1], [19,3,-1], [19,8,-1], [19,8,1], [19,5,-1]],
                     Q.ideal([19, (9+psi)/2]))


==> anc/magma/checkMatricesAndPeripheralsHelpers.py <==
from sage.all import *

def slMatrixIsIdentityModIdeal(m, I):
    return all([(entry in I)
                for row in (m - matrix.identity(2))
                for entry in row])

def pslMatrixIsIdentityModIdeal(m, I):
    return (slMatrixIsIdentityModIdeal( m, I) or
            slMatrixIsIdentityModIdeal(-m, I))

def ensurePslMatricesAreIdentity(ms):
    i = matrix.identity(2)
    for m in ms:
        if not (m == i or m == -i):
            raise Exception("Matrix not identity")

def ensurePslMatricesAreParabolic(P):
    for ps in P:
        for p in ps:
            if not p.det() == 1:
                raise Exception("Determinant not 1")
            if not (p.trace() == 2 or p.trace() == -2):
                raise Excetpion("Trace not +-2")

def isNklTripleValid(P, nkl, I):
    n,k,l = nkl
    if l < 0:
        k, l = -k, -l
    if not pslMatrixIsIdentityModIdeal(P[0]**n, I):
        return False
    if not pslMatrixIsIdentityModIdeal(P[0]**k * P[1]**l, I):
        return False
    for t in range(l):
        min_s = -((-t*k)//l) # ceil(t*k/l)
        max_s = min_s + abs(n)
        for s in range(min_s, max_s):
            if s != 0 or t != 0:
                if pslMatrixIsIdentityModIdeal(P[0]**s * P[1]**t, I):
                    return False
    return True

def areNklTriplesValid(Ps, nkls, I):
    return all([isNklTripleValid(P, nkl, I) for P, nkl in zip(Ps, nkls)])

def Com(a,b):
    return a*b*a**-1*b**-1


==> anc/src/barycentricCoarsenReginaTrig.py <==
import regina

from trigUtils import *
from trigUtils.barycentricCoarsening import *

import os, sys

usage = """Usage: python barycentricCoarsenReginaTrig.py TRIANGULATION.rga
   or: sage -python barycentricCoarsenReginaTrig.py TRIANGULATION.rga

Given a barycentric subdivision as regina triangulation, coarsen it
(reducing the number of tetrahedra by 4).
"""

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print usage
        sys.exit(1)

    name, ext = os.path.splitext(sys.argv[1])

    with TimingMeasurement("total"):

        with TimingMeasurement("opening regina triangulation"):
            T = regina.open(sys.argv[1])

        with TimingMeasurement("barycentric coarsening"):
            U = barycentricCoarsening(T) 

        outfile = name
        if not '__' in outfile:
            outfile += '_'
        outfile += '_barycentricCoarsening.rga'

        with TimingMeasurement("saving regina triangulation"):
            U.save(outfile)

    print "Saved result as:", outfile
    print "Number of tetrahedra:", U.countTetrahedra()


==> anc/src/bianchiOrbifold/__init__.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

"""
A library to create Bianchi orbifolds by computing the Dirichlet domain for
a Bianchi group.

A Bianchi orbifold can be created with generateBinachiOrbifold. If it is saved
into the sub-directory data under the name given by filenameForBianchiOrbifold,
it can be easily loaded as loadBianchiOrbifold.

All information about the Bianchi orbifold is packaged into a regina container
and can be accessed through OrbifoldData.
"""

try:
    import sage.all
except:
    raise Exception(
        "Requires SageMath (http://www.sagemath.org/). "
        "Run as 'sage -python generateBianchiOrbifold.py'.")

try:
    import regina
except:
    raise Exception(
        "Requires sageRegina (http://sageregina.unhyperbolic.org/)")

from .imagQuadraticFieldUtil import *
from .ideal import *
from .pslMatrix import *
from .dirichletDomain import *
from .bianchiGroupSampler import *
from .dirichletDomainTriangulator import *
from .orbifoldData import *

from .data import __path__ as _data_paths

import os

def generateBianchiOrbifold(D, range_a, range_d):
    """
    Generate the orbifold associated to the Bianchi group PSL(2, O) where
    O is the ring of integers of Q(sqrt(-D)). range_a and range_d are integers
    controlling how many matrices from the Bianchi group are used to compute
    the Dirichlet domain, see BianchiGroupSampler. 2 and 2 is is large enough to
    generate the Bianchi groups for D = 1, 2, 3, 7, 11, 19.

    The result is a regina container bundling all the information about the
    Bianchi orbifold, see OrbifoldData for more detail.
    """

    quadField = ImagQuadraticFieldUtil(D)
    g = BianchiGroupSampler(quadField, range_a, range_d)
    d = DirichletDomain(g)
    return DirichletDomainTriangulator(d).container

def filenameForBianchiOrbifold(D):
    """
    The preferred filename for storing the regina container with the
    Bianchi orbifold.
    """

    return 'Bianchi%r.rga' % D

def loadBianchiOrbifold(D):
    """
    Load the Bianchi orbifold for Q(sqrt(-D)) from the data directory.
    The result is a OrbifoldData object.
    """

    filename = filenameForBianchiOrbifold(D)
    path = os.path.join(_data_paths[0], filename)

    c = regina.open(path)
    if not c:
        raise Exception(
            ("Could not find orbifold file %s in directory %s. "
             "You can create a Bianchi orbifold for the desired discrimnant %d "
             "with generateBianchiOrbifold.py and move it to the directory." % (
                    filename, _data_paths[0], D)))
    
    return OrbifoldData(c)



==> anc/src/bianchiOrbifold/bianchiGroupSampler.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from .pslMatrix import *

__all__ = ['BianchiGroupSampler']

class BianchiGroupSampler:
    """
    Produces a list of matrices that from the Bianchi group PSL(2, O) (where O
    is the ring of integers of Q(sqrt(-D))). They will generate PSL(2, O) if
    large enough ranges are given. Such matrices can be obtained by:

    BianchiGroupSampler(ImagQuadraticFieldUtil(Integer(3)), 2, 2).matrices
    
    Here, 2 and 2 indicates the ranges - 2 is large enough to generate the
    Bianchi groups for D = 1, 2, 3, 7, 11, 19.
    """

    def _create_matrix(self, a, b, c, d):
        m = [[1 + a,     b], 
             [    c, 1 - a + d]]

        return PslMatrix(self.imagQuadraticFieldUtil, m)
        
    def __init__(self, imagQuadraticFieldUtil, num_a, num_d):
        self.imagQuadraticFieldUtil = imagQuadraticFieldUtil
                
        self.matrices = []

        # We generate matrices [[1 + a, b], [c, 1 - a + d]]
        # These are all the values for a and d
        values_a = imagQuadraticFieldUtil.enumerate_alg_integers(num_a)
        values_d = imagQuadraticFieldUtil.enumerate_alg_integers(num_d)
        
        values_a.sort(key = abs)
        values_d.sort(key = abs)

        for d in values_d:
            for a in values_a:
                # Compute what the product of b and c must be such that the
                # determinant is 1.
                diag_prod = a*d-a**2+d
                if diag_prod == 0:
                    # If b * c must be 0, try values for b and c from values_a.
                    for bc in values_a:
                        self.matrices.append(self._create_matrix(a,bc,0,d))
                        self.matrices.append(self._create_matrix(a,0,bc,d))
                else:
                    # Otherwise use all possible ways of factoring that number
                    # into b and c
                    for b, c in imagQuadraticFieldUtil.all_products(diag_prod):
                        self.matrices.append(self._create_matrix(a,b,c,d))


==> anc/src/bianchiOrbifold/data/Bianchi1.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="32">
    <tet desc=""> 1 228 4 228 6 228 4 228 </tet>
    <tet desc=""> 0 228 3 228 7 228 5 228 </tet>
    <tet desc=""> 3 228 5 228 24 228 3 228 </tet>
    <tet desc=""> 2 228 1 228 25 228 2 228 </tet>
    <tet desc=""> 5 228 0 228 16 228 0 228 </tet>
    <tet desc=""> 4 228 2 228 17 228 1 228 </tet>
    <tet desc=""> 7 228 10 228 0 228 16 228 </tet>
    <tet desc=""> 6 228 9 228 1 228 17 228 </tet>
    <tet desc=""> 9 228 11 228 26 228 15 228 </tet>
    <tet desc=""> 8 228 7 228 27 228 14 228 </tet>
    <tet desc=""> 11 228 6 228 22 228 12 228 </tet>
    <tet desc=""> 10 228 8 228 23 228 13 228 </tet>
    <tet desc=""> 13 228 16 228 18 228 10 228 </tet>
    <tet desc=""> 12 228 15 228 19 228 11 228 </tet>
    <tet desc=""> 15 228 17 228 28 228 9 228 </tet>
    <tet desc=""> 14 228 13 228 29 228 8 228 </tet>
    <tet desc=""> 17 228 12 228 4 228 6 228 </tet>
    <tet desc=""> 16 228 14 228 5 228 7 228 </tet>
    <tet desc=""> 19 228 22 228 12 228 22 228 </tet>
    <tet desc=""> 18 228 21 228 13 228 23 228 </tet>
    <tet desc=""> 21 228 23 228 30 228 21 228 </tet>
    <tet desc=""> 20 228 19 228 31 228 20 228 </tet>
    <tet desc=""> 23 228 18 228 10 228 18 228 </tet>
    <tet desc=""> 22 228 20 228 11 228 19 228 </tet>
    <tet desc=""> 25 228 28 228 2 228 25 228 </tet>
    <tet desc=""> 24 228 27 228 3 228 24 228 </tet>
    <tet desc=""> 27 228 30 228 8 228 29 228 </tet>
    <tet desc=""> 26 228 25 228 9 228 28 228 </tet>
    <tet desc=""> 29 228 24 228 14 228 27 228 </tet>
    <tet desc=""> 28 228 31 228 15 228 26 228 </tet>
    <tet desc=""> 31 228 26 228 20 228 31 228 </tet>
    <tet desc=""> 30 228 29 228 21 228 30 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>1</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, -1), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, -1), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, -1), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, -1), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, -1), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, -1), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, 0), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, 0), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, 0), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, 0), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, 0), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((sqrtMinus1, 0), (0, -sqrtMinus1))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(1), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 2, 2], [1, 1, 2], [2, 1, 3], [2, 1, 3], [1, 2, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 2, 2], [1, 1, 2], [2, 1, 2], [2, 1, 2], [1, 2, 2], [1, 1, 2], [2, 1, 3], [2, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [2, 1, 2], [2, 1, 2]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi11.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="48">
    <tet desc=""> 1 228 2 228 6 228 27 228 </tet>
    <tet desc=""> 0 228 4 228 7 228 26 228 </tet>
    <tet desc=""> 3 228 0 228 36 228 29 228 </tet>
    <tet desc=""> 2 228 5 228 37 228 28 228 </tet>
    <tet desc=""> 5 228 1 228 18 228 25 228 </tet>
    <tet desc=""> 4 228 3 228 19 228 24 228 </tet>
    <tet desc=""> 7 228 8 228 0 228 17 228 </tet>
    <tet desc=""> 6 228 10 228 1 228 16 228 </tet>
    <tet desc=""> 9 228 6 228 38 228 13 228 </tet>
    <tet desc=""> 8 228 11 228 39 228 12 228 </tet>
    <tet desc=""> 11 228 7 228 34 228 15 228 </tet>
    <tet desc=""> 10 228 9 228 35 228 14 228 </tet>
    <tet desc=""> 13 228 14 228 42 228 9 228 </tet>
    <tet desc=""> 12 228 17 228 43 228 8 228 </tet>
    <tet desc=""> 15 228 12 228 24 228 11 228 </tet>
    <tet desc=""> 14 228 16 228 25 228 10 228 </tet>
    <tet desc=""> 17 228 15 228 20 228 7 228 </tet>
    <tet desc=""> 16 228 13 228 21 228 6 228 </tet>
    <tet desc=""> 19 228 20 228 4 228 34 228 </tet>
    <tet desc=""> 18 228 22 228 5 228 35 228 </tet>
    <tet desc=""> 21 228 18 228 16 228 30 228 </tet>
    <tet desc=""> 20 228 23 228 17 228 31 228 </tet>
    <tet desc=""> 23 228 19 228 40 228 32 228 </tet>
    <tet desc=""> 22 228 21 228 41 228 33 228 </tet>
    <tet desc=""> 25 228 28 228 14 228 5 228 </tet>
    <tet desc=""> 24 228 26 228 15 228 4 228 </tet>
    <tet desc=""> 27 228 25 228 30 228 1 228 </tet>
    <tet desc=""> 26 228 29 228 31 228 0 228 </tet>
    <tet desc=""> 29 228 24 228 44 228 3 228 </tet>
    <tet desc=""> 28 228 27 228 45 228 2 228 </tet>
    <tet desc=""> 31 228 34 228 26 228 20 228 </tet>
    <tet desc=""> 30 228 33 228 27 228 21 228 </tet>
    <tet desc=""> 33 228 35 228 46 228 22 228 </tet>
    <tet desc=""> 32 228 31 228 47 228 23 228 </tet>
    <tet desc=""> 35 228 30 228 10 228 18 228 </tet>
    <tet desc=""> 34 228 32 228 11 228 19 228 </tet>
    <tet desc=""> 37 228 38 228 2 228 41 228 </tet>
    <tet desc=""> 36 228 40 228 3 228 40 228 </tet>
    <tet desc=""> 39 228 36 228 8 228 43 228 </tet>
    <tet desc=""> 38 228 46 228 9 228 42 228 </tet>
    <tet desc=""> 41 228 37 228 22 228 37 228 </tet>
    <tet desc=""> 40 228 43 228 23 228 36 228 </tet>
    <tet desc=""> 43 228 44 228 12 228 39 228 </tet>
    <tet desc=""> 42 228 41 228 13 228 38 228 </tet>
    <tet desc=""> 45 228 42 228 28 228 46 228 </tet>
    <tet desc=""> 44 228 47 228 29 228 47 228 </tet>
    <tet desc=""> 47 228 39 228 32 228 44 228 </tet>
    <tet desc=""> 46 228 45 228 33 228 45 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>11</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, 1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((1, -1/2*sqrtMinus11 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(11), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 2, 3], [1, 1, 3], [1, 1, 3], [1, 2, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 2, 3], [1, 1, 3], [1, 2, 3]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi15.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="104">
    <tet desc=""> 1 228 2 228 102 228 6 228 </tet>
    <tet desc=""> 0 228 4 228 103 228 7 228 </tet>
    <tet desc=""> 3 228 0 228 38 228 9 228 </tet>
    <tet desc=""> 2 228 5 228 39 228 8 228 </tet>
    <tet desc=""> 5 228 1 228 16 228 11 228 </tet>
    <tet desc=""> 4 228 3 228 17 228 10 228 </tet>
    <tet desc=""> 7 228 9 228 100 228 0 228 </tet>
    <tet desc=""> 6 228 11 228 101 228 1 228 </tet>
    <tet desc=""> 9 228 10 228 34 228 3 228 </tet>
    <tet desc=""> 8 228 6 228 35 228 2 228 </tet>
    <tet desc=""> 11 228 8 228 26 228 5 228 </tet>
    <tet desc=""> 10 228 7 228 27 228 4 228 </tet>
    <tet desc=""> 13 228 18 228 74 228 31 228 </tet>
    <tet desc=""> 12 228 15 228 75 228 30 228 </tet>
    <tet desc=""> 15 228 16 228 84 228 35 228 </tet>
    <tet desc=""> 14 228 13 228 85 228 34 228 </tet>
    <tet desc=""> 17 228 14 228 4 228 28 228 </tet>
    <tet desc=""> 16 228 19 228 5 228 29 228 </tet>
    <tet desc=""> 19 228 12 228 36 228 33 228 </tet>
    <tet desc=""> 18 228 17 228 37 228 32 228 </tet>
    <tet desc=""> 21 228 23 228 76 228 36 228 </tet>
    <tet desc=""> 20 228 25 228 77 228 37 228 </tet>
    <tet desc=""> 23 228 26 228 30 228 41 228 </tet>
    <tet desc=""> 22 228 20 228 31 228 40 228 </tet>
    <tet desc=""> 25 228 27 228 66 228 38 228 </tet>
    <tet desc=""> 24 228 21 228 67 228 39 228 </tet>
    <tet desc=""> 27 228 22 228 10 228 42 228 </tet>
    <tet desc=""> 26 228 24 228 11 228 43 228 </tet>
    <tet desc=""> 29 228 35 228 50 228 16 228 </tet>
    <tet desc=""> 28 228 32 228 51 228 17 228 </tet>
    <tet desc=""> 31 228 34 228 22 228 13 228 </tet>
    <tet desc=""> 30 228 33 228 23 228 12 228 </tet>
    <tet desc=""> 33 228 29 228 62 228 19 228 </tet>
    <tet desc=""> 32 228 31 228 63 228 18 228 </tet>
    <tet desc=""> 35 228 30 228 8 228 15 228 </tet>
    <tet desc=""> 34 228 28 228 9 228 14 228 </tet>
    <tet desc=""> 37 228 40 228 18 228 20 228 </tet>
    <tet desc=""> 36 228 39 228 19 228 21 228 </tet>
    <tet desc=""> 39 228 43 228 2 228 24 228 </tet>
    <tet desc=""> 38 228 37 228 3 228 25 228 </tet>
    <tet desc=""> 41 228 36 228 64 228 23 228 </tet>
    <tet desc=""> 40 228 42 228 65 228 22 228 </tet>
    <tet desc=""> 43 228 41 228 48 228 26 228 </tet>
    <tet desc=""> 42 228 38 228 49 228 27 228 </tet>
    <tet desc=""> 45 228 48 228 56 228 54 228 </tet>
    <tet desc=""> 44 228 47 228 57 228 55 228 </tet>
    <tet desc=""> 47 228 49 228 88 228 52 228 </tet>
    <tet desc=""> 46 228 45 228 89 228 53 228 </tet>
    <tet desc=""> 49 228 44 228 42 228 51 228 </tet>
    <tet desc=""> 48 228 46 228 43 228 50 228 </tet>
    <tet desc=""> 51 228 52 228 28 228 49 228 </tet>
    <tet desc=""> 50 228 54 228 29 228 48 228 </tet>
    <tet desc=""> 53 228 50 228 90 228 46 228 </tet>
    <tet desc=""> 52 228 55 228 91 228 47 228 </tet>
    <tet desc=""> 55 228 51 228 58 228 44 228 </tet>
    <tet desc=""> 54 228 53 228 59 228 45 228 </tet>
    <tet desc=""> 57 228 65 228 44 228 72 228 </tet>
    <tet desc=""> 56 228 60 228 45 228 73 228 </tet>
    <tet desc=""> 59 228 62 228 54 228 79 228 </tet>
    <tet desc=""> 58 228 61 228 55 228 78 228 </tet>
    <tet desc=""> 61 228 57 228 92 228 81 228 </tet>
    <tet desc=""> 60 228 59 228 93 228 80 228 </tet>
    <tet desc=""> 63 228 58 228 32 228 77 228 </tet>
    <tet desc=""> 62 228 64 228 33 228 76 228 </tet>
    <tet desc=""> 65 228 63 228 40 228 74 228 </tet>
    <tet desc=""> 64 228 56 228 41 228 75 228 </tet>
    <tet desc=""> 67 228 70 228 24 228 84 228 </tet>
    <tet desc=""> 66 228 69 228 25 228 85 228 </tet>
    <tet desc=""> 69 228 71 228 78 228 83 228 </tet>
    <tet desc=""> 68 228 67 228 79 228 82 228 </tet>
    <tet desc=""> 71 228 66 228 94 228 86 228 </tet>
    <tet desc=""> 70 228 68 228 95 228 87 228 </tet>
    <tet desc=""> 73 228 75 228 82 228 56 228 </tet>
    <tet desc=""> 72 228 81 228 83 228 57 228 </tet>
    <tet desc=""> 75 228 76 228 12 228 64 228 </tet>
    <tet desc=""> 74 228 72 228 13 228 65 228 </tet>
    <tet desc=""> 77 228 74 228 20 228 63 228 </tet>
    <tet desc=""> 76 228 79 228 21 228 62 228 </tet>
    <tet desc=""> 79 228 80 228 68 228 59 228 </tet>
    <tet desc=""> 78 228 77 228 69 228 58 228 </tet>
    <tet desc=""> 81 228 78 228 98 228 61 228 </tet>
    <tet desc=""> 80 228 73 228 99 228 60 228 </tet>
    <tet desc=""> 83 228 85 228 72 228 69 228 </tet>
    <tet desc=""> 82 228 87 228 73 228 68 228 </tet>
    <tet desc=""> 85 228 86 228 14 228 66 228 </tet>
    <tet desc=""> 84 228 82 228 15 228 67 228 </tet>
    <tet desc=""> 87 228 84 228 96 228 70 228 </tet>
    <tet desc=""> 86 228 83 228 97 228 71 228 </tet>
    <tet desc=""> 89 228 102 228 46 228 96 228 </tet>
    <tet desc=""> 88 228 92 228 47 228 97 228 </tet>
    <tet desc=""> 91 228 100 228 52 228 94 228 </tet>
    <tet desc=""> 90 228 93 228 53 228 95 228 </tet>
    <tet desc=""> 93 228 89 228 60 228 99 228 </tet>
    <tet desc=""> 92 228 91 228 61 228 98 228 </tet>
    <tet desc=""> 95 228 101 228 70 228 90 228 </tet>
    <tet desc=""> 94 228 98 228 71 228 91 228 </tet>
    <tet desc=""> 97 228 103 228 86 228 88 228 </tet>
    <tet desc=""> 96 228 99 228 87 228 89 228 </tet>
    <tet desc=""> 99 228 95 228 80 228 93 228 </tet>
    <tet desc=""> 98 228 97 228 81 228 92 228 </tet>
    <tet desc=""> 101 228 90 228 6 228 101 228 </tet>
    <tet desc=""> 100 228 94 228 7 228 100 228 </tet>
    <tet desc=""> 103 228 88 228 0 228 103 228 </tet>
    <tet desc=""> 102 228 96 228 1 228 102 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>15</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(15), ((4, -sqrtMinus15), (sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, -sqrtMinus15), (sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, -sqrtMinus15), (sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, -sqrtMinus15), (sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, -sqrtMinus15), (sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, -sqrtMinus15), (sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, sqrtMinus15), (-sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, sqrtMinus15), (-sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, sqrtMinus15), (-sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, sqrtMinus15), (-sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, sqrtMinus15), (-sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((4, sqrtMinus15), (-sqrtMinus15, 4))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1/2*sqrtMinus15 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1/2*sqrtMinus15 + 7/2, sqrtMinus15), (-sqrtMinus15, -1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((-1/2*sqrtMinus15 + 7/2, -sqrtMinus15), (sqrtMinus15, 1/2*sqrtMinus15 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(15), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [2, 1, 1], [2, 1, 1], [2, 1, 1], [2, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi19.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="88">
    <tet desc=""> 1 228 4 228 82 228 16 228 </tet>
    <tet desc=""> 0 228 3 228 83 228 17 228 </tet>
    <tet desc=""> 3 228 5 228 22 228 12 228 </tet>
    <tet desc=""> 2 228 1 228 23 228 13 228 </tet>
    <tet desc=""> 5 228 0 228 76 228 14 228 </tet>
    <tet desc=""> 4 228 2 228 77 228 15 228 </tet>
    <tet desc=""> 7 228 9 228 70 228 22 228 </tet>
    <tet desc=""> 6 228 11 228 71 228 23 228 </tet>
    <tet desc=""> 9 228 10 228 14 228 18 228 </tet>
    <tet desc=""> 8 228 6 228 15 228 19 228 </tet>
    <tet desc=""> 11 228 8 228 28 228 20 228 </tet>
    <tet desc=""> 10 228 7 228 29 228 21 228 </tet>
    <tet desc=""> 13 228 15 228 34 228 2 228 </tet>
    <tet desc=""> 12 228 17 228 35 228 3 228 </tet>
    <tet desc=""> 15 228 16 228 8 228 4 228 </tet>
    <tet desc=""> 14 228 12 228 9 228 5 228 </tet>
    <tet desc=""> 17 228 14 228 48 228 0 228 </tet>
    <tet desc=""> 16 228 13 228 49 228 1 228 </tet>
    <tet desc=""> 19 228 20 228 32 228 8 228 </tet>
    <tet desc=""> 18 228 22 228 33 228 9 228 </tet>
    <tet desc=""> 21 228 18 228 52 228 10 228 </tet>
    <tet desc=""> 20 228 23 228 53 228 11 228 </tet>
    <tet desc=""> 23 228 19 228 2 228 6 228 </tet>
    <tet desc=""> 22 228 21 228 3 228 7 228 </tet>
    <tet desc=""> 25 228 30 228 62 228 47 228 </tet>
    <tet desc=""> 24 228 27 228 63 228 46 228 </tet>
    <tet desc=""> 27 228 28 228 44 228 44 228 </tet>
    <tet desc=""> 26 228 25 228 45 228 45 228 </tet>
    <tet desc=""> 29 228 26 228 10 228 48 228 </tet>
    <tet desc=""> 28 228 31 228 11 228 49 228 </tet>
    <tet desc=""> 31 228 24 228 78 228 42 228 </tet>
    <tet desc=""> 30 228 29 228 79 228 43 228 </tet>
    <tet desc=""> 33 228 41 228 18 228 76 228 </tet>
    <tet desc=""> 32 228 34 228 19 228 77 228 </tet>
    <tet desc=""> 35 228 33 228 12 228 70 228 </tet>
    <tet desc=""> 34 228 39 228 13 228 71 228 </tet>
    <tet desc=""> 37 228 40 228 64 228 73 228 </tet>
    <tet desc=""> 36 228 38 228 65 228 72 228 </tet>
    <tet desc=""> 39 228 37 228 42 228 78 228 </tet>
    <tet desc=""> 38 228 35 228 43 228 79 228 </tet>
    <tet desc=""> 41 228 36 228 56 228 75 228 </tet>
    <tet desc=""> 40 228 32 228 57 228 74 228 </tet>
    <tet desc=""> 43 228 47 228 38 228 30 228 </tet>
    <tet desc=""> 42 228 49 228 39 228 31 228 </tet>
    <tet desc=""> 45 228 48 228 26 228 26 228 </tet>
    <tet desc=""> 44 228 46 228 27 228 27 228 </tet>
    <tet desc=""> 47 228 45 228 66 228 25 228 </tet>
    <tet desc=""> 46 228 42 228 67 228 24 228 </tet>
    <tet desc=""> 49 228 44 228 16 228 28 228 </tet>
    <tet desc=""> 48 228 43 228 17 228 29 228 </tet>
    <tet desc=""> 51 228 55 228 80 228 80 228 </tet>
    <tet desc=""> 50 228 53 228 81 228 81 228 </tet>
    <tet desc=""> 53 228 57 228 20 228 82 228 </tet>
    <tet desc=""> 52 228 51 228 21 228 83 228 </tet>
    <tet desc=""> 55 228 56 228 68 228 87 228 </tet>
    <tet desc=""> 54 228 50 228 69 228 86 228 </tet>
    <tet desc=""> 57 228 54 228 40 228 85 228 </tet>
    <tet desc=""> 56 228 52 228 41 228 84 228 </tet>
    <tet desc=""> 59 228 69 228 86 228 69 228 </tet>
    <tet desc=""> 58 228 61 228 87 228 68 228 </tet>
    <tet desc=""> 61 228 62 228 72 228 65 228 </tet>
    <tet desc=""> 60 228 59 228 73 228 64 228 </tet>
    <tet desc=""> 63 228 60 228 24 228 67 228 </tet>
    <tet desc=""> 62 228 66 228 25 228 66 228 </tet>
    <tet desc=""> 65 228 68 228 36 228 61 228 </tet>
    <tet desc=""> 64 228 67 228 37 228 60 228 </tet>
    <tet desc=""> 67 228 63 228 46 228 63 228 </tet>
    <tet desc=""> 66 228 65 228 47 228 62 228 </tet>
    <tet desc=""> 69 228 64 228 54 228 59 228 </tet>
    <tet desc=""> 68 228 58 228 55 228 58 228 </tet>
    <tet desc=""> 71 228 77 228 6 228 34 228 </tet>
    <tet desc=""> 70 228 79 228 7 228 35 228 </tet>
    <tet desc=""> 73 228 78 228 60 228 37 228 </tet>
    <tet desc=""> 72 228 75 228 61 228 36 228 </tet>
    <tet desc=""> 75 228 76 228 84 228 41 228 </tet>
    <tet desc=""> 74 228 73 228 85 228 40 228 </tet>
    <tet desc=""> 77 228 74 228 4 228 32 228 </tet>
    <tet desc=""> 76 228 70 228 5 228 33 228 </tet>
    <tet desc=""> 79 228 72 228 30 228 38 228 </tet>
    <tet desc=""> 78 228 71 228 31 228 39 228 </tet>
    <tet desc=""> 81 228 86 228 50 228 50 228 </tet>
    <tet desc=""> 80 228 83 228 51 228 51 228 </tet>
    <tet desc=""> 83 228 84 228 0 228 52 228 </tet>
    <tet desc=""> 82 228 81 228 1 228 53 228 </tet>
    <tet desc=""> 85 228 82 228 74 228 57 228 </tet>
    <tet desc=""> 84 228 87 228 75 228 56 228 </tet>
    <tet desc=""> 87 228 80 228 58 228 55 228 </tet>
    <tet desc=""> 86 228 85 228 59 228 54 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>19</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1/2*sqrtMinus19 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, -2), (-2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, 2), (2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((1/2*sqrtMinus19 + 1/2, 2), (2, -1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(19), ((-1/2*sqrtMinus19 + 1/2, -2), (-2, 1/2*sqrtMinus19 + 1/2)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 2, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 2, 2], [1, 1, 3], [1, 1, 3], [1, 2, 2], [1, 1, 2], [1, 1, 2], [1, 2, 2], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi2.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="32">
    <tet desc=""> 1 228 3 228 6 228 19 228 </tet>
    <tet desc=""> 0 228 5 228 7 228 18 228 </tet>
    <tet desc=""> 3 228 4 228 30 228 23 228 </tet>
    <tet desc=""> 2 228 0 228 31 228 22 228 </tet>
    <tet desc=""> 5 228 2 228 16 228 21 228 </tet>
    <tet desc=""> 4 228 1 228 17 228 20 228 </tet>
    <tet desc=""> 7 228 8 228 0 228 16 228 </tet>
    <tet desc=""> 6 228 10 228 1 228 17 228 </tet>
    <tet desc=""> 9 228 6 228 24 228 12 228 </tet>
    <tet desc=""> 8 228 11 228 25 228 13 228 </tet>
    <tet desc=""> 11 228 7 228 18 228 14 228 </tet>
    <tet desc=""> 10 228 9 228 19 228 15 228 </tet>
    <tet desc=""> 13 228 16 228 26 228 8 228 </tet>
    <tet desc=""> 12 228 15 228 27 228 9 228 </tet>
    <tet desc=""> 15 228 17 228 20 228 10 228 </tet>
    <tet desc=""> 14 228 13 228 21 228 11 228 </tet>
    <tet desc=""> 17 228 12 228 4 228 6 228 </tet>
    <tet desc=""> 16 228 14 228 5 228 7 228 </tet>
    <tet desc=""> 19 228 20 228 10 228 1 228 </tet>
    <tet desc=""> 18 228 22 228 11 228 0 228 </tet>
    <tet desc=""> 21 228 18 228 14 228 5 228 </tet>
    <tet desc=""> 20 228 23 228 15 228 4 228 </tet>
    <tet desc=""> 23 228 19 228 28 228 3 228 </tet>
    <tet desc=""> 22 228 21 228 29 228 2 228 </tet>
    <tet desc=""> 25 228 31 228 8 228 26 228 </tet>
    <tet desc=""> 24 228 28 228 9 228 27 228 </tet>
    <tet desc=""> 27 228 30 228 12 228 24 228 </tet>
    <tet desc=""> 26 228 29 228 13 228 25 228 </tet>
    <tet desc=""> 29 228 25 228 22 228 29 228 </tet>
    <tet desc=""> 28 228 27 228 23 228 28 228 </tet>
    <tet desc=""> 31 228 26 228 2 228 31 228 </tet>
    <tet desc=""> 30 228 24 228 3 228 30 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>2</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(2), ((1, sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((1, -sqrtMinus2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(2), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [2, 1, 2], [2, 1, 2], [2, 1, 2], [2, 1, 2]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi23.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="208">
    <tet desc=""> 1 228 5 228 82 228 30 228 </tet>
    <tet desc=""> 0 228 9 228 83 228 31 228 </tet>
    <tet desc=""> 3 228 6 228 44 228 33 228 </tet>
    <tet desc=""> 2 228 8 228 45 228 32 228 </tet>
    <tet desc=""> 5 228 7 228 36 228 28 228 </tet>
    <tet desc=""> 4 228 0 228 37 228 29 228 </tet>
    <tet desc=""> 7 228 2 228 200 228 27 228 </tet>
    <tet desc=""> 6 228 4 228 201 228 26 228 </tet>
    <tet desc=""> 9 228 3 228 64 228 24 228 </tet>
    <tet desc=""> 8 228 1 228 65 228 25 228 </tet>
    <tet desc=""> 11 228 16 228 18 228 80 228 </tet>
    <tet desc=""> 10 228 14 228 19 228 81 228 </tet>
    <tet desc=""> 13 228 17 228 24 228 86 228 </tet>
    <tet desc=""> 12 228 15 228 25 228 87 228 </tet>
    <tet desc=""> 15 228 11 228 68 228 82 228 </tet>
    <tet desc=""> 14 228 13 228 69 228 83 228 </tet>
    <tet desc=""> 17 228 10 228 166 228 85 228 </tet>
    <tet desc=""> 16 228 12 228 167 228 84 228 </tet>
    <tet desc=""> 19 228 20 228 10 228 174 228 </tet>
    <tet desc=""> 18 228 22 228 11 228 175 228 </tet>
    <tet desc=""> 21 228 18 228 52 228 178 228 </tet>
    <tet desc=""> 20 228 23 228 53 228 179 228 </tet>
    <tet desc=""> 23 228 19 228 58 228 177 228 </tet>
    <tet desc=""> 22 228 21 228 59 228 176 228 </tet>
    <tet desc=""> 25 228 32 228 12 228 8 228 </tet>
    <tet desc=""> 24 228 31 228 13 228 9 228 </tet>
    <tet desc=""> 27 228 28 228 188 228 7 228 </tet>
    <tet desc=""> 26 228 33 228 189 228 6 228 </tet>
    <tet desc=""> 29 228 26 228 114 228 4 228 </tet>
    <tet desc=""> 28 228 30 228 115 228 5 228 </tet>
    <tet desc=""> 31 228 29 228 78 228 0 228 </tet>
    <tet desc=""> 30 228 25 228 79 228 1 228 </tet>
    <tet desc=""> 33 228 24 228 172 228 3 228 </tet>
    <tet desc=""> 32 228 27 228 173 228 2 228 </tet>
    <tet desc=""> 35 228 40 228 80 228 168 228 </tet>
    <tet desc=""> 34 228 37 228 81 228 169 228 </tet>
    <tet desc=""> 37 228 38 228 4 228 170 228 </tet>
    <tet desc=""> 36 228 35 228 5 228 171 228 </tet>
    <tet desc=""> 39 228 36 228 196 228 173 228 </tet>
    <tet desc=""> 38 228 41 228 197 228 172 228 </tet>
    <tet desc=""> 41 228 34 228 118 228 166 228 </tet>
    <tet desc=""> 40 228 39 228 119 228 167 228 </tet>
    <tet desc=""> 43 228 44 228 198 228 114 228 </tet>
    <tet desc=""> 42 228 46 228 199 228 115 228 </tet>
    <tet desc=""> 45 228 42 228 2 228 111 228 </tet>
    <tet desc=""> 44 228 49 228 3 228 110 228 </tet>
    <tet desc=""> 47 228 43 228 142 228 113 228 </tet>
    <tet desc=""> 46 228 48 228 143 228 112 228 </tet>
    <tet desc=""> 49 228 47 228 66 228 109 228 </tet>
    <tet desc=""> 48 228 45 228 67 228 108 228 </tet>
    <tet desc=""> 51 228 54 228 132 228 106 228 </tet>
    <tet desc=""> 50 228 57 228 133 228 107 228 </tet>
    <tet desc=""> 53 228 56 228 20 228 102 228 </tet>
    <tet desc=""> 52 228 55 228 21 228 103 228 </tet>
    <tet desc=""> 55 228 50 228 60 228 100 228 </tet>
    <tet desc=""> 54 228 53 228 61 228 101 228 </tet>
    <tet desc=""> 57 228 52 228 164 228 104 228 </tet>
    <tet desc=""> 56 228 51 228 165 228 105 228 </tet>
    <tet desc=""> 59 228 63 228 22 228 140 228 </tet>
    <tet desc=""> 58 228 61 228 23 228 141 228 </tet>
    <tet desc=""> 61 228 62 228 54 228 138 228 </tet>
    <tet desc=""> 60 228 59 228 55 228 139 228 </tet>
    <tet desc=""> 63 228 60 228 70 228 143 228 </tet>
    <tet desc=""> 62 228 58 228 71 228 142 228 </tet>
    <tet desc=""> 65 228 67 228 8 228 76 228 </tet>
    <tet desc=""> 64 228 69 228 9 228 77 228 </tet>
    <tet desc=""> 67 228 70 228 48 228 72 228 </tet>
    <tet desc=""> 66 228 64 228 49 228 73 228 </tet>
    <tet desc=""> 69 228 71 228 14 228 78 228 </tet>
    <tet desc=""> 68 228 65 228 15 228 79 228 </tet>
    <tet desc=""> 71 228 66 228 62 228 74 228 </tet>
    <tet desc=""> 70 228 68 228 63 228 75 228 </tet>
    <tet desc=""> 73 228 74 228 94 228 66 228 </tet>
    <tet desc=""> 72 228 76 228 95 228 67 228 </tet>
    <tet desc=""> 75 228 72 228 112 228 70 228 </tet>
    <tet desc=""> 74 228 78 228 113 228 71 228 </tet>
    <tet desc=""> 77 228 73 228 86 228 64 228 </tet>
    <tet desc=""> 76 228 79 228 87 228 65 228 </tet>
    <tet desc=""> 79 228 75 228 30 228 68 228 </tet>
    <tet desc=""> 78 228 77 228 31 228 69 228 </tet>
    <tet desc=""> 81 228 85 228 34 228 10 228 </tet>
    <tet desc=""> 80 228 82 228 35 228 11 228 </tet>
    <tet desc=""> 83 228 81 228 0 228 14 228 </tet>
    <tet desc=""> 82 228 87 228 1 228 15 228 </tet>
    <tet desc=""> 85 228 86 228 88 228 17 228 </tet>
    <tet desc=""> 84 228 80 228 89 228 16 228 </tet>
    <tet desc=""> 87 228 84 228 76 228 12 228 </tet>
    <tet desc=""> 86 228 83 228 77 228 13 228 </tet>
    <tet desc=""> 89 228 92 228 84 228 119 228 </tet>
    <tet desc=""> 88 228 90 228 85 228 118 228 </tet>
    <tet desc=""> 91 228 89 228 104 228 121 228 </tet>
    <tet desc=""> 90 228 93 228 105 228 120 228 </tet>
    <tet desc=""> 93 228 88 228 96 228 117 228 </tet>
    <tet desc=""> 92 228 91 228 97 228 116 228 </tet>
    <tet desc=""> 95 228 98 228 72 228 157 228 </tet>
    <tet desc=""> 94 228 96 228 73 228 156 228 </tet>
    <tet desc=""> 97 228 95 228 92 228 154 228 </tet>
    <tet desc=""> 96 228 99 228 93 228 155 228 </tet>
    <tet desc=""> 99 228 94 228 106 228 152 228 </tet>
    <tet desc=""> 98 228 97 228 107 228 153 228 </tet>
    <tet desc=""> 101 228 106 228 146 228 54 228 </tet>
    <tet desc=""> 100 228 103 228 147 228 55 228 </tet>
    <tet desc=""> 103 228 104 228 122 228 52 228 </tet>
    <tet desc=""> 102 228 101 228 123 228 53 228 </tet>
    <tet desc=""> 105 228 102 228 90 228 56 228 </tet>
    <tet desc=""> 104 228 107 228 91 228 57 228 </tet>
    <tet desc=""> 107 228 100 228 98 228 50 228 </tet>
    <tet desc=""> 106 228 105 228 99 228 51 228 </tet>
    <tet desc=""> 109 228 110 228 156 228 49 228 </tet>
    <tet desc=""> 108 228 112 228 157 228 48 228 </tet>
    <tet desc=""> 111 228 108 228 184 228 45 228 </tet>
    <tet desc=""> 110 228 114 228 185 228 44 228 </tet>
    <tet desc=""> 113 228 109 228 74 228 47 228 </tet>
    <tet desc=""> 112 228 115 228 75 228 46 228 </tet>
    <tet desc=""> 115 228 111 228 28 228 42 228 </tet>
    <tet desc=""> 114 228 113 228 29 228 43 228 </tet>
    <tet desc=""> 117 228 120 228 194 228 93 228 </tet>
    <tet desc=""> 116 228 119 228 195 228 92 228 </tet>
    <tet desc=""> 119 228 121 228 40 228 89 228 </tet>
    <tet desc=""> 118 228 117 228 41 228 88 228 </tet>
    <tet desc=""> 121 228 116 228 126 228 91 228 </tet>
    <tet desc=""> 120 228 118 228 127 228 90 228 </tet>
    <tet desc=""> 123 228 127 228 102 228 160 228 </tet>
    <tet desc=""> 122 228 125 228 103 228 161 228 </tet>
    <tet desc=""> 125 228 129 228 148 228 163 228 </tet>
    <tet desc=""> 124 228 123 228 149 228 162 228 </tet>
    <tet desc=""> 127 228 128 228 120 228 165 228 </tet>
    <tet desc=""> 126 228 122 228 121 228 164 228 </tet>
    <tet desc=""> 129 228 126 228 202 228 159 228 </tet>
    <tet desc=""> 128 228 124 228 203 228 158 228 </tet>
    <tet desc=""> 131 228 137 228 158 228 151 228 </tet>
    <tet desc=""> 130 228 133 228 159 228 150 228 </tet>
    <tet desc=""> 133 228 134 228 50 228 144 228 </tet>
    <tet desc=""> 132 228 131 228 51 228 145 228 </tet>
    <tet desc=""> 135 228 132 228 138 228 146 228 </tet>
    <tet desc=""> 134 228 136 228 139 228 147 228 </tet>
    <tet desc=""> 137 228 135 228 204 228 149 228 </tet>
    <tet desc=""> 136 228 130 228 205 228 148 228 </tet>
    <tet desc=""> 139 228 143 228 134 228 60 228 </tet>
    <tet desc=""> 138 228 141 228 135 228 61 228 </tet>
    <tet desc=""> 141 228 142 228 206 228 58 228 </tet>
    <tet desc=""> 140 228 139 228 207 228 59 228 </tet>
    <tet desc=""> 143 228 140 228 46 228 63 228 </tet>
    <tet desc=""> 142 228 138 228 47 228 62 228 </tet>
    <tet desc=""> 145 228 146 228 152 228 132 228 </tet>
    <tet desc=""> 144 228 150 228 153 228 133 228 </tet>
    <tet desc=""> 147 228 144 228 100 228 134 228 </tet>
    <tet desc=""> 146 228 149 228 101 228 135 228 </tet>
    <tet desc=""> 149 228 151 228 124 228 137 228 </tet>
    <tet desc=""> 148 228 147 228 125 228 136 228 </tet>
    <tet desc=""> 151 228 145 228 180 228 131 228 </tet>
    <tet desc=""> 150 228 148 228 181 228 130 228 </tet>
    <tet desc=""> 153 228 157 228 144 228 98 228 </tet>
    <tet desc=""> 152 228 155 228 145 228 99 228 </tet>
    <tet desc=""> 155 228 156 228 182 228 96 228 </tet>
    <tet desc=""> 154 228 153 228 183 228 97 228 </tet>
    <tet desc=""> 157 228 154 228 108 228 95 228 </tet>
    <tet desc=""> 156 228 152 228 109 228 94 228 </tet>
    <tet desc=""> 159 228 163 228 130 228 129 228 </tet>
    <tet desc=""> 158 228 165 228 131 228 128 228 </tet>
    <tet desc=""> 161 228 164 228 178 228 122 228 </tet>
    <tet desc=""> 160 228 162 228 179 228 123 228 </tet>
    <tet desc=""> 163 228 161 228 186 228 125 228 </tet>
    <tet desc=""> 162 228 158 228 187 228 124 228 </tet>
    <tet desc=""> 165 228 160 228 56 228 127 228 </tet>
    <tet desc=""> 164 228 159 228 57 228 126 228 </tet>
    <tet desc=""> 167 228 168 228 16 228 40 228 </tet>
    <tet desc=""> 166 228 172 228 17 228 41 228 </tet>
    <tet desc=""> 169 228 166 228 174 228 34 228 </tet>
    <tet desc=""> 168 228 171 228 175 228 35 228 </tet>
    <tet desc=""> 171 228 173 228 190 228 36 228 </tet>
    <tet desc=""> 170 228 169 228 191 228 37 228 </tet>
    <tet desc=""> 173 228 167 228 32 228 39 228 </tet>
    <tet desc=""> 172 228 170 228 33 228 38 228 </tet>
    <tet desc=""> 175 228 178 228 168 228 18 228 </tet>
    <tet desc=""> 174 228 177 228 169 228 19 228 </tet>
    <tet desc=""> 177 228 179 228 192 228 23 228 </tet>
    <tet desc=""> 176 228 175 228 193 228 22 228 </tet>
    <tet desc=""> 179 228 174 228 160 228 20 228 </tet>
    <tet desc=""> 178 228 176 228 161 228 21 228 </tet>
    <tet desc=""> 181 228 183 228 150 228 202 228 </tet>
    <tet desc=""> 180 228 203 228 151 228 203 228 </tet>
    <tet desc=""> 183 228 184 228 154 228 195 228 </tet>
    <tet desc=""> 182 228 180 228 155 228 194 228 </tet>
    <tet desc=""> 185 228 182 228 110 228 197 228 </tet>
    <tet desc=""> 184 228 188 228 111 228 196 228 </tet>
    <tet desc=""> 187 228 192 228 162 228 204 228 </tet>
    <tet desc=""> 186 228 205 228 163 228 205 228 </tet>
    <tet desc=""> 189 228 185 228 26 228 201 228 </tet>
    <tet desc=""> 188 228 190 228 27 228 200 228 </tet>
    <tet desc=""> 191 228 189 228 170 228 198 228 </tet>
    <tet desc=""> 190 228 193 228 171 228 199 228 </tet>
    <tet desc=""> 193 228 186 228 176 228 207 228 </tet>
    <tet desc=""> 192 228 191 228 177 228 206 228 </tet>
    <tet desc=""> 195 228 202 228 116 228 183 228 </tet>
    <tet desc=""> 194 228 197 228 117 228 182 228 </tet>
    <tet desc=""> 197 228 201 228 38 228 185 228 </tet>
    <tet desc=""> 196 228 195 228 39 228 184 228 </tet>
    <tet desc=""> 199 228 200 228 42 228 190 228 </tet>
    <tet desc=""> 198 228 206 228 43 228 191 228 </tet>
    <tet desc=""> 201 228 198 228 6 228 189 228 </tet>
    <tet desc=""> 200 228 196 228 7 228 188 228 </tet>
    <tet desc=""> 203 228 194 228 128 228 180 228 </tet>
    <tet desc=""> 202 228 181 228 129 228 181 228 </tet>
    <tet desc=""> 205 228 207 228 136 228 186 228 </tet>
    <tet desc=""> 204 228 187 228 137 228 187 228 </tet>
    <tet desc=""> 207 228 199 228 140 228 193 228 </tet>
    <tet desc=""> 206 228 204 228 141 228 192 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>23</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -3), (1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -3), (-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, -6), (4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, 1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((1, -1/2*sqrtMinus23 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 7/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((sqrtMinus23, 6), (-4, sqrtMinus23))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 3), (1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 + 7/2), (1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2), (1/2*sqrtMinus23 - 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2), (-1/2*sqrtMinus23 - 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 + 7/2), (-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 - 5/2), (1/2*sqrtMinus23 + 5/2, -1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 3/2, 1/2*sqrtMinus23 - 7/2), (1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 - 5/2), (-1/2*sqrtMinus23 + 5/2, 1/2*sqrtMinus23 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, 3), (-1/2*sqrtMinus23 - 3/2, -1/2*sqrtMinus23 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((-1/2*sqrtMinus23 + 3/2, -1/2*sqrtMinus23 - 7/2), (-1/2*sqrtMinus23 - 3/2, 1/2*sqrtMinus23 - 7/2))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(23), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi3.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="32">
    <tet desc=""> 1 228 3 228 24 228 14 228 </tet>
    <tet desc=""> 0 228 5 228 25 228 15 228 </tet>
    <tet desc=""> 3 228 4 228 16 228 16 228 </tet>
    <tet desc=""> 2 228 0 228 17 228 17 228 </tet>
    <tet desc=""> 5 228 2 228 10 228 12 228 </tet>
    <tet desc=""> 4 228 1 228 11 228 13 228 </tet>
    <tet desc=""> 7 228 10 228 18 228 18 228 </tet>
    <tet desc=""> 6 228 9 228 19 228 19 228 </tet>
    <tet desc=""> 9 228 11 228 26 228 23 228 </tet>
    <tet desc=""> 8 228 7 228 27 228 22 228 </tet>
    <tet desc=""> 11 228 6 228 4 228 20 228 </tet>
    <tet desc=""> 10 228 8 228 5 228 21 228 </tet>
    <tet desc=""> 13 228 16 228 20 228 4 228 </tet>
    <tet desc=""> 12 228 15 228 21 228 5 228 </tet>
    <tet desc=""> 15 228 17 228 28 228 0 228 </tet>
    <tet desc=""> 14 228 13 228 29 228 1 228 </tet>
    <tet desc=""> 17 228 12 228 2 228 2 228 </tet>
    <tet desc=""> 16 228 14 228 3 228 3 228 </tet>
    <tet desc=""> 19 228 20 228 6 228 6 228 </tet>
    <tet desc=""> 18 228 22 228 7 228 7 228 </tet>
    <tet desc=""> 21 228 18 228 12 228 10 228 </tet>
    <tet desc=""> 20 228 23 228 13 228 11 228 </tet>
    <tet desc=""> 23 228 19 228 30 228 9 228 </tet>
    <tet desc=""> 22 228 21 228 31 228 8 228 </tet>
    <tet desc=""> 25 228 28 228 0 228 28 228 </tet>
    <tet desc=""> 24 228 26 228 1 228 29 228 </tet>
    <tet desc=""> 27 228 25 228 8 228 31 228 </tet>
    <tet desc=""> 26 228 30 228 9 228 30 228 </tet>
    <tet desc=""> 29 228 24 228 14 228 24 228 </tet>
    <tet desc=""> 28 228 31 228 15 228 25 228 </tet>
    <tet desc=""> 31 228 27 228 22 228 27 228 </tet>
    <tet desc=""> 30 228 29 228 23 228 26 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>3</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 1), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 1), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 1), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 1), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 1), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 1), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, 0), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, 0), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, 0), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, 0), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, 0), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, 0), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, -1), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, -1), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, -1), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, -1), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, -1), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((1/2*sqrtMinus3 + 1/2, -1), (0, -1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 0), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 0), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 0), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 0), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 0), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((-1/2*sqrtMinus3 + 1/2, 0), (0, 1/2*sqrtMinus3 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(3), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 2, 3], [1, 1, 3], [1, 1, 2], [1, 2, 2], [1, 2, 3], [1, 1, 3], [1, 2, 2], [1, 1, 2]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi31.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="256">
    <tet desc=""> 1 228 5 228 156 228 25 228 </tet>
    <tet desc=""> 0 228 3 228 157 228 24 228 </tet>
    <tet desc=""> 3 228 4 228 32 228 22 228 </tet>
    <tet desc=""> 2 228 1 228 33 228 23 228 </tet>
    <tet desc=""> 5 228 2 228 16 228 20 228 </tet>
    <tet desc=""> 4 228 0 228 17 228 21 228 </tet>
    <tet desc=""> 7 228 11 228 222 228 36 228 </tet>
    <tet desc=""> 6 228 9 228 223 228 37 228 </tet>
    <tet desc=""> 9 228 10 228 106 228 39 228 </tet>
    <tet desc=""> 8 228 7 228 107 228 38 228 </tet>
    <tet desc=""> 11 228 8 228 58 228 35 228 </tet>
    <tet desc=""> 10 228 6 228 59 228 34 228 </tet>
    <tet desc=""> 13 228 16 228 128 228 47 228 </tet>
    <tet desc=""> 12 228 19 228 129 228 46 228 </tet>
    <tet desc=""> 15 228 18 228 172 228 45 228 </tet>
    <tet desc=""> 14 228 17 228 173 228 44 228 </tet>
    <tet desc=""> 17 228 12 228 4 228 41 228 </tet>
    <tet desc=""> 16 228 15 228 5 228 40 228 </tet>
    <tet desc=""> 19 228 14 228 178 228 43 228 </tet>
    <tet desc=""> 18 228 13 228 179 228 42 228 </tet>
    <tet desc=""> 21 228 22 228 130 228 4 228 </tet>
    <tet desc=""> 20 228 25 228 131 228 5 228 </tet>
    <tet desc=""> 23 228 20 228 94 228 2 228 </tet>
    <tet desc=""> 22 228 24 228 95 228 3 228 </tet>
    <tet desc=""> 25 228 23 228 74 228 1 228 </tet>
    <tet desc=""> 24 228 21 228 75 228 0 228 </tet>
    <tet desc=""> 27 228 29 228 80 228 113 228 </tet>
    <tet desc=""> 26 228 30 228 81 228 112 228 </tet>
    <tet desc=""> 29 228 32 228 88 228 118 228 </tet>
    <tet desc=""> 28 228 26 228 89 228 119 228 </tet>
    <tet desc=""> 31 228 27 228 158 228 115 228 </tet>
    <tet desc=""> 30 228 33 228 159 228 114 228 </tet>
    <tet desc=""> 33 228 28 228 2 228 117 228 </tet>
    <tet desc=""> 32 228 31 228 3 228 116 228 </tet>
    <tet desc=""> 35 228 36 228 194 228 11 228 </tet>
    <tet desc=""> 34 228 39 228 195 228 10 228 </tet>
    <tet desc=""> 37 228 34 228 46 228 6 228 </tet>
    <tet desc=""> 36 228 38 228 47 228 7 228 </tet>
    <tet desc=""> 39 228 37 228 118 228 9 228 </tet>
    <tet desc=""> 38 228 35 228 119 228 8 228 </tet>
    <tet desc=""> 41 228 44 228 220 228 17 228 </tet>
    <tet desc=""> 40 228 47 228 221 228 16 228 </tet>
    <tet desc=""> 43 228 46 228 192 228 19 228 </tet>
    <tet desc=""> 42 228 45 228 193 228 18 228 </tet>
    <tet desc=""> 45 228 40 228 232 228 15 228 </tet>
    <tet desc=""> 44 228 43 228 233 228 14 228 </tet>
    <tet desc=""> 47 228 42 228 36 228 13 228 </tet>
    <tet desc=""> 46 228 41 228 37 228 12 228 </tet>
    <tet desc=""> 49 228 51 228 168 228 59 228 </tet>
    <tet desc=""> 48 228 53 228 169 228 58 228 </tet>
    <tet desc=""> 51 228 52 228 62 228 54 228 </tet>
    <tet desc=""> 50 228 48 228 63 228 55 228 </tet>
    <tet desc=""> 53 228 50 228 122 228 57 228 </tet>
    <tet desc=""> 52 228 49 228 123 228 56 228 </tet>
    <tet desc=""> 55 228 57 228 208 228 50 228 </tet>
    <tet desc=""> 54 228 59 228 209 228 51 228 </tet>
    <tet desc=""> 57 228 58 228 104 228 53 228 </tet>
    <tet desc=""> 56 228 54 228 105 228 52 228 </tet>
    <tet desc=""> 59 228 56 228 10 228 49 228 </tet>
    <tet desc=""> 58 228 55 228 11 228 48 228 </tet>
    <tet desc=""> 61 228 66 228 138 228 102 228 </tet>
    <tet desc=""> 60 228 65 228 139 228 103 228 </tet>
    <tet desc=""> 63 228 64 228 50 228 100 228 </tet>
    <tet desc=""> 62 228 67 228 51 228 101 228 </tet>
    <tet desc=""> 65 228 62 228 214 228 96 228 </tet>
    <tet desc=""> 64 228 61 228 215 228 97 228 </tet>
    <tet desc=""> 67 228 60 228 166 228 99 228 </tet>
    <tet desc=""> 66 228 63 228 167 228 98 228 </tet>
    <tet desc=""> 69 228 71 228 96 228 78 228 </tet>
    <tet desc=""> 68 228 73 228 97 228 79 228 </tet>
    <tet desc=""> 71 228 72 228 82 228 77 228 </tet>
    <tet desc=""> 70 228 68 228 83 228 76 228 </tet>
    <tet desc=""> 73 228 70 228 198 228 74 228 </tet>
    <tet desc=""> 72 228 69 228 199 228 75 228 </tet>
    <tet desc=""> 75 228 77 228 24 228 72 228 </tet>
    <tet desc=""> 74 228 79 228 25 228 73 228 </tet>
    <tet desc=""> 77 228 78 228 92 228 71 228 </tet>
    <tet desc=""> 76 228 74 228 93 228 70 228 </tet>
    <tet desc=""> 79 228 76 228 154 228 68 228 </tet>
    <tet desc=""> 78 228 75 228 155 228 69 228 </tet>
    <tet desc=""> 81 228 85 228 26 228 120 228 </tet>
    <tet desc=""> 80 228 87 228 27 228 121 228 </tet>
    <tet desc=""> 83 228 86 228 70 228 125 228 </tet>
    <tet desc=""> 82 228 84 228 71 228 124 228 </tet>
    <tet desc=""> 85 228 83 228 90 228 122 228 </tet>
    <tet desc=""> 84 228 80 228 91 228 123 228 </tet>
    <tet desc=""> 87 228 82 228 196 228 126 228 </tet>
    <tet desc=""> 86 228 81 228 197 228 127 228 </tet>
    <tet desc=""> 89 228 94 228 28 228 107 228 </tet>
    <tet desc=""> 88 228 91 228 29 228 106 228 </tet>
    <tet desc=""> 91 228 92 228 84 228 105 228 </tet>
    <tet desc=""> 90 228 89 228 85 228 104 228 </tet>
    <tet desc=""> 93 228 90 228 76 228 108 228 </tet>
    <tet desc=""> 92 228 95 228 77 228 109 228 </tet>
    <tet desc=""> 95 228 88 228 22 228 111 228 </tet>
    <tet desc=""> 94 228 93 228 23 228 110 228 </tet>
    <tet desc=""> 97 228 100 228 68 228 64 228 </tet>
    <tet desc=""> 96 228 103 228 69 228 65 228 </tet>
    <tet desc=""> 99 228 101 228 200 228 67 228 </tet>
    <tet desc=""> 98 228 102 228 201 228 66 228 </tet>
    <tet desc=""> 101 228 96 228 152 228 62 228 </tet>
    <tet desc=""> 100 228 98 228 153 228 63 228 </tet>
    <tet desc=""> 103 228 99 228 186 228 60 228 </tet>
    <tet desc=""> 102 228 97 228 187 228 61 228 </tet>
    <tet desc=""> 105 228 106 228 56 228 91 228 </tet>
    <tet desc=""> 104 228 108 228 57 228 90 228 </tet>
    <tet desc=""> 107 228 104 228 8 228 89 228 </tet>
    <tet desc=""> 106 228 111 228 9 228 88 228 </tet>
    <tet desc=""> 109 228 105 228 124 228 92 228 </tet>
    <tet desc=""> 108 228 110 228 125 228 93 228 </tet>
    <tet desc=""> 111 228 109 228 116 228 95 228 </tet>
    <tet desc=""> 110 228 107 228 117 228 94 228 </tet>
    <tet desc=""> 113 228 115 228 188 228 27 228 </tet>
    <tet desc=""> 112 228 119 228 189 228 26 228 </tet>
    <tet desc=""> 115 228 116 228 126 228 31 228 </tet>
    <tet desc=""> 114 228 112 228 127 228 30 228 </tet>
    <tet desc=""> 117 228 114 228 110 228 33 228 </tet>
    <tet desc=""> 116 228 118 228 111 228 32 228 </tet>
    <tet desc=""> 119 228 117 228 38 228 28 228 </tet>
    <tet desc=""> 118 228 113 228 39 228 29 228 </tet>
    <tet desc=""> 121 228 123 228 170 228 80 228 </tet>
    <tet desc=""> 120 228 127 228 171 228 81 228 </tet>
    <tet desc=""> 123 228 124 228 52 228 84 228 </tet>
    <tet desc=""> 122 228 120 228 53 228 85 228 </tet>
    <tet desc=""> 125 228 122 228 108 228 83 228 </tet>
    <tet desc=""> 124 228 126 228 109 228 82 228 </tet>
    <tet desc=""> 127 228 125 228 114 228 86 228 </tet>
    <tet desc=""> 126 228 121 228 115 228 87 228 </tet>
    <tet desc=""> 129 228 130 228 12 228 223 228 </tet>
    <tet desc=""> 128 228 132 228 13 228 222 228 </tet>
    <tet desc=""> 131 228 128 228 20 228 221 228 </tet>
    <tet desc=""> 130 228 136 228 21 228 220 228 </tet>
    <tet desc=""> 133 228 129 228 180 228 226 228 </tet>
    <tet desc=""> 132 228 135 228 181 228 227 228 </tet>
    <tet desc=""> 135 228 137 228 252 228 219 228 </tet>
    <tet desc=""> 134 228 133 228 253 228 218 228 </tet>
    <tet desc=""> 137 228 131 228 146 228 224 228 </tet>
    <tet desc=""> 136 228 134 228 147 228 225 228 </tet>
    <tet desc=""> 139 228 145 228 60 228 233 228 </tet>
    <tet desc=""> 138 228 140 228 61 228 232 228 </tet>
    <tet desc=""> 141 228 139 228 212 228 228 228 </tet>
    <tet desc=""> 140 228 143 228 213 228 229 228 </tet>
    <tet desc=""> 143 228 144 228 240 228 234 228 </tet>
    <tet desc=""> 142 228 141 228 241 228 235 228 </tet>
    <tet desc=""> 145 228 142 228 162 228 230 228 </tet>
    <tet desc=""> 144 228 138 228 163 228 231 228 </tet>
    <tet desc=""> 147 228 155 228 136 228 212 228 </tet>
    <tet desc=""> 146 228 149 228 137 228 213 228 </tet>
    <tet desc=""> 149 228 150 228 250 228 210 228 </tet>
    <tet desc=""> 148 228 147 228 251 228 211 228 </tet>
    <tet desc=""> 151 228 148 228 206 228 217 228 </tet>
    <tet desc=""> 150 228 153 228 207 228 216 228 </tet>
    <tet desc=""> 153 228 154 228 100 228 208 228 </tet>
    <tet desc=""> 152 228 151 228 101 228 209 228 </tet>
    <tet desc=""> 155 228 152 228 78 228 214 228 </tet>
    <tet desc=""> 154 228 146 228 79 228 215 228 </tet>
    <tet desc=""> 157 228 173 228 0 228 199 228 </tet>
    <tet desc=""> 156 228 159 228 1 228 198 228 </tet>
    <tet desc=""> 159 228 171 228 30 228 197 228 </tet>
    <tet desc=""> 158 228 157 228 31 228 196 228 </tet>
    <tet desc=""> 161 228 172 228 176 228 185 228 </tet>
    <tet desc=""> 160 228 165 228 177 228 184 228 </tet>
    <tet desc=""> 163 228 164 228 144 228 190 228 </tet>
    <tet desc=""> 162 228 166 228 145 228 191 228 </tet>
    <tet desc=""> 165 228 162 228 242 228 183 228 </tet>
    <tet desc=""> 164 228 161 228 243 228 182 228 </tet>
    <tet desc=""> 167 228 163 228 66 228 193 228 </tet>
    <tet desc=""> 166 228 168 228 67 228 192 228 </tet>
    <tet desc=""> 169 228 167 228 48 228 194 228 </tet>
    <tet desc=""> 168 228 170 228 49 228 195 228 </tet>
    <tet desc=""> 171 228 169 228 120 228 189 228 </tet>
    <tet desc=""> 170 228 158 228 121 228 188 228 </tet>
    <tet desc=""> 173 228 160 228 14 228 186 228 </tet>
    <tet desc=""> 172 228 156 228 15 228 187 228 </tet>
    <tet desc=""> 175 228 177 228 254 228 205 228 </tet>
    <tet desc=""> 174 228 181 228 255 228 204 228 </tet>
    <tet desc=""> 177 228 178 228 160 228 203 228 </tet>
    <tet desc=""> 176 228 174 228 161 228 202 228 </tet>
    <tet desc=""> 179 228 176 228 18 228 201 228 </tet>
    <tet desc=""> 178 228 180 228 19 228 200 228 </tet>
    <tet desc=""> 181 228 179 228 132 228 207 228 </tet>
    <tet desc=""> 180 228 175 228 133 228 206 228 </tet>
    <tet desc=""> 183 228 184 228 246 228 165 228 </tet>
    <tet desc=""> 182 228 190 228 247 228 164 228 </tet>
    <tet desc=""> 185 228 182 228 202 228 161 228 </tet>
    <tet desc=""> 184 228 186 228 203 228 160 228 </tet>
    <tet desc=""> 187 228 185 228 102 228 172 228 </tet>
    <tet desc=""> 186 228 199 228 103 228 173 228 </tet>
    <tet desc=""> 189 228 197 228 112 228 171 228 </tet>
    <tet desc=""> 188 228 195 228 113 228 170 228 </tet>
    <tet desc=""> 191 228 183 228 230 228 162 228 </tet>
    <tet desc=""> 190 228 193 228 231 228 163 228 </tet>
    <tet desc=""> 193 228 194 228 42 228 167 228 </tet>
    <tet desc=""> 192 228 191 228 43 228 166 228 </tet>
    <tet desc=""> 195 228 192 228 34 228 168 228 </tet>
    <tet desc=""> 194 228 189 228 35 228 169 228 </tet>
    <tet desc=""> 197 228 198 228 86 228 159 228 </tet>
    <tet desc=""> 196 228 188 228 87 228 158 228 </tet>
    <tet desc=""> 199 228 196 228 72 228 157 228 </tet>
    <tet desc=""> 198 228 187 228 73 228 156 228 </tet>
    <tet desc=""> 201 228 207 228 98 228 179 228 </tet>
    <tet desc=""> 200 228 203 228 99 228 178 228 </tet>
    <tet desc=""> 203 228 205 228 184 228 177 228 </tet>
    <tet desc=""> 202 228 201 228 185 228 176 228 </tet>
    <tet desc=""> 205 228 206 228 244 228 175 228 </tet>
    <tet desc=""> 204 228 202 228 245 228 174 228 </tet>
    <tet desc=""> 207 228 204 228 150 228 181 228 </tet>
    <tet desc=""> 206 228 200 228 151 228 180 228 </tet>
    <tet desc=""> 209 228 214 228 54 228 152 228 </tet>
    <tet desc=""> 208 228 216 228 55 228 153 228 </tet>
    <tet desc=""> 211 228 217 228 238 228 148 228 </tet>
    <tet desc=""> 210 228 213 228 239 228 149 228 </tet>
    <tet desc=""> 213 228 215 228 140 228 146 228 </tet>
    <tet desc=""> 212 228 211 228 141 228 147 228 </tet>
    <tet desc=""> 215 228 208 228 64 228 154 228 </tet>
    <tet desc=""> 214 228 212 228 65 228 155 228 </tet>
    <tet desc=""> 217 228 209 228 226 228 151 228 </tet>
    <tet desc=""> 216 228 210 228 227 228 150 228 </tet>
    <tet desc=""> 219 228 227 228 236 228 135 228 </tet>
    <tet desc=""> 218 228 225 228 237 228 134 228 </tet>
    <tet desc=""> 221 228 224 228 40 228 131 228 </tet>
    <tet desc=""> 220 228 223 228 41 228 130 228 </tet>
    <tet desc=""> 223 228 226 228 6 228 129 228 </tet>
    <tet desc=""> 222 228 221 228 7 228 128 228 </tet>
    <tet desc=""> 225 228 220 228 228 228 136 228 </tet>
    <tet desc=""> 224 228 219 228 229 228 137 228 </tet>
    <tet desc=""> 227 228 222 228 216 228 132 228 </tet>
    <tet desc=""> 226 228 218 228 217 228 133 228 </tet>
    <tet desc=""> 229 228 232 228 224 228 140 228 </tet>
    <tet desc=""> 228 228 235 228 225 228 141 228 </tet>
    <tet desc=""> 231 228 234 228 190 228 144 228 </tet>
    <tet desc=""> 230 228 233 228 191 228 145 228 </tet>
    <tet desc=""> 233 228 228 228 44 228 139 228 </tet>
    <tet desc=""> 232 228 231 228 45 228 138 228 </tet>
    <tet desc=""> 235 228 230 228 248 228 142 228 </tet>
    <tet desc=""> 234 228 229 228 249 228 143 228 </tet>
    <tet desc=""> 237 228 238 228 218 228 238 228 </tet>
    <tet desc=""> 236 228 249 228 219 228 239 228 </tet>
    <tet desc=""> 239 228 236 228 210 228 236 228 </tet>
    <tet desc=""> 238 228 241 228 211 228 237 228 </tet>
    <tet desc=""> 241 228 242 228 142 228 248 228 </tet>
    <tet desc=""> 240 228 239 228 143 228 249 228 </tet>
    <tet desc=""> 243 228 240 228 164 228 247 228 </tet>
    <tet desc=""> 242 228 254 228 165 228 246 228 </tet>
    <tet desc=""> 245 228 250 228 204 228 255 228 </tet>
    <tet desc=""> 244 228 246 228 205 228 254 228 </tet>
    <tet desc=""> 247 228 245 228 182 228 243 228 </tet>
    <tet desc=""> 246 228 248 228 183 228 242 228 </tet>
    <tet desc=""> 249 228 247 228 234 228 240 228 </tet>
    <tet desc=""> 248 228 237 228 235 228 241 228 </tet>
    <tet desc=""> 251 228 244 228 148 228 253 228 </tet>
    <tet desc=""> 250 228 252 228 149 228 252 228 </tet>
    <tet desc=""> 253 228 251 228 134 228 251 228 </tet>
    <tet desc=""> 252 228 255 228 135 228 250 228 </tet>
    <tet desc=""> 255 228 243 228 174 228 245 228 </tet>
    <tet desc=""> 254 228 253 228 175 228 244 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>31</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -8), (1/2*sqrtMinus31 + 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 - 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 8), (-1/2*sqrtMinus31 - 7/2, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -1/2*sqrtMinus31 - 15/2), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -1/2*sqrtMinus31 - 15/2), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -1/2*sqrtMinus31 - 15/2), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -1/2*sqrtMinus31 - 15/2), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -1/2*sqrtMinus31 - 15/2), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, -1/2*sqrtMinus31 - 15/2), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 1/2*sqrtMinus31 + 15/2), (4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, -8), (-1/2*sqrtMinus31 + 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 1/2*sqrtMinus31 + 15/2), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 1/2*sqrtMinus31 + 15/2), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 1/2*sqrtMinus31 + 15/2), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 1/2*sqrtMinus31 + 15/2), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 1/2*sqrtMinus31 + 15/2), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((-sqrtMinus31 + 2, 1/2*sqrtMinus31 + 15/2), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -1/2*sqrtMinus31 - 15/2), (-4, -sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, 8), (-4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31 + 2, 8), (1/2*sqrtMinus31 - 7/2, sqrtMinus31 + 2))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((sqrtMinus31, -8), (4, sqrtMinus31))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1/2*sqrtMinus31 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 - 1/2), (1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, -3), (-3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, -1/2*sqrtMinus31 + 1/2), (1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, -3), (-3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((-1/2*sqrtMinus31 + 3/2, 3), (3, 1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 - 1/2), (-1/2*sqrtMinus31 - 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((3, 1/2*sqrtMinus31 + 1/2), (-1/2*sqrtMinus31 + 1/2, 3))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((1/2*sqrtMinus31 + 3/2, 3), (3, -1/2*sqrtMinus31 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(31), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 2, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 2, 1], [1, 2, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi39.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="280">
    <tet desc=""> 1 228 4 228 20 228 8 228 </tet>
    <tet desc=""> 0 228 2 228 21 228 9 228 </tet>
    <tet desc=""> 3 228 1 228 134 228 6 228 </tet>
    <tet desc=""> 2 228 5 228 135 228 7 228 </tet>
    <tet desc=""> 5 228 0 228 118 228 10 228 </tet>
    <tet desc=""> 4 228 3 228 119 228 11 228 </tet>
    <tet desc=""> 7 228 9 228 212 228 2 228 </tet>
    <tet desc=""> 6 228 11 228 213 228 3 228 </tet>
    <tet desc=""> 9 228 10 228 60 228 0 228 </tet>
    <tet desc=""> 8 228 6 228 61 228 1 228 </tet>
    <tet desc=""> 11 228 8 228 18 228 4 228 </tet>
    <tet desc=""> 10 228 7 228 19 228 5 228 </tet>
    <tet desc=""> 13 228 15 228 146 228 103 228 </tet>
    <tet desc=""> 12 228 16 228 147 228 102 228 </tet>
    <tet desc=""> 15 228 18 228 116 228 104 228 </tet>
    <tet desc=""> 14 228 12 228 117 228 105 228 </tet>
    <tet desc=""> 17 228 13 228 202 228 107 228 </tet>
    <tet desc=""> 16 228 19 228 203 228 106 228 </tet>
    <tet desc=""> 19 228 14 228 10 228 101 228 </tet>
    <tet desc=""> 18 228 17 228 11 228 100 228 </tet>
    <tet desc=""> 21 228 24 228 0 228 69 228 </tet>
    <tet desc=""> 20 228 27 228 1 228 68 228 </tet>
    <tet desc=""> 23 228 26 228 184 228 65 228 </tet>
    <tet desc=""> 22 228 25 228 185 228 64 228 </tet>
    <tet desc=""> 25 228 20 228 58 228 71 228 </tet>
    <tet desc=""> 24 228 23 228 59 228 70 228 </tet>
    <tet desc=""> 27 228 22 228 144 228 66 228 </tet>
    <tet desc=""> 26 228 21 228 145 228 67 228 </tet>
    <tet desc=""> 29 228 33 228 206 228 126 228 </tet>
    <tet desc=""> 28 228 30 228 207 228 127 228 </tet>
    <tet desc=""> 31 228 29 228 174 228 129 228 </tet>
    <tet desc=""> 30 228 35 228 175 228 128 228 </tet>
    <tet desc=""> 33 228 34 228 40 228 125 228 </tet>
    <tet desc=""> 32 228 28 228 41 228 124 228 </tet>
    <tet desc=""> 35 228 32 228 78 228 131 228 </tet>
    <tet desc=""> 34 228 31 228 79 228 130 228 </tet>
    <tet desc=""> 37 228 41 228 210 228 86 228 </tet>
    <tet desc=""> 36 228 39 228 211 228 87 228 </tet>
    <tet desc=""> 39 228 40 228 112 228 88 228 </tet>
    <tet desc=""> 38 228 37 228 113 228 89 228 </tet>
    <tet desc=""> 41 228 38 228 32 228 90 228 </tet>
    <tet desc=""> 40 228 36 228 33 228 91 228 </tet>
    <tet desc=""> 43 228 47 228 68 228 61 228 </tet>
    <tet desc=""> 42 228 45 228 69 228 60 228 </tet>
    <tet desc=""> 45 228 49 228 50 228 59 228 </tet>
    <tet desc=""> 44 228 43 228 51 228 58 228 </tet>
    <tet desc=""> 47 228 48 228 164 228 63 228 </tet>
    <tet desc=""> 46 228 42 228 165 228 62 228 </tet>
    <tet desc=""> 49 228 46 228 232 228 57 228 </tet>
    <tet desc=""> 48 228 44 228 233 228 56 228 </tet>
    <tet desc=""> 51 228 52 228 44 228 84 228 </tet>
    <tet desc=""> 50 228 54 228 45 228 85 228 </tet>
    <tet desc=""> 53 228 50 228 240 228 80 228 </tet>
    <tet desc=""> 52 228 55 228 241 228 81 228 </tet>
    <tet desc=""> 55 228 51 228 104 228 83 228 </tet>
    <tet desc=""> 54 228 53 228 105 228 82 228 </tet>
    <tet desc=""> 57 228 59 228 182 228 49 228 </tet>
    <tet desc=""> 56 228 63 228 183 228 48 228 </tet>
    <tet desc=""> 59 228 60 228 24 228 45 228 </tet>
    <tet desc=""> 58 228 56 228 25 228 44 228 </tet>
    <tet desc=""> 61 228 58 228 8 228 43 228 </tet>
    <tet desc=""> 60 228 62 228 9 228 42 228 </tet>
    <tet desc=""> 63 228 61 228 218 228 47 228 </tet>
    <tet desc=""> 62 228 57 228 219 228 46 228 </tet>
    <tet desc=""> 65 228 70 228 72 228 23 228 </tet>
    <tet desc=""> 64 228 66 228 73 228 22 228 </tet>
    <tet desc=""> 67 228 65 228 162 228 26 228 </tet>
    <tet desc=""> 66 228 68 228 163 228 27 228 </tet>
    <tet desc=""> 69 228 67 228 42 228 21 228 </tet>
    <tet desc=""> 68 228 71 228 43 228 20 228 </tet>
    <tet desc=""> 71 228 64 228 84 228 25 228 </tet>
    <tet desc=""> 70 228 69 228 85 228 24 228 </tet>
    <tet desc=""> 73 228 77 228 64 228 142 228 </tet>
    <tet desc=""> 72 228 74 228 65 228 143 228 </tet>
    <tet desc=""> 75 228 73 228 172 228 144 228 </tet>
    <tet desc=""> 74 228 79 228 173 228 145 228 </tet>
    <tet desc=""> 77 228 78 228 90 228 139 228 </tet>
    <tet desc=""> 76 228 72 228 91 228 138 228 </tet>
    <tet desc=""> 79 228 76 228 34 228 141 228 </tet>
    <tet desc=""> 78 228 75 228 35 228 140 228 </tet>
    <tet desc=""> 81 228 84 228 86 228 52 228 </tet>
    <tet desc=""> 80 228 82 228 87 228 53 228 </tet>
    <tet desc=""> 83 228 81 228 96 228 55 228 </tet>
    <tet desc=""> 82 228 85 228 97 228 54 228 </tet>
    <tet desc=""> 85 228 80 228 70 228 50 228 </tet>
    <tet desc=""> 84 228 83 228 71 228 51 228 </tet>
    <tet desc=""> 87 228 91 228 80 228 36 228 </tet>
    <tet desc=""> 86 228 89 228 81 228 37 228 </tet>
    <tet desc=""> 89 228 90 228 98 228 38 228 </tet>
    <tet desc=""> 88 228 87 228 99 228 39 228 </tet>
    <tet desc=""> 91 228 88 228 76 228 40 228 </tet>
    <tet desc=""> 90 228 86 228 77 228 41 228 </tet>
    <tet desc=""> 93 228 95 228 100 228 119 228 </tet>
    <tet desc=""> 92 228 97 228 101 228 118 228 </tet>
    <tet desc=""> 95 228 98 228 110 228 120 228 </tet>
    <tet desc=""> 94 228 92 228 111 228 121 228 </tet>
    <tet desc=""> 97 228 99 228 82 228 117 228 </tet>
    <tet desc=""> 96 228 93 228 83 228 116 228 </tet>
    <tet desc=""> 99 228 94 228 88 228 123 228 </tet>
    <tet desc=""> 98 228 96 228 89 228 122 228 </tet>
    <tet desc=""> 101 228 106 228 92 228 19 228 </tet>
    <tet desc=""> 100 228 104 228 93 228 18 228 </tet>
    <tet desc=""> 103 228 107 228 226 228 13 228 </tet>
    <tet desc=""> 102 228 105 228 227 228 12 228 </tet>
    <tet desc=""> 105 228 101 228 54 228 14 228 </tet>
    <tet desc=""> 104 228 103 228 55 228 15 228 </tet>
    <tet desc=""> 107 228 100 228 108 228 17 228 </tet>
    <tet desc=""> 106 228 102 228 109 228 16 228 </tet>
    <tet desc=""> 109 228 111 228 106 228 148 228 </tet>
    <tet desc=""> 108 228 115 228 107 228 149 228 </tet>
    <tet desc=""> 111 228 112 228 94 228 150 228 </tet>
    <tet desc=""> 110 228 108 228 95 228 151 228 </tet>
    <tet desc=""> 113 228 110 228 38 228 153 228 </tet>
    <tet desc=""> 112 228 114 228 39 228 152 228 </tet>
    <tet desc=""> 115 228 113 228 214 228 146 228 </tet>
    <tet desc=""> 114 228 109 228 215 228 147 228 </tet>
    <tet desc=""> 117 228 118 228 14 228 97 228 </tet>
    <tet desc=""> 116 228 122 228 15 228 96 228 </tet>
    <tet desc=""> 119 228 116 228 4 228 93 228 </tet>
    <tet desc=""> 118 228 121 228 5 228 92 228 </tet>
    <tet desc=""> 121 228 123 228 136 228 94 228 </tet>
    <tet desc=""> 120 228 119 228 137 228 95 228 </tet>
    <tet desc=""> 123 228 117 228 152 228 99 228 </tet>
    <tet desc=""> 122 228 120 228 153 228 98 228 </tet>
    <tet desc=""> 125 228 126 228 138 228 33 228 </tet>
    <tet desc=""> 124 228 131 228 139 228 32 228 </tet>
    <tet desc=""> 127 228 124 228 248 228 28 228 </tet>
    <tet desc=""> 126 228 129 228 249 228 29 228 </tet>
    <tet desc=""> 129 228 130 228 230 228 31 228 </tet>
    <tet desc=""> 128 228 127 228 231 228 30 228 </tet>
    <tet desc=""> 131 228 128 228 158 228 35 228 </tet>
    <tet desc=""> 130 228 125 228 159 228 34 228 </tet>
    <tet desc=""> 133 228 134 228 140 228 158 228 </tet>
    <tet desc=""> 132 228 136 228 141 228 159 228 </tet>
    <tet desc=""> 135 228 132 228 2 228 154 228 </tet>
    <tet desc=""> 134 228 137 228 3 228 155 228 </tet>
    <tet desc=""> 137 228 133 228 120 228 156 228 </tet>
    <tet desc=""> 136 228 135 228 121 228 157 228 </tet>
    <tet desc=""> 139 228 142 228 124 228 77 228 </tet>
    <tet desc=""> 138 228 141 228 125 228 76 228 </tet>
    <tet desc=""> 141 228 145 228 132 228 79 228 </tet>
    <tet desc=""> 140 228 139 228 133 228 78 228 </tet>
    <tet desc=""> 143 228 138 228 250 228 72 228 </tet>
    <tet desc=""> 142 228 144 228 251 228 73 228 </tet>
    <tet desc=""> 145 228 143 228 26 228 74 228 </tet>
    <tet desc=""> 144 228 140 228 27 228 75 228 </tet>
    <tet desc=""> 147 228 152 228 12 228 114 228 </tet>
    <tet desc=""> 146 228 149 228 13 228 115 228 </tet>
    <tet desc=""> 149 228 151 228 228 228 108 228 </tet>
    <tet desc=""> 148 228 147 228 229 228 109 228 </tet>
    <tet desc=""> 151 228 153 228 156 228 110 228 </tet>
    <tet desc=""> 150 228 148 228 157 228 111 228 </tet>
    <tet desc=""> 153 228 146 228 122 228 113 228 </tet>
    <tet desc=""> 152 228 150 228 123 228 112 228 </tet>
    <tet desc=""> 155 228 158 228 242 228 134 228 </tet>
    <tet desc=""> 154 228 157 228 243 228 135 228 </tet>
    <tet desc=""> 157 228 159 228 150 228 136 228 </tet>
    <tet desc=""> 156 228 155 228 151 228 137 228 </tet>
    <tet desc=""> 159 228 154 228 130 228 132 228 </tet>
    <tet desc=""> 158 228 156 228 131 228 133 228 </tet>
    <tet desc=""> 161 228 166 228 220 228 170 228 </tet>
    <tet desc=""> 160 228 164 228 221 228 171 228 </tet>
    <tet desc=""> 163 228 168 228 66 228 172 228 </tet>
    <tet desc=""> 162 228 165 228 67 228 173 228 </tet>
    <tet desc=""> 165 228 161 228 46 228 174 228 </tet>
    <tet desc=""> 164 228 163 228 47 228 175 228 </tet>
    <tet desc=""> 167 228 160 228 260 228 176 228 </tet>
    <tet desc=""> 166 228 169 228 261 228 177 228 </tet>
    <tet desc=""> 169 228 162 228 178 228 178 228 </tet>
    <tet desc=""> 168 228 167 228 179 228 179 228 </tet>
    <tet desc=""> 171 228 176 228 190 228 160 228 </tet>
    <tet desc=""> 170 228 174 228 191 228 161 228 </tet>
    <tet desc=""> 173 228 178 228 74 228 162 228 </tet>
    <tet desc=""> 172 228 175 228 75 228 163 228 </tet>
    <tet desc=""> 175 228 171 228 30 228 164 228 </tet>
    <tet desc=""> 174 228 173 228 31 228 165 228 </tet>
    <tet desc=""> 177 228 170 228 258 228 166 228 </tet>
    <tet desc=""> 176 228 179 228 259 228 167 228 </tet>
    <tet desc=""> 179 228 172 228 168 228 168 228 </tet>
    <tet desc=""> 178 228 177 228 169 228 169 228 </tet>
    <tet desc=""> 181 228 184 228 246 228 246 228 </tet>
    <tet desc=""> 180 228 188 228 247 228 247 228 </tet>
    <tet desc=""> 183 228 185 228 56 228 248 228 </tet>
    <tet desc=""> 182 228 187 228 57 228 249 228 </tet>
    <tet desc=""> 185 228 180 228 22 228 251 228 </tet>
    <tet desc=""> 184 228 182 228 23 228 250 228 </tet>
    <tet desc=""> 187 228 189 228 198 228 245 228 </tet>
    <tet desc=""> 186 228 183 228 199 228 244 228 </tet>
    <tet desc=""> 189 228 181 228 266 228 252 228 </tet>
    <tet desc=""> 188 228 186 228 267 228 253 228 </tet>
    <tet desc=""> 191 228 194 228 170 228 198 228 </tet>
    <tet desc=""> 190 228 193 228 171 228 199 228 </tet>
    <tet desc=""> 193 228 195 228 208 228 200 228 </tet>
    <tet desc=""> 192 228 191 228 209 228 201 228 </tet>
    <tet desc=""> 195 228 190 228 264 228 197 228 </tet>
    <tet desc=""> 194 228 192 228 265 228 196 228 </tet>
    <tet desc=""> 197 228 200 228 262 228 195 228 </tet>
    <tet desc=""> 196 228 198 228 263 228 194 228 </tet>
    <tet desc=""> 199 228 197 228 186 228 190 228 </tet>
    <tet desc=""> 198 228 201 228 187 228 191 228 </tet>
    <tet desc=""> 201 228 196 228 216 228 192 228 </tet>
    <tet desc=""> 200 228 199 228 217 228 193 228 </tet>
    <tet desc=""> 203 228 215 228 16 228 229 228 </tet>
    <tet desc=""> 202 228 213 228 17 228 228 228 </tet>
    <tet desc=""> 205 228 208 228 268 228 236 228 </tet>
    <tet desc=""> 204 228 216 228 269 228 237 228 </tet>
    <tet desc=""> 207 228 210 228 28 228 233 228 </tet>
    <tet desc=""> 206 228 209 228 29 228 232 228 </tet>
    <tet desc=""> 209 228 204 228 192 228 235 228 </tet>
    <tet desc=""> 208 228 207 228 193 228 234 228 </tet>
    <tet desc=""> 211 228 206 228 36 228 240 228 </tet>
    <tet desc=""> 210 228 214 228 37 228 241 228 </tet>
    <tet desc=""> 213 228 218 228 6 228 242 228 </tet>
    <tet desc=""> 212 228 203 228 7 228 243 228 </tet>
    <tet desc=""> 215 228 211 228 114 228 227 228 </tet>
    <tet desc=""> 214 228 202 228 115 228 226 228 </tet>
    <tet desc=""> 217 228 205 228 200 228 239 228 </tet>
    <tet desc=""> 216 228 219 228 201 228 238 228 </tet>
    <tet desc=""> 219 228 212 228 62 228 230 228 </tet>
    <tet desc=""> 218 228 217 228 63 228 231 228 </tet>
    <tet desc=""> 221 228 224 228 160 228 275 228 </tet>
    <tet desc=""> 220 228 222 228 161 228 274 228 </tet>
    <tet desc=""> 223 228 221 228 234 228 278 228 </tet>
    <tet desc=""> 222 228 225 228 235 228 279 228 </tet>
    <tet desc=""> 225 228 220 228 270 228 277 228 </tet>
    <tet desc=""> 224 228 223 228 271 228 276 228 </tet>
    <tet desc=""> 227 228 229 228 102 228 215 228 </tet>
    <tet desc=""> 226 228 241 228 103 228 214 228 </tet>
    <tet desc=""> 229 228 243 228 148 228 203 228 </tet>
    <tet desc=""> 228 228 226 228 149 228 202 228 </tet>
    <tet desc=""> 231 228 242 228 128 228 218 228 </tet>
    <tet desc=""> 230 228 238 228 129 228 219 228 </tet>
    <tet desc=""> 233 228 234 228 48 228 207 228 </tet>
    <tet desc=""> 232 228 240 228 49 228 206 228 </tet>
    <tet desc=""> 235 228 232 228 222 228 209 228 </tet>
    <tet desc=""> 234 228 236 228 223 228 208 228 </tet>
    <tet desc=""> 237 228 235 228 272 228 204 228 </tet>
    <tet desc=""> 236 228 239 228 273 228 205 228 </tet>
    <tet desc=""> 239 228 231 228 278 228 217 228 </tet>
    <tet desc=""> 238 228 237 228 279 228 216 228 </tet>
    <tet desc=""> 241 228 233 228 52 228 210 228 </tet>
    <tet desc=""> 240 228 227 228 53 228 211 228 </tet>
    <tet desc=""> 243 228 230 228 154 228 212 228 </tet>
    <tet desc=""> 242 228 228 228 155 228 213 228 </tet>
    <tet desc=""> 245 228 249 228 274 228 187 228 </tet>
    <tet desc=""> 244 228 253 228 275 228 186 228 </tet>
    <tet desc=""> 247 228 251 228 180 228 180 228 </tet>
    <tet desc=""> 246 228 252 228 181 228 181 228 </tet>
    <tet desc=""> 249 228 250 228 126 228 182 228 </tet>
    <tet desc=""> 248 228 244 228 127 228 183 228 </tet>
    <tet desc=""> 251 228 248 228 142 228 185 228 </tet>
    <tet desc=""> 250 228 246 228 143 228 184 228 </tet>
    <tet desc=""> 253 228 247 228 254 228 188 228 </tet>
    <tet desc=""> 252 228 245 228 255 228 189 228 </tet>
    <tet desc=""> 255 228 266 228 252 228 266 228 </tet>
    <tet desc=""> 254 228 257 228 253 228 267 228 </tet>
    <tet desc=""> 257 228 273 228 276 228 262 228 </tet>
    <tet desc=""> 256 228 255 228 277 228 263 228 </tet>
    <tet desc=""> 259 228 264 228 176 228 260 228 </tet>
    <tet desc=""> 258 228 261 228 177 228 261 228 </tet>
    <tet desc=""> 261 228 270 228 166 228 258 228 </tet>
    <tet desc=""> 260 228 259 228 167 228 259 228 </tet>
    <tet desc=""> 263 228 269 228 196 228 256 228 </tet>
    <tet desc=""> 262 228 267 228 197 228 257 228 </tet>
    <tet desc=""> 265 228 258 228 194 228 270 228 </tet>
    <tet desc=""> 264 228 268 228 195 228 271 228 </tet>
    <tet desc=""> 267 228 254 228 188 228 254 228 </tet>
    <tet desc=""> 266 228 263 228 189 228 255 228 </tet>
    <tet desc=""> 269 228 265 228 204 228 272 228 </tet>
    <tet desc=""> 268 228 262 228 205 228 273 228 </tet>
    <tet desc=""> 271 228 260 228 224 228 264 228 </tet>
    <tet desc=""> 270 228 272 228 225 228 265 228 </tet>
    <tet desc=""> 273 228 271 228 236 228 268 228 </tet>
    <tet desc=""> 272 228 256 228 237 228 269 228 </tet>
    <tet desc=""> 275 228 278 228 244 228 221 228 </tet>
    <tet desc=""> 274 228 277 228 245 228 220 228 </tet>
    <tet desc=""> 277 228 279 228 256 228 225 228 </tet>
    <tet desc=""> 276 228 275 228 257 228 224 228 </tet>
    <tet desc=""> 279 228 274 228 238 228 222 228 </tet>
    <tet desc=""> 278 228 276 228 239 228 223 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>39</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, -1/2*sqrtMinus39 - 19/2), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, -1/2*sqrtMinus39 - 19/2), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, -1/2*sqrtMinus39 - 19/2), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, -1/2*sqrtMinus39 - 19/2), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, -1/2*sqrtMinus39 - 19/2), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, -1/2*sqrtMinus39 - 19/2), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, sqrtMinus39 + 4), (-1/2*sqrtMinus39 - 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 - 11/2), (1/2*sqrtMinus39 + 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, -1/2*sqrtMinus39 + 11/2), (1/2*sqrtMinus39 - 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, 1/2*sqrtMinus39 + 19/2), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, 1/2*sqrtMinus39 + 19/2), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, 1/2*sqrtMinus39 + 19/2), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, 1/2*sqrtMinus39 + 19/2), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, 1/2*sqrtMinus39 + 19/2), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-sqrtMinus39 + 2, 1/2*sqrtMinus39 + 19/2), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 - 11/2), (-1/2*sqrtMinus39 + 3/2, 1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 9/2, -sqrtMinus39 - 4), (1/2*sqrtMinus39 + 5/2, -1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, -sqrtMinus39 + 4), (1/2*sqrtMinus39 - 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 + 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 1/2*sqrtMinus39 - 19/2), (-4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, 10), (-4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1/2*sqrtMinus39 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -10), (4, sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 7/2, 1/2*sqrtMinus39 + 11/2), (-1/2*sqrtMinus39 - 3/2, -1/2*sqrtMinus39 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39 - 2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 9/2, sqrtMinus39 - 4), (-1/2*sqrtMinus39 + 5/2, 1/2*sqrtMinus39 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1/2*sqrtMinus39 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((sqrtMinus39 + 2, -1/2*sqrtMinus39 + 19/2), (4, -sqrtMinus39))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, 3), (3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, -3), (-3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 1/2, -3), (-3, 1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 11/2, -sqrtMinus39), (sqrtMinus39, -1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((1/2*sqrtMinus39 + 1/2, 3), (3, -1/2*sqrtMinus39 + 1/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, 1/2*sqrtMinus39 + 11/2))), PslMatrix(ImagQuadraticFieldUtil(39), ((-1/2*sqrtMinus39 + 11/2, sqrtMinus39), (-sqrtMinus39, 1/2*sqrtMinus39 + 11/2)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 2, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 2, 2], [1, 1, 2], [1, 2, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi47.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="520">
    <tet desc=""> 1 228 4 228 48 228 227 228 </tet>
    <tet desc=""> 0 228 3 228 49 228 226 228 </tet>
    <tet desc=""> 3 228 6 228 76 228 225 228 </tet>
    <tet desc=""> 2 228 1 228 77 228 224 228 </tet>
    <tet desc=""> 5 228 0 228 500 228 229 228 </tet>
    <tet desc=""> 4 228 7 228 501 228 228 228 </tet>
    <tet desc=""> 7 228 2 228 214 228 231 228 </tet>
    <tet desc=""> 6 228 5 228 215 228 230 228 </tet>
    <tet desc=""> 9 228 10 228 128 228 93 228 </tet>
    <tet desc=""> 8 228 14 228 129 228 92 228 </tet>
    <tet desc=""> 11 228 8 228 140 228 94 228 </tet>
    <tet desc=""> 10 228 12 228 141 228 95 228 </tet>
    <tet desc=""> 13 228 11 228 396 228 89 228 </tet>
    <tet desc=""> 12 228 15 228 397 228 88 228 </tet>
    <tet desc=""> 15 228 9 228 180 228 90 228 </tet>
    <tet desc=""> 14 228 13 228 181 228 91 228 </tet>
    <tet desc=""> 17 228 18 228 152 228 429 228 </tet>
    <tet desc=""> 16 228 20 228 153 228 428 228 </tet>
    <tet desc=""> 19 228 16 228 198 228 431 228 </tet>
    <tet desc=""> 18 228 22 228 199 228 430 228 </tet>
    <tet desc=""> 21 228 17 228 352 228 425 228 </tet>
    <tet desc=""> 20 228 23 228 353 228 424 228 </tet>
    <tet desc=""> 23 228 19 228 484 228 426 228 </tet>
    <tet desc=""> 22 228 21 228 485 228 427 228 </tet>
    <tet desc=""> 25 228 27 228 390 228 45 228 </tet>
    <tet desc=""> 24 228 29 228 391 228 44 228 </tet>
    <tet desc=""> 27 228 31 228 184 228 41 228 </tet>
    <tet desc=""> 26 228 24 228 185 228 40 228 </tet>
    <tet desc=""> 29 228 30 228 60 228 46 228 </tet>
    <tet desc=""> 28 228 25 228 61 228 47 228 </tet>
    <tet desc=""> 31 228 28 228 64 228 42 228 </tet>
    <tet desc=""> 30 228 26 228 65 228 43 228 </tet>
    <tet desc=""> 33 228 34 228 200 228 86 228 </tet>
    <tet desc=""> 32 228 38 228 201 228 87 228 </tet>
    <tet desc=""> 35 228 32 228 104 228 82 228 </tet>
    <tet desc=""> 34 228 36 228 105 228 83 228 </tet>
    <tet desc=""> 37 228 35 228 40 228 85 228 </tet>
    <tet desc=""> 36 228 39 228 41 228 84 228 </tet>
    <tet desc=""> 39 228 33 228 186 228 81 228 </tet>
    <tet desc=""> 38 228 37 228 187 228 80 228 </tet>
    <tet desc=""> 41 228 45 228 36 228 27 228 </tet>
    <tet desc=""> 40 228 43 228 37 228 26 228 </tet>
    <tet desc=""> 43 228 46 228 230 228 30 228 </tet>
    <tet desc=""> 42 228 41 228 231 228 31 228 </tet>
    <tet desc=""> 45 228 47 228 108 228 25 228 </tet>
    <tet desc=""> 44 228 40 228 109 228 24 228 </tet>
    <tet desc=""> 47 228 42 228 238 228 28 228 </tet>
    <tet desc=""> 46 228 44 228 239 228 29 228 </tet>
    <tet desc=""> 49 228 54 228 0 228 358 228 </tet>
    <tet desc=""> 48 228 52 228 1 228 359 228 </tet>
    <tet desc=""> 51 228 55 228 122 228 355 228 </tet>
    <tet desc=""> 50 228 53 228 123 228 354 228 </tet>
    <tet desc=""> 53 228 49 228 78 228 361 228 </tet>
    <tet desc=""> 52 228 51 228 79 228 360 228 </tet>
    <tet desc=""> 55 228 48 228 254 228 356 228 </tet>
    <tet desc=""> 54 228 50 228 255 228 357 228 </tet>
    <tet desc=""> 57 228 58 228 300 228 369 228 </tet>
    <tet desc=""> 56 228 62 228 301 228 368 228 </tet>
    <tet desc=""> 59 228 56 228 70 228 367 228 </tet>
    <tet desc=""> 58 228 60 228 71 228 366 228 </tet>
    <tet desc=""> 61 228 59 228 28 228 362 228 </tet>
    <tet desc=""> 60 228 63 228 29 228 363 228 </tet>
    <tet desc=""> 63 228 57 228 398 228 365 228 </tet>
    <tet desc=""> 62 228 61 228 399 228 364 228 </tet>
    <tet desc=""> 65 228 71 228 30 228 215 228 </tet>
    <tet desc=""> 64 228 67 228 31 228 214 228 </tet>
    <tet desc=""> 67 228 69 228 224 228 209 228 </tet>
    <tet desc=""> 66 228 65 228 225 228 208 228 </tet>
    <tet desc=""> 69 228 70 228 308 228 211 228 </tet>
    <tet desc=""> 68 228 66 228 309 228 210 228 </tet>
    <tet desc=""> 71 228 68 228 58 228 212 228 </tet>
    <tet desc=""> 70 228 64 228 59 228 213 228 </tet>
    <tet desc=""> 73 228 76 228 80 228 167 228 </tet>
    <tet desc=""> 72 228 74 228 81 228 166 228 </tet>
    <tet desc=""> 75 228 73 228 88 228 164 228 </tet>
    <tet desc=""> 74 228 79 228 89 228 165 228 </tet>
    <tet desc=""> 77 228 72 228 2 228 160 228 </tet>
    <tet desc=""> 76 228 78 228 3 228 161 228 </tet>
    <tet desc=""> 79 228 77 228 52 228 162 228 </tet>
    <tet desc=""> 78 228 75 228 53 228 163 228 </tet>
    <tet desc=""> 81 228 84 228 72 228 39 228 </tet>
    <tet desc=""> 80 228 87 228 73 228 38 228 </tet>
    <tet desc=""> 83 228 86 228 176 228 34 228 </tet>
    <tet desc=""> 82 228 85 228 177 228 35 228 </tet>
    <tet desc=""> 85 228 80 228 168 228 37 228 </tet>
    <tet desc=""> 84 228 83 228 169 228 36 228 </tet>
    <tet desc=""> 87 228 82 228 90 228 32 228 </tet>
    <tet desc=""> 86 228 81 228 91 228 33 228 </tet>
    <tet desc=""> 89 228 91 228 74 228 13 228 </tet>
    <tet desc=""> 88 228 95 228 75 228 12 228 </tet>
    <tet desc=""> 91 228 92 228 86 228 14 228 </tet>
    <tet desc=""> 90 228 88 228 87 228 15 228 </tet>
    <tet desc=""> 93 228 90 228 116 228 9 228 </tet>
    <tet desc=""> 92 228 94 228 117 228 8 228 </tet>
    <tet desc=""> 95 228 93 228 126 228 10 228 </tet>
    <tet desc=""> 94 228 89 228 127 228 11 228 </tet>
    <tet desc=""> 97 228 102 228 144 228 324 228 </tet>
    <tet desc=""> 96 228 99 228 145 228 325 228 </tet>
    <tet desc=""> 99 228 100 228 106 228 322 228 </tet>
    <tet desc=""> 98 228 97 228 107 228 323 228 </tet>
    <tet desc=""> 101 228 98 228 234 228 318 228 </tet>
    <tet desc=""> 100 228 103 228 235 228 319 228 </tet>
    <tet desc=""> 103 228 96 228 246 228 320 228 </tet>
    <tet desc=""> 102 228 101 228 247 228 321 228 </tet>
    <tet desc=""> 105 228 110 228 34 228 197 228 </tet>
    <tet desc=""> 104 228 109 228 35 228 196 228 </tet>
    <tet desc=""> 107 228 108 228 98 228 199 228 </tet>
    <tet desc=""> 106 228 111 228 99 228 198 228 </tet>
    <tet desc=""> 109 228 106 228 44 228 194 228 </tet>
    <tet desc=""> 108 228 105 228 45 228 195 228 </tet>
    <tet desc=""> 111 228 104 228 148 228 193 228 </tet>
    <tet desc=""> 110 228 107 228 149 228 192 228 </tet>
    <tet desc=""> 113 228 118 228 326 228 145 228 </tet>
    <tet desc=""> 112 228 115 228 327 228 144 228 </tet>
    <tet desc=""> 115 228 117 228 124 228 146 228 </tet>
    <tet desc=""> 114 228 113 228 125 228 147 228 </tet>
    <tet desc=""> 117 228 119 228 92 228 151 228 </tet>
    <tet desc=""> 116 228 114 228 93 228 150 228 </tet>
    <tet desc=""> 119 228 112 228 134 228 149 228 </tet>
    <tet desc=""> 118 228 116 228 135 228 148 228 </tet>
    <tet desc=""> 121 228 125 228 252 228 311 228 </tet>
    <tet desc=""> 120 228 122 228 253 228 310 228 </tet>
    <tet desc=""> 123 228 121 228 50 228 314 228 </tet>
    <tet desc=""> 122 228 127 228 51 228 315 228 </tet>
    <tet desc=""> 125 228 126 228 114 228 312 228 </tet>
    <tet desc=""> 124 228 120 228 115 228 313 228 </tet>
    <tet desc=""> 127 228 124 228 94 228 316 228 </tet>
    <tet desc=""> 126 228 123 228 95 228 317 228 </tet>
    <tet desc=""> 129 228 132 228 8 228 158 228 </tet>
    <tet desc=""> 128 228 135 228 9 228 159 228 </tet>
    <tet desc=""> 131 228 134 228 330 228 152 228 </tet>
    <tet desc=""> 130 228 133 228 331 228 153 228 </tet>
    <tet desc=""> 133 228 128 228 136 228 154 228 </tet>
    <tet desc=""> 132 228 131 228 137 228 155 228 </tet>
    <tet desc=""> 135 228 130 228 118 228 156 228 </tet>
    <tet desc=""> 134 228 129 228 119 228 157 228 </tet>
    <tet desc=""> 137 228 140 228 132 228 401 228 </tet>
    <tet desc=""> 136 228 139 228 133 228 400 228 </tet>
    <tet desc=""> 139 228 142 228 332 228 405 228 </tet>
    <tet desc=""> 138 228 137 228 333 228 404 228 </tet>
    <tet desc=""> 141 228 136 228 10 228 406 228 </tet>
    <tet desc=""> 140 228 143 228 11 228 407 228 </tet>
    <tet desc=""> 143 228 138 228 394 228 402 228 </tet>
    <tet desc=""> 142 228 141 228 395 228 403 228 </tet>
    <tet desc=""> 145 228 147 228 96 228 113 228 </tet>
    <tet desc=""> 144 228 149 228 97 228 112 228 </tet>
    <tet desc=""> 147 228 150 228 340 228 114 228 </tet>
    <tet desc=""> 146 228 144 228 341 228 115 228 </tet>
    <tet desc=""> 149 228 151 228 110 228 119 228 </tet>
    <tet desc=""> 148 228 145 228 111 228 118 228 </tet>
    <tet desc=""> 151 228 146 228 158 228 117 228 </tet>
    <tet desc=""> 150 228 148 228 159 228 116 228 </tet>
    <tet desc=""> 153 228 156 228 16 228 130 228 </tet>
    <tet desc=""> 152 228 155 228 17 228 131 228 </tet>
    <tet desc=""> 155 228 158 228 348 228 132 228 </tet>
    <tet desc=""> 154 228 153 228 349 228 133 228 </tet>
    <tet desc=""> 157 228 152 228 192 228 134 228 </tet>
    <tet desc=""> 156 228 159 228 193 228 135 228 </tet>
    <tet desc=""> 159 228 154 228 150 228 128 228 </tet>
    <tet desc=""> 158 228 157 228 151 228 129 228 </tet>
    <tet desc=""> 161 228 167 228 208 228 76 228 </tet>
    <tet desc=""> 160 228 162 228 209 228 77 228 </tet>
    <tet desc=""> 163 228 161 228 216 228 78 228 </tet>
    <tet desc=""> 162 228 165 228 217 228 79 228 </tet>
    <tet desc=""> 165 228 166 228 474 228 74 228 </tet>
    <tet desc=""> 164 228 163 228 475 228 75 228 </tet>
    <tet desc=""> 167 228 164 228 174 228 73 228 </tet>
    <tet desc=""> 166 228 160 228 175 228 72 228 </tet>
    <tet desc=""> 169 228 175 228 84 228 184 228 </tet>
    <tet desc=""> 168 228 171 228 85 228 185 228 </tet>
    <tet desc=""> 171 228 173 228 182 228 188 228 </tet>
    <tet desc=""> 170 228 169 228 183 228 189 228 </tet>
    <tet desc=""> 173 228 174 228 470 228 191 228 </tet>
    <tet desc=""> 172 228 170 228 471 228 190 228 </tet>
    <tet desc=""> 175 228 172 228 166 228 186 228 </tet>
    <tet desc=""> 174 228 168 228 167 228 187 228 </tet>
    <tet desc=""> 177 228 180 228 82 228 205 228 </tet>
    <tet desc=""> 176 228 183 228 83 228 204 228 </tet>
    <tet desc=""> 179 228 182 228 382 228 206 228 </tet>
    <tet desc=""> 178 228 181 228 383 228 207 228 </tet>
    <tet desc=""> 181 228 176 228 14 228 200 228 </tet>
    <tet desc=""> 180 228 179 228 15 228 201 228 </tet>
    <tet desc=""> 183 228 178 228 170 228 202 228 </tet>
    <tet desc=""> 182 228 177 228 171 228 203 228 </tet>
    <tet desc=""> 185 228 187 228 26 228 168 228 </tet>
    <tet desc=""> 184 228 189 228 27 228 169 228 </tet>
    <tet desc=""> 187 228 191 228 38 228 174 228 </tet>
    <tet desc=""> 186 228 184 228 39 228 175 228 </tet>
    <tet desc=""> 189 228 190 228 386 228 170 228 </tet>
    <tet desc=""> 188 228 185 228 387 228 171 228 </tet>
    <tet desc=""> 191 228 188 228 206 228 173 228 </tet>
    <tet desc=""> 190 228 186 228 207 228 172 228 </tet>
    <tet desc=""> 193 228 198 228 156 228 111 228 </tet>
    <tet desc=""> 192 228 197 228 157 228 110 228 </tet>
    <tet desc=""> 195 228 199 228 478 228 108 228 </tet>
    <tet desc=""> 194 228 196 228 479 228 109 228 </tet>
    <tet desc=""> 197 228 195 228 204 228 105 228 </tet>
    <tet desc=""> 196 228 193 228 205 228 104 228 </tet>
    <tet desc=""> 199 228 192 228 18 228 107 228 </tet>
    <tet desc=""> 198 228 194 228 19 228 106 228 </tet>
    <tet desc=""> 201 228 205 228 32 228 180 228 </tet>
    <tet desc=""> 200 228 207 228 33 228 181 228 </tet>
    <tet desc=""> 203 228 206 228 468 228 182 228 </tet>
    <tet desc=""> 202 228 204 228 469 228 183 228 </tet>
    <tet desc=""> 205 228 203 228 196 228 177 228 </tet>
    <tet desc=""> 204 228 200 228 197 228 176 228 </tet>
    <tet desc=""> 207 228 202 228 190 228 178 228 </tet>
    <tet desc=""> 206 228 201 228 191 228 179 228 </tet>
    <tet desc=""> 209 228 214 228 160 228 67 228 </tet>
    <tet desc=""> 208 228 210 228 161 228 66 228 </tet>
    <tet desc=""> 211 228 209 228 222 228 69 228 </tet>
    <tet desc=""> 210 228 212 228 223 228 68 228 </tet>
    <tet desc=""> 213 228 211 228 490 228 70 228 </tet>
    <tet desc=""> 212 228 215 228 491 228 71 228 </tet>
    <tet desc=""> 215 228 208 228 6 228 65 228 </tet>
    <tet desc=""> 214 228 213 228 7 228 64 228 </tet>
    <tet desc=""> 217 228 222 228 162 228 517 228 </tet>
    <tet desc=""> 216 228 219 228 163 228 516 228 </tet>
    <tet desc=""> 219 228 220 228 476 228 512 228 </tet>
    <tet desc=""> 218 228 217 228 477 228 513 228 </tet>
    <tet desc=""> 221 228 218 228 492 228 514 228 </tet>
    <tet desc=""> 220 228 223 228 493 228 515 228 </tet>
    <tet desc=""> 223 228 216 228 210 228 518 228 </tet>
    <tet desc=""> 222 228 221 228 211 228 519 228 </tet>
    <tet desc=""> 225 228 226 228 66 228 3 228 </tet>
    <tet desc=""> 224 228 231 228 67 228 2 228 </tet>
    <tet desc=""> 227 228 224 228 304 228 1 228 </tet>
    <tet desc=""> 226 228 229 228 305 228 0 228 </tet>
    <tet desc=""> 229 228 230 228 236 228 5 228 </tet>
    <tet desc=""> 228 228 227 228 237 228 4 228 </tet>
    <tet desc=""> 231 228 228 228 42 228 7 228 </tet>
    <tet desc=""> 230 228 225 228 43 228 6 228 </tet>
    <tet desc=""> 233 228 237 228 240 228 293 228 </tet>
    <tet desc=""> 232 228 235 228 241 228 292 228 </tet>
    <tet desc=""> 235 228 239 228 100 228 291 228 </tet>
    <tet desc=""> 234 228 233 228 101 228 290 228 </tet>
    <tet desc=""> 237 228 238 228 228 228 294 228 </tet>
    <tet desc=""> 236 228 232 228 229 228 295 228 </tet>
    <tet desc=""> 239 228 236 228 46 228 288 228 </tet>
    <tet desc=""> 238 228 234 228 47 228 289 228 </tet>
    <tet desc=""> 241 228 244 228 232 228 248 228 </tet>
    <tet desc=""> 240 228 247 228 233 228 249 228 </tet>
    <tet desc=""> 243 228 246 228 268 228 252 228 </tet>
    <tet desc=""> 242 228 245 228 269 228 253 228 </tet>
    <tet desc=""> 245 228 240 228 260 228 254 228 </tet>
    <tet desc=""> 244 228 243 228 261 228 255 228 </tet>
    <tet desc=""> 247 228 242 228 102 228 251 228 </tet>
    <tet desc=""> 246 228 241 228 103 228 250 228 </tet>
    <tet desc=""> 249 228 254 228 280 228 240 228 </tet>
    <tet desc=""> 248 228 250 228 281 228 241 228 </tet>
    <tet desc=""> 251 228 249 228 274 228 247 228 </tet>
    <tet desc=""> 250 228 252 228 275 228 246 228 </tet>
    <tet desc=""> 253 228 251 228 120 228 242 228 </tet>
    <tet desc=""> 252 228 255 228 121 228 243 228 </tet>
    <tet desc=""> 255 228 248 228 54 228 244 228 </tet>
    <tet desc=""> 254 228 253 228 55 228 245 228 </tet>
    <tet desc=""> 257 228 258 228 292 228 281 228 </tet>
    <tet desc=""> 256 228 260 228 293 228 280 228 </tet>
    <tet desc=""> 259 228 256 228 448 228 285 228 </tet>
    <tet desc=""> 258 228 262 228 449 228 284 228 </tet>
    <tet desc=""> 261 228 257 228 244 228 282 228 </tet>
    <tet desc=""> 260 228 263 228 245 228 283 228 </tet>
    <tet desc=""> 263 228 259 228 270 228 286 228 </tet>
    <tet desc=""> 262 228 261 228 271 228 287 228 </tet>
    <tet desc=""> 265 228 268 228 320 228 275 228 </tet>
    <tet desc=""> 264 228 267 228 321 228 274 228 </tet>
    <tet desc=""> 267 228 270 228 438 228 278 228 </tet>
    <tet desc=""> 266 228 265 228 439 228 279 228 </tet>
    <tet desc=""> 269 228 264 228 242 228 273 228 </tet>
    <tet desc=""> 268 228 271 228 243 228 272 228 </tet>
    <tet desc=""> 271 228 266 228 262 228 277 228 </tet>
    <tet desc=""> 270 228 269 228 263 228 276 228 </tet>
    <tet desc=""> 273 228 276 228 310 228 269 228 </tet>
    <tet desc=""> 272 228 275 228 311 228 268 228 </tet>
    <tet desc=""> 275 228 279 228 250 228 265 228 </tet>
    <tet desc=""> 274 228 273 228 251 228 264 228 </tet>
    <tet desc=""> 277 228 272 228 452 228 271 228 </tet>
    <tet desc=""> 276 228 278 228 453 228 270 228 </tet>
    <tet desc=""> 279 228 277 228 284 228 266 228 </tet>
    <tet desc=""> 278 228 274 228 285 228 267 228 </tet>
    <tet desc=""> 281 228 282 228 248 228 257 228 </tet>
    <tet desc=""> 280 228 285 228 249 228 256 228 </tet>
    <tet desc=""> 283 228 280 228 356 228 260 228 </tet>
    <tet desc=""> 282 228 287 228 357 228 261 228 </tet>
    <tet desc=""> 285 228 286 228 278 228 259 228 </tet>
    <tet desc=""> 284 228 281 228 279 228 258 228 </tet>
    <tet desc=""> 287 228 284 228 454 228 262 228 </tet>
    <tet desc=""> 286 228 283 228 455 228 263 228 </tet>
    <tet desc=""> 289 228 294 228 362 228 238 228 </tet>
    <tet desc=""> 288 228 291 228 363 228 239 228 </tet>
    <tet desc=""> 291 228 292 228 436 228 235 228 </tet>
    <tet desc=""> 290 228 289 228 437 228 234 228 </tet>
    <tet desc=""> 293 228 290 228 256 228 233 228 </tet>
    <tet desc=""> 292 228 295 228 257 228 232 228 </tet>
    <tet desc=""> 295 228 288 228 306 228 236 228 </tet>
    <tet desc=""> 294 228 293 228 307 228 237 228 </tet>
    <tet desc=""> 297 228 299 228 370 228 492 228 </tet>
    <tet desc=""> 296 228 303 228 371 228 493 228 </tet>
    <tet desc=""> 299 228 301 228 380 228 495 228 </tet>
    <tet desc=""> 298 228 296 228 381 228 494 228 </tet>
    <tet desc=""> 301 228 308 228 56 228 499 228 </tet>
    <tet desc=""> 300 228 298 228 57 228 498 228 </tet>
    <tet desc=""> 303 228 306 228 366 228 491 228 </tet>
    <tet desc=""> 302 228 297 228 367 228 490 228 </tet>
    <tet desc=""> 305 228 309 228 226 228 503 228 </tet>
    <tet desc=""> 304 228 307 228 227 228 502 228 </tet>
    <tet desc=""> 307 228 302 228 294 228 501 228 </tet>
    <tet desc=""> 306 228 305 228 295 228 500 228 </tet>
    <tet desc=""> 309 228 300 228 68 228 497 228 </tet>
    <tet desc=""> 308 228 304 228 69 228 496 228 </tet>
    <tet desc=""> 311 228 314 228 272 228 121 228 </tet>
    <tet desc=""> 310 228 313 228 273 228 120 228 </tet>
    <tet desc=""> 313 228 316 228 328 228 124 228 </tet>
    <tet desc=""> 312 228 311 228 329 228 125 228 </tet>
    <tet desc=""> 315 228 310 228 444 228 122 228 </tet>
    <tet desc=""> 314 228 317 228 445 228 123 228 </tet>
    <tet desc=""> 317 228 312 228 406 228 126 228 </tet>
    <tet desc=""> 316 228 315 228 407 228 127 228 </tet>
    <tet desc=""> 319 228 322 228 434 228 100 228 </tet>
    <tet desc=""> 318 228 321 228 435 228 101 228 </tet>
    <tet desc=""> 321 228 324 228 264 228 102 228 </tet>
    <tet desc=""> 320 228 319 228 265 228 103 228 </tet>
    <tet desc=""> 323 228 318 228 430 228 98 228 </tet>
    <tet desc=""> 322 228 325 228 431 228 99 228 </tet>
    <tet desc=""> 325 228 320 228 346 228 96 228 </tet>
    <tet desc=""> 324 228 323 228 347 228 97 228 </tet>
    <tet desc=""> 327 228 330 228 112 228 347 228 </tet>
    <tet desc=""> 326 228 329 228 113 228 346 228 </tet>
    <tet desc=""> 329 228 339 228 312 228 340 228 </tet>
    <tet desc=""> 328 228 327 228 313 228 341 228 </tet>
    <tet desc=""> 331 228 326 228 130 228 345 228 </tet>
    <tet desc=""> 330 228 333 228 131 228 344 228 </tet>
    <tet desc=""> 333 228 334 228 138 228 342 228 </tet>
    <tet desc=""> 332 228 331 228 139 228 343 228 </tet>
    <tet desc=""> 335 228 332 228 392 228 350 228 </tet>
    <tet desc=""> 334 228 337 228 393 228 351 228 </tet>
    <tet desc=""> 337 228 338 228 414 228 352 228 </tet>
    <tet desc=""> 336 228 335 228 415 228 353 228 </tet>
    <tet desc=""> 339 228 336 228 400 228 349 228 </tet>
    <tet desc=""> 338 228 328 228 401 228 348 228 </tet>
    <tet desc=""> 341 228 348 228 146 228 328 228 </tet>
    <tet desc=""> 340 228 346 228 147 228 329 228 </tet>
    <tet desc=""> 343 228 350 228 422 228 332 228 </tet>
    <tet desc=""> 342 228 344 228 423 228 333 228 </tet>
    <tet desc=""> 345 228 343 228 428 228 331 228 </tet>
    <tet desc=""> 344 228 347 228 429 228 330 228 </tet>
    <tet desc=""> 347 228 341 228 324 228 327 228 </tet>
    <tet desc=""> 346 228 345 228 325 228 326 228 </tet>
    <tet desc=""> 349 228 340 228 154 228 339 228 </tet>
    <tet desc=""> 348 228 352 228 155 228 338 228 </tet>
    <tet desc=""> 351 228 342 228 482 228 334 228 </tet>
    <tet desc=""> 350 228 353 228 483 228 335 228 </tet>
    <tet desc=""> 353 228 349 228 20 228 336 228 </tet>
    <tet desc=""> 352 228 351 228 21 228 337 228 </tet>
    <tet desc=""> 355 228 360 228 462 228 51 228 </tet>
    <tet desc=""> 354 228 357 228 463 228 50 228 </tet>
    <tet desc=""> 357 228 358 228 282 228 54 228 </tet>
    <tet desc=""> 356 228 355 228 283 228 55 228 </tet>
    <tet desc=""> 359 228 356 228 502 228 48 228 </tet>
    <tet desc=""> 358 228 361 228 503 228 49 228 </tet>
    <tet desc=""> 361 228 354 228 516 228 53 228 </tet>
    <tet desc=""> 360 228 359 228 517 228 52 228 </tet>
    <tet desc=""> 363 228 366 228 288 228 60 228 </tet>
    <tet desc=""> 362 228 364 228 289 228 61 228 </tet>
    <tet desc=""> 365 228 363 228 464 228 63 228 </tet>
    <tet desc=""> 364 228 368 228 465 228 62 228 </tet>
    <tet desc=""> 367 228 362 228 302 228 59 228 </tet>
    <tet desc=""> 366 228 369 228 303 228 58 228 </tet>
    <tet desc=""> 369 228 365 228 374 228 57 228 </tet>
    <tet desc=""> 368 228 367 228 375 228 56 228 </tet>
    <tet desc=""> 371 228 373 228 296 228 508 228 </tet>
    <tet desc=""> 370 228 375 228 297 228 509 228 </tet>
    <tet desc=""> 373 228 376 228 378 228 504 228 </tet>
    <tet desc=""> 372 228 370 228 379 228 505 228 </tet>
    <tet desc=""> 375 228 377 228 368 228 506 228 </tet>
    <tet desc=""> 374 228 371 228 369 228 507 228 </tet>
    <tet desc=""> 377 228 372 228 466 228 510 228 </tet>
    <tet desc=""> 376 228 374 228 467 228 511 228 </tet>
    <tet desc=""> 379 228 388 228 372 228 480 228 </tet>
    <tet desc=""> 378 228 381 228 373 228 481 228 </tet>
    <tet desc=""> 381 228 398 228 298 228 483 228 </tet>
    <tet desc=""> 380 228 379 228 299 228 482 228 </tet>
    <tet desc=""> 383 228 386 228 178 228 471 228 </tet>
    <tet desc=""> 382 228 397 228 179 228 470 228 </tet>
    <tet desc=""> 385 228 393 228 412 228 487 228 </tet>
    <tet desc=""> 384 228 389 228 413 228 486 228 </tet>
    <tet desc=""> 387 228 382 228 188 228 468 228 </tet>
    <tet desc=""> 386 228 390 228 189 228 469 228 </tet>
    <tet desc=""> 389 228 378 228 432 228 472 228 </tet>
    <tet desc=""> 388 228 385 228 433 228 473 228 </tet>
    <tet desc=""> 391 228 387 228 24 228 479 228 </tet>
    <tet desc=""> 390 228 399 228 25 228 478 228 </tet>
    <tet desc=""> 393 228 394 228 334 228 488 228 </tet>
    <tet desc=""> 392 228 384 228 335 228 489 228 </tet>
    <tet desc=""> 395 228 392 228 142 228 476 228 </tet>
    <tet desc=""> 394 228 396 228 143 228 477 228 </tet>
    <tet desc=""> 397 228 395 228 12 228 475 228 </tet>
    <tet desc=""> 396 228 383 228 13 228 474 228 </tet>
    <tet desc=""> 399 228 380 228 62 228 485 228 </tet>
    <tet desc=""> 398 228 391 228 63 228 484 228 </tet>
    <tet desc=""> 401 228 404 228 338 228 137 228 </tet>
    <tet desc=""> 400 228 406 228 339 228 136 228 </tet>
    <tet desc=""> 403 228 405 228 442 228 142 228 </tet>
    <tet desc=""> 402 228 407 228 443 228 143 228 </tet>
    <tet desc=""> 405 228 400 228 410 228 139 228 </tet>
    <tet desc=""> 404 228 402 228 411 228 138 228 </tet>
    <tet desc=""> 407 228 401 228 316 228 140 228 </tet>
    <tet desc=""> 406 228 403 228 317 228 141 228 </tet>
    <tet desc=""> 409 228 413 228 446 228 420 228 </tet>
    <tet desc=""> 408 228 411 228 447 228 421 228 </tet>
    <tet desc=""> 411 228 414 228 404 228 423 228 </tet>
    <tet desc=""> 410 228 409 228 405 228 422 228 </tet>
    <tet desc=""> 413 228 415 228 384 228 417 228 </tet>
    <tet desc=""> 412 228 408 228 385 228 416 228 </tet>
    <tet desc=""> 415 228 410 228 336 228 419 228 </tet>
    <tet desc=""> 414 228 412 228 337 228 418 228 </tet>
    <tet desc=""> 417 228 420 228 458 228 413 228 </tet>
    <tet desc=""> 416 228 418 228 459 228 412 228 </tet>
    <tet desc=""> 419 228 417 228 424 228 415 228 </tet>
    <tet desc=""> 418 228 423 228 425 228 414 228 </tet>
    <tet desc=""> 421 228 416 228 480 228 408 228 </tet>
    <tet desc=""> 420 228 422 228 481 228 409 228 </tet>
    <tet desc=""> 423 228 421 228 342 228 411 228 </tet>
    <tet desc=""> 422 228 419 228 343 228 410 228 </tet>
    <tet desc=""> 425 228 427 228 418 228 21 228 </tet>
    <tet desc=""> 424 228 428 228 419 228 20 228 </tet>
    <tet desc=""> 427 228 430 228 460 228 22 228 </tet>
    <tet desc=""> 426 228 424 228 461 228 23 228 </tet>
    <tet desc=""> 429 228 425 228 344 228 17 228 </tet>
    <tet desc=""> 428 228 431 228 345 228 16 228 </tet>
    <tet desc=""> 431 228 426 228 322 228 19 228 </tet>
    <tet desc=""> 430 228 429 228 323 228 18 228 </tet>
    <tet desc=""> 433 228 466 228 388 228 440 228 </tet>
    <tet desc=""> 432 228 446 228 389 228 441 228 </tet>
    <tet desc=""> 435 228 460 228 318 228 437 228 </tet>
    <tet desc=""> 434 228 439 228 319 228 436 228 </tet>
    <tet desc=""> 437 228 448 228 290 228 435 228 </tet>
    <tet desc=""> 436 228 464 228 291 228 434 228 </tet>
    <tet desc=""> 439 228 449 228 266 228 449 228 </tet>
    <tet desc=""> 438 228 435 228 267 228 448 228 </tet>
    <tet desc=""> 441 228 458 228 472 228 432 228 </tet>
    <tet desc=""> 440 228 456 228 473 228 433 228 </tet>
    <tet desc=""> 443 228 447 228 402 228 450 228 </tet>
    <tet desc=""> 442 228 445 228 403 228 451 228 </tet>
    <tet desc=""> 445 228 452 228 314 228 463 228 </tet>
    <tet desc=""> 444 228 443 228 315 228 462 228 </tet>
    <tet desc=""> 447 228 433 228 408 228 456 228 </tet>
    <tet desc=""> 446 228 442 228 409 228 457 228 </tet>
    <tet desc=""> 449 228 436 228 258 228 439 228 </tet>
    <tet desc=""> 448 228 438 228 259 228 438 228 </tet>
    <tet desc=""> 451 228 457 228 512 228 442 228 </tet>
    <tet desc=""> 450 228 462 228 513 228 443 228 </tet>
    <tet desc=""> 453 228 444 228 276 228 455 228 </tet>
    <tet desc=""> 452 228 454 228 277 228 454 228 </tet>
    <tet desc=""> 455 228 453 228 286 228 453 228 </tet>
    <tet desc=""> 454 228 463 228 287 228 452 228 </tet>
    <tet desc=""> 457 228 441 228 504 228 446 228 </tet>
    <tet desc=""> 456 228 450 228 505 228 447 228 </tet>
    <tet desc=""> 459 228 440 228 416 228 466 228 </tet>
    <tet desc=""> 458 228 461 228 417 228 467 228 </tet>
    <tet desc=""> 461 228 434 228 426 228 464 228 </tet>
    <tet desc=""> 460 228 459 228 427 228 465 228 </tet>
    <tet desc=""> 463 228 451 228 354 228 445 228 </tet>
    <tet desc=""> 462 228 455 228 355 228 444 228 </tet>
    <tet desc=""> 465 228 437 228 364 228 460 228 </tet>
    <tet desc=""> 464 228 467 228 365 228 461 228 </tet>
    <tet desc=""> 467 228 432 228 376 228 458 228 </tet>
    <tet desc=""> 466 228 465 228 377 228 459 228 </tet>
    <tet desc=""> 469 228 471 228 202 228 386 228 </tet>
    <tet desc=""> 468 228 479 228 203 228 387 228 </tet>
    <tet desc=""> 471 228 474 228 172 228 383 228 </tet>
    <tet desc=""> 470 228 468 228 173 228 382 228 </tet>
    <tet desc=""> 473 228 480 228 440 228 388 228 </tet>
    <tet desc=""> 472 228 486 228 441 228 389 228 </tet>
    <tet desc=""> 475 228 470 228 164 228 397 228 </tet>
    <tet desc=""> 474 228 477 228 165 228 396 228 </tet>
    <tet desc=""> 477 228 488 228 218 228 394 228 </tet>
    <tet desc=""> 476 228 475 228 219 228 395 228 </tet>
    <tet desc=""> 479 228 484 228 194 228 391 228 </tet>
    <tet desc=""> 478 228 469 228 195 228 390 228 </tet>
    <tet desc=""> 481 228 472 228 420 228 378 228 </tet>
    <tet desc=""> 480 228 482 228 421 228 379 228 </tet>
    <tet desc=""> 483 228 481 228 350 228 381 228 </tet>
    <tet desc=""> 482 228 485 228 351 228 380 228 </tet>
    <tet desc=""> 485 228 478 228 22 228 399 228 </tet>
    <tet desc=""> 484 228 483 228 23 228 398 228 </tet>
    <tet desc=""> 487 228 473 228 510 228 385 228 </tet>
    <tet desc=""> 486 228 489 228 511 228 384 228 </tet>
    <tet desc=""> 489 228 476 228 494 228 392 228 </tet>
    <tet desc=""> 488 228 487 228 495 228 393 228 </tet>
    <tet desc=""> 491 228 493 228 212 228 303 228 </tet>
    <tet desc=""> 490 228 501 228 213 228 302 228 </tet>
    <tet desc=""> 493 228 494 228 220 228 296 228 </tet>
    <tet desc=""> 492 228 490 228 221 228 297 228 </tet>
    <tet desc=""> 495 228 492 228 488 228 299 228 </tet>
    <tet desc=""> 494 228 498 228 489 228 298 228 </tet>
    <tet desc=""> 497 228 503 228 518 228 309 228 </tet>
    <tet desc=""> 496 228 499 228 519 228 308 228 </tet>
    <tet desc=""> 499 228 495 228 506 228 301 228 </tet>
    <tet desc=""> 498 228 497 228 507 228 300 228 </tet>
    <tet desc=""> 501 228 502 228 4 228 307 228 </tet>
    <tet desc=""> 500 228 491 228 5 228 306 228 </tet>
    <tet desc=""> 503 228 500 228 358 228 305 228 </tet>
    <tet desc=""> 502 228 496 228 359 228 304 228 </tet>
    <tet desc=""> 505 228 510 228 456 228 372 228 </tet>
    <tet desc=""> 504 228 508 228 457 228 373 228 </tet>
    <tet desc=""> 507 228 511 228 498 228 374 228 </tet>
    <tet desc=""> 506 228 509 228 499 228 375 228 </tet>
    <tet desc=""> 509 228 505 228 514 228 370 228 </tet>
    <tet desc=""> 508 228 507 228 515 228 371 228 </tet>
    <tet desc=""> 511 228 504 228 486 228 376 228 </tet>
    <tet desc=""> 510 228 506 228 487 228 377 228 </tet>
    <tet desc=""> 513 228 514 228 450 228 218 228 </tet>
    <tet desc=""> 512 228 516 228 451 228 219 228 </tet>
    <tet desc=""> 515 228 512 228 508 228 220 228 </tet>
    <tet desc=""> 514 228 519 228 509 228 221 228 </tet>
    <tet desc=""> 517 228 513 228 360 228 217 228 </tet>
    <tet desc=""> 516 228 518 228 361 228 216 228 </tet>
    <tet desc=""> 519 228 517 228 496 228 222 228 </tet>
    <tet desc=""> 518 228 515 228 497 228 223 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>47</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 + 1), (-1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, -1/2*sqrtMinus47 - 23/2), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 12), (-4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -1/2*sqrtMinus47 - 25/2), (1/2*sqrtMinus47 + 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 - 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -12), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -1/2*sqrtMinus47 - 23/2), (-4, -sqrtMinus47 + 2))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, sqrtMinus47 - 1), (-1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 9/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 1/2*sqrtMinus47 - 25/2), (-1/2*sqrtMinus47 + 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 8, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, 1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 + 1), (1/2*sqrtMinus47 + 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -1/2*sqrtMinus47 + 25/2), (1/2*sqrtMinus47 - 7/2, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 2, -1/2*sqrtMinus47 + 23/2), (4, -sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 2, 1/2*sqrtMinus47 + 23/2), (4, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1/2*sqrtMinus47 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 1/2*sqrtMinus47 + 25/2), (-1/2*sqrtMinus47 - 7/2, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 8, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -1/2*sqrtMinus47 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((5, -sqrtMinus47 - 1), (1/2*sqrtMinus47 - 1/2, 5))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 9/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 5/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, 8), (-6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47, -8), (6, sqrtMinus47))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2), (1/2*sqrtMinus47 - 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 - 7/2), (1/2*sqrtMinus47 + 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2), (-1/2*sqrtMinus47 - 7/2, -1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 - 7/2), (-1/2*sqrtMinus47 + 7/2, 1/2*sqrtMinus47 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 + 9/2), (1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 + 7/2), (-3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 + 9/2), (-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 5/2, 1/2*sqrtMinus47 - 9/2), (1/2*sqrtMinus47 - 5/2, -1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 + 7/2), (-3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 3/2, -1/2*sqrtMinus47 - 7/2), (3, -1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 5/2, -1/2*sqrtMinus47 - 9/2), (-1/2*sqrtMinus47 - 5/2, 1/2*sqrtMinus47 - 9/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 - 5/2), (1/2*sqrtMinus47 - 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, -8), (sqrtMinus47 + 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 - 5/2), (-1/2*sqrtMinus47 - 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, -8), (-sqrtMinus47 + 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((sqrtMinus47 + 4, 8), (sqrtMinus47 - 4, sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((-1/2*sqrtMinus47 + 11/2, 3/2*sqrtMinus47 + 5/2), (1/2*sqrtMinus47 + 11/2, sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 3/2, 1/2*sqrtMinus47 - 7/2), (3, 1/2*sqrtMinus47 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((-sqrtMinus47 + 4, 8), (-sqrtMinus47 - 4, -sqrtMinus47 + 4))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8))), PslMatrix(ImagQuadraticFieldUtil(47), ((1/2*sqrtMinus47 + 11/2, -3/2*sqrtMinus47 + 5/2), (-1/2*sqrtMinus47 + 11/2, -sqrtMinus47 - 8)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 2, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi5.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="88">
    <tet desc=""> 1 228 4 228 32 228 8 228 </tet>
    <tet desc=""> 0 228 3 228 33 228 9 228 </tet>
    <tet desc=""> 3 228 5 228 66 228 6 228 </tet>
    <tet desc=""> 2 228 1 228 67 228 7 228 </tet>
    <tet desc=""> 5 228 0 228 28 228 11 228 </tet>
    <tet desc=""> 4 228 2 228 29 228 10 228 </tet>
    <tet desc=""> 7 228 10 228 62 228 2 228 </tet>
    <tet desc=""> 6 228 9 228 63 228 3 228 </tet>
    <tet desc=""> 9 228 11 228 34 228 0 228 </tet>
    <tet desc=""> 8 228 7 228 35 228 1 228 </tet>
    <tet desc=""> 11 228 6 228 54 228 5 228 </tet>
    <tet desc=""> 10 228 8 228 55 228 4 228 </tet>
    <tet desc=""> 13 228 14 228 52 228 42 228 </tet>
    <tet desc=""> 12 228 16 228 53 228 43 228 </tet>
    <tet desc=""> 15 228 12 228 38 228 44 228 </tet>
    <tet desc=""> 14 228 17 228 39 228 45 228 </tet>
    <tet desc=""> 17 228 13 228 78 228 46 228 </tet>
    <tet desc=""> 16 228 15 228 79 228 47 228 </tet>
    <tet desc=""> 19 228 21 228 64 228 59 228 </tet>
    <tet desc=""> 18 228 23 228 65 228 58 228 </tet>
    <tet desc=""> 21 228 22 228 80 228 56 228 </tet>
    <tet desc=""> 20 228 18 228 81 228 57 228 </tet>
    <tet desc=""> 23 228 20 228 30 228 61 228 </tet>
    <tet desc=""> 22 228 19 228 31 228 60 228 </tet>
    <tet desc=""> 25 228 28 228 42 228 31 228 </tet>
    <tet desc=""> 24 228 27 228 43 228 30 228 </tet>
    <tet desc=""> 27 228 30 228 82 228 27 228 </tet>
    <tet desc=""> 26 228 25 228 83 228 26 228 </tet>
    <tet desc=""> 29 228 24 228 4 228 29 228 </tet>
    <tet desc=""> 28 228 31 228 5 228 28 228 </tet>
    <tet desc=""> 31 228 26 228 22 228 25 228 </tet>
    <tet desc=""> 30 228 29 228 23 228 24 228 </tet>
    <tet desc=""> 33 228 36 228 0 228 66 228 </tet>
    <tet desc=""> 32 228 35 228 1 228 67 228 </tet>
    <tet desc=""> 35 228 38 228 8 228 62 228 </tet>
    <tet desc=""> 34 228 33 228 9 228 63 228 </tet>
    <tet desc=""> 37 228 32 228 44 228 65 228 </tet>
    <tet desc=""> 36 228 40 228 45 228 64 228 </tet>
    <tet desc=""> 39 228 34 228 14 228 70 228 </tet>
    <tet desc=""> 38 228 41 228 15 228 71 228 </tet>
    <tet desc=""> 41 228 37 228 84 228 68 228 </tet>
    <tet desc=""> 40 228 39 228 85 228 69 228 </tet>
    <tet desc=""> 43 228 44 228 24 228 12 228 </tet>
    <tet desc=""> 42 228 46 228 25 228 13 228 </tet>
    <tet desc=""> 45 228 42 228 36 228 14 228 </tet>
    <tet desc=""> 44 228 47 228 37 228 15 228 </tet>
    <tet desc=""> 47 228 43 228 86 228 16 228 </tet>
    <tet desc=""> 46 228 45 228 87 228 17 228 </tet>
    <tet desc=""> 49 228 51 228 72 228 49 228 </tet>
    <tet desc=""> 48 228 53 228 73 228 48 228 </tet>
    <tet desc=""> 51 228 54 228 60 228 52 228 </tet>
    <tet desc=""> 50 228 48 228 61 228 53 228 </tet>
    <tet desc=""> 53 228 55 228 12 228 50 228 </tet>
    <tet desc=""> 52 228 49 228 13 228 51 228 </tet>
    <tet desc=""> 55 228 50 228 10 228 55 228 </tet>
    <tet desc=""> 54 228 52 228 11 228 54 228 </tet>
    <tet desc=""> 57 228 61 228 74 228 20 228 </tet>
    <tet desc=""> 56 228 59 228 75 228 21 228 </tet>
    <tet desc=""> 59 228 60 228 70 228 19 228 </tet>
    <tet desc=""> 58 228 57 228 71 228 18 228 </tet>
    <tet desc=""> 61 228 58 228 50 228 23 228 </tet>
    <tet desc=""> 60 228 56 228 51 228 22 228 </tet>
    <tet desc=""> 63 228 70 228 6 228 34 228 </tet>
    <tet desc=""> 62 228 67 228 7 228 35 228 </tet>
    <tet desc=""> 65 228 68 228 18 228 37 228 </tet>
    <tet desc=""> 64 228 66 228 19 228 36 228 </tet>
    <tet desc=""> 67 228 65 228 2 228 32 228 </tet>
    <tet desc=""> 66 228 63 228 3 228 33 228 </tet>
    <tet desc=""> 69 228 64 228 76 228 40 228 </tet>
    <tet desc=""> 68 228 71 228 77 228 41 228 </tet>
    <tet desc=""> 71 228 62 228 58 228 38 228 </tet>
    <tet desc=""> 70 228 69 228 59 228 39 228 </tet>
    <tet desc=""> 73 228 74 228 48 228 73 228 </tet>
    <tet desc=""> 72 228 78 228 49 228 72 228 </tet>
    <tet desc=""> 75 228 72 228 56 228 78 228 </tet>
    <tet desc=""> 74 228 77 228 57 228 79 228 </tet>
    <tet desc=""> 77 228 81 228 68 228 84 228 </tet>
    <tet desc=""> 76 228 75 228 69 228 85 228 </tet>
    <tet desc=""> 79 228 73 228 16 228 74 228 </tet>
    <tet desc=""> 78 228 85 228 17 228 75 228 </tet>
    <tet desc=""> 81 228 82 228 20 228 86 228 </tet>
    <tet desc=""> 80 228 76 228 21 228 87 228 </tet>
    <tet desc=""> 83 228 80 228 26 228 83 228 </tet>
    <tet desc=""> 82 228 86 228 27 228 82 228 </tet>
    <tet desc=""> 85 228 87 228 40 228 76 228 </tet>
    <tet desc=""> 84 228 79 228 41 228 77 228 </tet>
    <tet desc=""> 87 228 83 228 46 228 80 228 </tet>
    <tet desc=""> 86 228 84 228 47 228 81 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>5</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(5), ((1, sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -sqrtMinus5), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, -sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, 2), (2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, 2*sqrtMinus5), (-2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((sqrtMinus5, -2), (-2, -sqrtMinus5))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((-sqrtMinus5 + 4, -2*sqrtMinus5), (2*sqrtMinus5, sqrtMinus5 + 4))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(5), ((0, 1), (-1, 0)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 2], [2, 1, 2], [2, 1, 1], [2, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 2], [2, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 1], [2, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [2, 1, 2], [2, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 2], [2, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi6.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="96">
    <tet desc=""> 1 228 4 228 66 228 15 228 </tet>
    <tet desc=""> 0 228 2 228 67 228 14 228 </tet>
    <tet desc=""> 3 228 1 228 48 228 11 228 </tet>
    <tet desc=""> 2 228 6 228 49 228 10 228 </tet>
    <tet desc=""> 5 228 0 228 60 228 13 228 </tet>
    <tet desc=""> 4 228 7 228 61 228 12 228 </tet>
    <tet desc=""> 7 228 3 228 40 228 9 228 </tet>
    <tet desc=""> 6 228 5 228 41 228 8 228 </tet>
    <tet desc=""> 9 228 12 228 38 228 7 228 </tet>
    <tet desc=""> 8 228 10 228 39 228 6 228 </tet>
    <tet desc=""> 11 228 9 228 54 228 3 228 </tet>
    <tet desc=""> 10 228 14 228 55 228 2 228 </tet>
    <tet desc=""> 13 228 8 228 36 228 5 228 </tet>
    <tet desc=""> 12 228 15 228 37 228 4 228 </tet>
    <tet desc=""> 15 228 11 228 28 228 1 228 </tet>
    <tet desc=""> 14 228 13 228 29 228 0 228 </tet>
    <tet desc=""> 17 228 20 228 30 228 91 228 </tet>
    <tet desc=""> 16 228 19 228 31 228 90 228 </tet>
    <tet desc=""> 19 228 21 228 22 228 93 228 </tet>
    <tet desc=""> 18 228 17 228 23 228 92 228 </tet>
    <tet desc=""> 21 228 16 228 84 228 94 228 </tet>
    <tet desc=""> 20 228 18 228 85 228 95 228 </tet>
    <tet desc=""> 23 228 24 228 18 228 30 228 </tet>
    <tet desc=""> 22 228 29 228 19 228 31 228 </tet>
    <tet desc=""> 25 228 22 228 86 228 32 228 </tet>
    <tet desc=""> 24 228 26 228 87 228 33 228 </tet>
    <tet desc=""> 27 228 25 228 52 228 35 228 </tet>
    <tet desc=""> 26 228 28 228 53 228 34 228 </tet>
    <tet desc=""> 29 228 27 228 14 228 36 228 </tet>
    <tet desc=""> 28 228 23 228 15 228 37 228 </tet>
    <tet desc=""> 31 228 32 228 16 228 22 228 </tet>
    <tet desc=""> 30 228 37 228 17 228 23 228 </tet>
    <tet desc=""> 33 228 30 228 74 228 24 228 </tet>
    <tet desc=""> 32 228 35 228 75 228 25 228 </tet>
    <tet desc=""> 35 228 36 228 44 228 27 228 </tet>
    <tet desc=""> 34 228 33 228 45 228 26 228 </tet>
    <tet desc=""> 37 228 34 228 12 228 28 228 </tet>
    <tet desc=""> 36 228 31 228 13 228 29 228 </tet>
    <tet desc=""> 39 228 44 228 8 228 55 228 </tet>
    <tet desc=""> 38 228 40 228 9 228 54 228 </tet>
    <tet desc=""> 41 228 39 228 6 228 49 228 </tet>
    <tet desc=""> 40 228 43 228 7 228 48 228 </tet>
    <tet desc=""> 43 228 46 228 64 228 57 228 </tet>
    <tet desc=""> 42 228 41 228 65 228 56 228 </tet>
    <tet desc=""> 45 228 38 228 34 228 53 228 </tet>
    <tet desc=""> 44 228 47 228 35 228 52 228 </tet>
    <tet desc=""> 47 228 42 228 88 228 51 228 </tet>
    <tet desc=""> 46 228 45 228 89 228 50 228 </tet>
    <tet desc=""> 49 228 56 228 2 228 41 228 </tet>
    <tet desc=""> 48 228 54 228 3 228 40 228 </tet>
    <tet desc=""> 51 228 52 228 76 228 47 228 </tet>
    <tet desc=""> 50 228 57 228 77 228 46 228 </tet>
    <tet desc=""> 53 228 50 228 26 228 45 228 </tet>
    <tet desc=""> 52 228 55 228 27 228 44 228 </tet>
    <tet desc=""> 55 228 49 228 10 228 39 228 </tet>
    <tet desc=""> 54 228 53 228 11 228 38 228 </tet>
    <tet desc=""> 57 228 48 228 68 228 43 228 </tet>
    <tet desc=""> 56 228 51 228 69 228 42 228 </tet>
    <tet desc=""> 59 228 60 228 90 228 70 228 </tet>
    <tet desc=""> 58 228 63 228 91 228 71 228 </tet>
    <tet desc=""> 61 228 58 228 4 228 66 228 </tet>
    <tet desc=""> 60 228 65 228 5 228 67 228 </tet>
    <tet desc=""> 63 228 64 228 78 228 72 228 </tet>
    <tet desc=""> 62 228 59 228 79 228 73 228 </tet>
    <tet desc=""> 65 228 62 228 42 228 69 228 </tet>
    <tet desc=""> 64 228 61 228 43 228 68 228 </tet>
    <tet desc=""> 67 228 70 228 0 228 60 228 </tet>
    <tet desc=""> 66 228 68 228 1 228 61 228 </tet>
    <tet desc=""> 69 228 67 228 56 228 65 228 </tet>
    <tet desc=""> 68 228 72 228 57 228 64 228 </tet>
    <tet desc=""> 71 228 66 228 92 228 58 228 </tet>
    <tet desc=""> 70 228 73 228 93 228 59 228 </tet>
    <tet desc=""> 73 228 69 228 80 228 62 228 </tet>
    <tet desc=""> 72 228 71 228 81 228 63 228 </tet>
    <tet desc=""> 75 228 84 228 32 228 86 228 </tet>
    <tet desc=""> 74 228 89 228 33 228 87 228 </tet>
    <tet desc=""> 77 228 87 228 50 228 89 228 </tet>
    <tet desc=""> 76 228 80 228 51 228 88 228 </tet>
    <tet desc=""> 79 228 88 228 62 228 80 228 </tet>
    <tet desc=""> 78 228 82 228 63 228 81 228 </tet>
    <tet desc=""> 81 228 77 228 72 228 78 228 </tet>
    <tet desc=""> 80 228 83 228 73 228 79 228 </tet>
    <tet desc=""> 83 228 79 228 94 228 83 228 </tet>
    <tet desc=""> 82 228 81 228 95 228 82 228 </tet>
    <tet desc=""> 85 228 74 228 20 228 85 228 </tet>
    <tet desc=""> 84 228 86 228 21 228 84 228 </tet>
    <tet desc=""> 87 228 85 228 24 228 74 228 </tet>
    <tet desc=""> 86 228 76 228 25 228 75 228 </tet>
    <tet desc=""> 89 228 78 228 46 228 77 228 </tet>
    <tet desc=""> 88 228 75 228 47 228 76 228 </tet>
    <tet desc=""> 91 228 92 228 58 228 17 228 </tet>
    <tet desc=""> 90 228 94 228 59 228 16 228 </tet>
    <tet desc=""> 93 228 90 228 70 228 19 228 </tet>
    <tet desc=""> 92 228 95 228 71 228 18 228 </tet>
    <tet desc=""> 95 228 91 228 82 228 20 228 </tet>
    <tet desc=""> 94 228 93 228 83 228 21 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>6</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -sqrtMinus6), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, -2*sqrtMinus6), (2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, -2*sqrtMinus6), (2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, -2*sqrtMinus6), (2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, -2*sqrtMinus6), (2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, -2*sqrtMinus6), (2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, -2*sqrtMinus6), (2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, -3), (-2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, 3), (2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((sqrtMinus6 + 1, 3), (2, -sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((-sqrtMinus6 + 1, -3), (-2, sqrtMinus6 + 1))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, 2*sqrtMinus6), (-2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, 2*sqrtMinus6), (-2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, 2*sqrtMinus6), (-2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, 2*sqrtMinus6), (-2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, 2*sqrtMinus6), (-2*sqrtMinus6, 5))), PslMatrix(ImagQuadraticFieldUtil(6), ((5, 2*sqrtMinus6), (-2*sqrtMinus6, 5)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [2, 1, 1], [2, 1, 1], [2, 1, 1], [2, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi7.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="48">
    <tet desc=""> 1 228 2 228 24 228 18 228 </tet>
    <tet desc=""> 0 228 4 228 25 228 19 228 </tet>
    <tet desc=""> 3 228 0 228 8 228 20 228 </tet>
    <tet desc=""> 2 228 5 228 9 228 21 228 </tet>
    <tet desc=""> 5 228 1 228 30 228 23 228 </tet>
    <tet desc=""> 4 228 3 228 31 228 22 228 </tet>
    <tet desc=""> 7 228 8 228 12 228 42 228 </tet>
    <tet desc=""> 6 228 10 228 13 228 43 228 </tet>
    <tet desc=""> 9 228 6 228 2 228 44 228 </tet>
    <tet desc=""> 8 228 11 228 3 228 45 228 </tet>
    <tet desc=""> 11 228 7 228 32 228 46 228 </tet>
    <tet desc=""> 10 228 9 228 33 228 47 228 </tet>
    <tet desc=""> 13 228 14 228 6 228 24 228 </tet>
    <tet desc=""> 12 228 16 228 7 228 25 228 </tet>
    <tet desc=""> 15 228 12 228 20 228 26 228 </tet>
    <tet desc=""> 14 228 17 228 21 228 27 228 </tet>
    <tet desc=""> 17 228 13 228 34 228 28 228 </tet>
    <tet desc=""> 16 228 15 228 35 228 29 228 </tet>
    <tet desc=""> 19 228 20 228 42 228 0 228 </tet>
    <tet desc=""> 18 228 23 228 43 228 1 228 </tet>
    <tet desc=""> 21 228 18 228 14 228 2 228 </tet>
    <tet desc=""> 20 228 22 228 15 228 3 228 </tet>
    <tet desc=""> 23 228 21 228 36 228 5 228 </tet>
    <tet desc=""> 22 228 19 228 37 228 4 228 </tet>
    <tet desc=""> 25 228 26 228 0 228 12 228 </tet>
    <tet desc=""> 24 228 28 228 1 228 13 228 </tet>
    <tet desc=""> 27 228 24 228 44 228 14 228 </tet>
    <tet desc=""> 26 228 29 228 45 228 15 228 </tet>
    <tet desc=""> 29 228 25 228 38 228 16 228 </tet>
    <tet desc=""> 28 228 27 228 39 228 17 228 </tet>
    <tet desc=""> 31 228 38 228 4 228 38 228 </tet>
    <tet desc=""> 30 228 33 228 5 228 39 228 </tet>
    <tet desc=""> 33 228 34 228 10 228 40 228 </tet>
    <tet desc=""> 32 228 31 228 11 228 41 228 </tet>
    <tet desc=""> 35 228 32 228 16 228 37 228 </tet>
    <tet desc=""> 34 228 36 228 17 228 36 228 </tet>
    <tet desc=""> 37 228 35 228 22 228 35 228 </tet>
    <tet desc=""> 36 228 40 228 23 228 34 228 </tet>
    <tet desc=""> 39 228 30 228 28 228 30 228 </tet>
    <tet desc=""> 38 228 41 228 29 228 31 228 </tet>
    <tet desc=""> 41 228 37 228 46 228 32 228 </tet>
    <tet desc=""> 40 228 39 228 47 228 33 228 </tet>
    <tet desc=""> 43 228 44 228 18 228 6 228 </tet>
    <tet desc=""> 42 228 46 228 19 228 7 228 </tet>
    <tet desc=""> 45 228 42 228 26 228 8 228 </tet>
    <tet desc=""> 44 228 47 228 27 228 9 228 </tet>
    <tet desc=""> 47 228 43 228 40 228 10 228 </tet>
    <tet desc=""> 46 228 45 228 41 228 11 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>7</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, 1/2*sqrtMinus7 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(7), ((1, -1), (0, 1)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 2], [1, 1, 2], [1, 2, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 2], [1, 2, 2], [1, 2, 2], [1, 1, 2], [1, 2, 2], [1, 1, 2], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/Bianchi71.rga <==
<?xml version="1.0"?>
<reginadata engine="5.1">
<packet label="TriangulationWithMatrices"
	type="Container" typeid="1"
	parent="">
<packet label="Triangulation"
	type="3-Manifold Triangulation" typeid="3"
	parent="TriangulationWithMatrices">
  <tetrahedra ntet="848">
    <tet desc=""> 1 228 6 228 530 228 54 228 </tet>
    <tet desc=""> 0 228 4 228 531 228 55 228 </tet>
    <tet desc=""> 3 228 7 228 18 228 51 228 </tet>
    <tet desc=""> 2 228 5 228 19 228 50 228 </tet>
    <tet desc=""> 5 228 1 228 12 228 49 228 </tet>
    <tet desc=""> 4 228 3 228 13 228 48 228 </tet>
    <tet desc=""> 7 228 0 228 74 228 52 228 </tet>
    <tet desc=""> 6 228 2 228 75 228 53 228 </tet>
    <tet desc=""> 9 228 14 228 226 228 159 228 </tet>
    <tet desc=""> 8 228 10 228 227 228 158 228 </tet>
    <tet desc=""> 11 228 9 228 20 228 162 228 </tet>
    <tet desc=""> 10 228 13 228 21 228 163 228 </tet>
    <tet desc=""> 13 228 15 228 4 228 161 228 </tet>
    <tet desc=""> 12 228 11 228 5 228 160 228 </tet>
    <tet desc=""> 15 228 8 228 456 228 164 228 </tet>
    <tet desc=""> 14 228 12 228 457 228 165 228 </tet>
    <tet desc=""> 17 228 22 228 128 228 59 228 </tet>
    <tet desc=""> 16 228 20 228 129 228 58 228 </tet>
    <tet desc=""> 19 228 23 228 2 228 61 228 </tet>
    <tet desc=""> 18 228 21 228 3 228 60 228 </tet>
    <tet desc=""> 21 228 17 228 10 228 62 228 </tet>
    <tet desc=""> 20 228 19 228 11 228 63 228 </tet>
    <tet desc=""> 23 228 16 228 372 228 56 228 </tet>
    <tet desc=""> 22 228 18 228 373 228 57 228 </tet>
    <tet desc=""> 25 228 31 228 426 228 166 228 </tet>
    <tet desc=""> 24 228 29 228 427 228 167 228 </tet>
    <tet desc=""> 27 228 28 228 388 228 171 228 </tet>
    <tet desc=""> 26 228 30 228 389 228 170 228 </tet>
    <tet desc=""> 29 228 26 228 344 228 168 228 </tet>
    <tet desc=""> 28 228 25 228 345 228 169 228 </tet>
    <tet desc=""> 31 228 27 228 62 228 172 228 </tet>
    <tet desc=""> 30 228 24 228 63 228 173 228 </tet>
    <tet desc=""> 33 228 36 228 500 228 357 228 </tet>
    <tet desc=""> 32 228 34 228 501 228 356 228 </tet>
    <tet desc=""> 35 228 33 228 116 228 360 228 </tet>
    <tet desc=""> 34 228 38 228 117 228 361 228 </tet>
    <tet desc=""> 37 228 32 228 578 228 355 228 </tet>
    <tet desc=""> 36 228 39 228 579 228 354 228 </tet>
    <tet desc=""> 39 228 35 228 110 228 359 228 </tet>
    <tet desc=""> 38 228 37 228 111 228 358 228 </tet>
    <tet desc=""> 41 228 44 228 454 228 427 228 </tet>
    <tet desc=""> 40 228 42 228 455 228 426 228 </tet>
    <tet desc=""> 43 228 41 228 50 228 428 228 </tet>
    <tet desc=""> 42 228 47 228 51 228 429 228 </tet>
    <tet desc=""> 45 228 40 228 194 228 425 228 </tet>
    <tet desc=""> 44 228 46 228 195 228 424 228 </tet>
    <tet desc=""> 47 228 45 228 238 228 430 228 </tet>
    <tet desc=""> 46 228 43 228 239 228 431 228 </tet>
    <tet desc=""> 49 228 50 228 458 228 5 228 </tet>
    <tet desc=""> 48 228 55 228 459 228 4 228 </tet>
    <tet desc=""> 51 228 48 228 42 228 3 228 </tet>
    <tet desc=""> 50 228 53 228 43 228 2 228 </tet>
    <tet desc=""> 53 228 54 228 56 228 6 228 </tet>
    <tet desc=""> 52 228 51 228 57 228 7 228 </tet>
    <tet desc=""> 55 228 52 228 164 228 0 228 </tet>
    <tet desc=""> 54 228 49 228 165 228 1 228 </tet>
    <tet desc=""> 57 228 59 228 52 228 22 228 </tet>
    <tet desc=""> 56 228 61 228 53 228 23 228 </tet>
    <tet desc=""> 59 228 62 228 158 228 17 228 </tet>
    <tet desc=""> 58 228 56 228 159 228 16 228 </tet>
    <tet desc=""> 61 228 63 228 428 228 19 228 </tet>
    <tet desc=""> 60 228 57 228 429 228 18 228 </tet>
    <tet desc=""> 63 228 58 228 30 228 20 228 </tet>
    <tet desc=""> 62 228 60 228 31 228 21 228 </tet>
    <tet desc=""> 65 228 70 228 140 228 668 228 </tet>
    <tet desc=""> 64 228 69 228 141 228 669 228 </tet>
    <tet desc=""> 67 228 68 228 548 228 665 228 </tet>
    <tet desc=""> 66 228 71 228 549 228 664 228 </tet>
    <tet desc=""> 69 228 66 228 148 228 663 228 </tet>
    <tet desc=""> 68 228 65 228 149 228 662 228 </tet>
    <tet desc=""> 71 228 64 228 624 228 666 228 </tet>
    <tet desc=""> 70 228 67 228 625 228 667 228 </tet>
    <tet desc=""> 73 228 79 228 84 228 370 228 </tet>
    <tet desc=""> 72 228 77 228 85 228 371 228 </tet>
    <tet desc=""> 75 228 78 228 6 228 372 228 </tet>
    <tet desc=""> 74 228 76 228 7 228 373 228 </tet>
    <tet desc=""> 77 228 75 228 138 228 377 228 </tet>
    <tet desc=""> 76 228 73 228 139 228 376 228 </tet>
    <tet desc=""> 79 228 74 228 542 228 375 228 </tet>
    <tet desc=""> 78 228 72 228 543 228 374 228 </tet>
    <tet desc=""> 81 228 88 228 544 228 715 228 </tet>
    <tet desc=""> 80 228 84 228 545 228 714 228 </tet>
    <tet desc=""> 83 228 86 228 176 228 711 228 </tet>
    <tet desc=""> 82 228 89 228 177 228 710 228 </tet>
    <tet desc=""> 85 228 81 228 72 228 716 228 </tet>
    <tet desc=""> 84 228 87 228 73 228 717 228 </tet>
    <tet desc=""> 87 228 82 228 132 228 709 228 </tet>
    <tet desc=""> 86 228 85 228 133 228 708 228 </tet>
    <tet desc=""> 89 228 80 228 154 228 712 228 </tet>
    <tet desc=""> 88 228 83 228 155 228 713 228 </tet>
    <tet desc=""> 91 228 92 228 534 228 253 228 </tet>
    <tet desc=""> 90 228 95 228 535 228 252 228 </tet>
    <tet desc=""> 93 228 90 228 314 228 251 228 </tet>
    <tet desc=""> 92 228 98 228 315 228 250 228 </tet>
    <tet desc=""> 95 228 97 228 522 228 254 228 </tet>
    <tet desc=""> 94 228 91 228 523 228 255 228 </tet>
    <tet desc=""> 97 228 99 228 104 228 257 228 </tet>
    <tet desc=""> 96 228 94 228 105 228 256 228 </tet>
    <tet desc=""> 99 228 93 228 396 228 258 228 </tet>
    <tet desc=""> 98 228 96 228 397 228 259 228 </tet>
    <tet desc=""> 101 228 102 228 524 228 440 228 </tet>
    <tet desc=""> 100 228 105 228 525 228 441 228 </tet>
    <tet desc=""> 103 228 100 228 556 228 445 228 </tet>
    <tet desc=""> 102 228 107 228 557 228 444 228 </tet>
    <tet desc=""> 105 228 106 228 96 228 443 228 </tet>
    <tet desc=""> 104 228 101 228 97 228 442 228 </tet>
    <tet desc=""> 107 228 104 228 836 228 447 228 </tet>
    <tet desc=""> 106 228 103 228 837 228 446 228 </tet>
    <tet desc=""> 109 228 114 228 398 228 209 228 </tet>
    <tet desc=""> 108 228 112 228 399 228 208 228 </tet>
    <tet desc=""> 111 228 115 228 38 228 215 228 </tet>
    <tet desc=""> 110 228 113 228 39 228 214 228 </tet>
    <tet desc=""> 113 228 109 228 330 228 211 228 </tet>
    <tet desc=""> 112 228 111 228 331 228 210 228 </tet>
    <tet desc=""> 115 228 108 228 122 228 213 228 </tet>
    <tet desc=""> 114 228 110 228 123 228 212 228 </tet>
    <tet desc=""> 117 228 118 228 34 228 350 228 </tet>
    <tet desc=""> 116 228 123 228 35 228 351 228 </tet>
    <tet desc=""> 119 228 116 228 506 228 348 228 </tet>
    <tet desc=""> 118 228 121 228 507 228 349 228 </tet>
    <tet desc=""> 121 228 122 228 846 228 347 228 </tet>
    <tet desc=""> 120 228 119 228 847 228 346 228 </tet>
    <tet desc=""> 123 228 120 228 114 228 353 228 </tet>
    <tet desc=""> 122 228 117 228 115 228 352 228 </tet>
    <tet desc=""> 125 228 130 228 268 228 230 228 </tet>
    <tet desc=""> 124 228 126 228 269 228 231 228 </tet>
    <tet desc=""> 127 228 125 228 374 228 225 228 </tet>
    <tet desc=""> 126 228 128 228 375 228 224 228 </tet>
    <tet desc=""> 129 228 127 228 16 228 226 228 </tet>
    <tet desc=""> 128 228 131 228 17 228 227 228 </tet>
    <tet desc=""> 131 228 124 228 276 228 228 228 </tet>
    <tet desc=""> 130 228 129 228 277 228 229 228 </tet>
    <tet desc=""> 133 228 137 228 86 228 237 228 </tet>
    <tet desc=""> 132 228 139 228 87 228 236 228 </tet>
    <tet desc=""> 135 228 136 228 382 228 238 228 </tet>
    <tet desc=""> 134 228 138 228 383 228 239 228 </tet>
    <tet desc=""> 137 228 134 228 174 228 232 228 </tet>
    <tet desc=""> 136 228 132 228 175 228 233 228 </tet>
    <tet desc=""> 139 228 135 228 76 228 235 228 </tet>
    <tet desc=""> 138 228 133 228 77 228 234 228 </tet>
    <tet desc=""> 141 228 144 228 64 228 299 228 </tet>
    <tet desc=""> 140 228 147 228 65 228 298 228 </tet>
    <tet desc=""> 143 228 146 228 590 228 305 228 </tet>
    <tet desc=""> 142 228 145 228 591 228 304 228 </tet>
    <tet desc=""> 145 228 140 228 510 228 301 228 </tet>
    <tet desc=""> 144 228 143 228 511 228 300 228 </tet>
    <tet desc=""> 147 228 142 228 156 228 303 228 </tet>
    <tet desc=""> 146 228 141 228 157 228 302 228 </tet>
    <tet desc=""> 149 228 153 228 68 228 202 228 </tet>
    <tet desc=""> 148 228 157 228 69 228 203 228 </tet>
    <tet desc=""> 151 228 156 228 178 228 205 228 </tet>
    <tet desc=""> 150 228 155 228 179 228 204 228 </tet>
    <tet desc=""> 153 228 154 228 532 228 199 228 </tet>
    <tet desc=""> 152 228 148 228 533 228 198 228 </tet>
    <tet desc=""> 155 228 152 228 88 228 201 228 </tet>
    <tet desc=""> 154 228 151 228 89 228 200 228 </tet>
    <tet desc=""> 157 228 150 228 146 228 207 228 </tet>
    <tet desc=""> 156 228 149 228 147 228 206 228 </tet>
    <tet desc=""> 159 228 162 228 58 228 9 228 </tet>
    <tet desc=""> 158 228 164 228 59 228 8 228 </tet>
    <tet desc=""> 161 228 163 228 528 228 13 228 </tet>
    <tet desc=""> 160 228 165 228 529 228 12 228 </tet>
    <tet desc=""> 163 228 158 228 172 228 10 228 </tet>
    <tet desc=""> 162 228 160 228 173 228 11 228 </tet>
    <tet desc=""> 165 228 159 228 54 228 14 228 </tet>
    <tet desc=""> 164 228 161 228 55 228 15 228 </tet>
    <tet desc=""> 167 228 173 228 538 228 24 228 </tet>
    <tet desc=""> 166 228 169 228 539 228 25 228 </tet>
    <tet desc=""> 169 228 171 228 318 228 28 228 </tet>
    <tet desc=""> 168 228 167 228 319 228 29 228 </tet>
    <tet desc=""> 171 228 172 228 410 228 27 228 </tet>
    <tet desc=""> 170 228 168 228 411 228 26 228 </tet>
    <tet desc=""> 173 228 170 228 162 228 30 228 </tet>
    <tet desc=""> 172 228 166 228 163 228 31 228 </tet>
    <tet desc=""> 175 228 182 228 136 228 599 228 </tet>
    <tet desc=""> 174 228 176 228 137 228 598 228 </tet>
    <tet desc=""> 177 228 175 228 82 228 588 228 </tet>
    <tet desc=""> 176 228 179 228 83 228 589 228 </tet>
    <tet desc=""> 179 228 184 228 150 228 590 228 </tet>
    <tet desc=""> 178 228 177 228 151 228 591 228 </tet>
    <tet desc=""> 181 228 185 228 296 228 595 228 </tet>
    <tet desc=""> 180 228 187 228 297 228 594 228 </tet>
    <tet desc=""> 183 228 174 228 380 228 592 228 </tet>
    <tet desc=""> 182 228 186 228 381 228 593 228 </tet>
    <tet desc=""> 185 228 178 228 214 228 596 228 </tet>
    <tet desc=""> 184 228 180 228 215 228 597 228 </tet>
    <tet desc=""> 187 228 183 228 368 228 600 228 </tet>
    <tet desc=""> 186 228 181 228 369 228 601 228 </tet>
    <tet desc=""> 189 228 195 228 232 228 755 228 </tet>
    <tet desc=""> 188 228 193 228 233 228 754 228 </tet>
    <tet desc=""> 191 228 196 228 452 228 751 228 </tet>
    <tet desc=""> 190 228 194 228 453 228 750 228 </tet>
    <tet desc=""> 193 228 197 228 334 228 753 228 </tet>
    <tet desc=""> 192 228 189 228 335 228 752 228 </tet>
    <tet desc=""> 195 228 191 228 44 228 746 228 </tet>
    <tet desc=""> 194 228 188 228 45 228 747 228 </tet>
    <tet desc=""> 197 228 190 228 202 228 749 228 </tet>
    <tet desc=""> 196 228 192 228 203 228 748 228 </tet>
    <tet desc=""> 199 228 202 228 448 228 153 228 </tet>
    <tet desc=""> 198 228 201 228 449 228 152 228 </tet>
    <tet desc=""> 201 228 204 228 306 228 155 228 </tet>
    <tet desc=""> 200 228 199 228 307 228 154 228 </tet>
    <tet desc=""> 203 228 198 228 196 228 148 228 </tet>
    <tet desc=""> 202 228 206 228 197 228 149 228 </tet>
    <tet desc=""> 205 228 200 228 304 228 151 228 </tet>
    <tet desc=""> 204 228 207 228 305 228 150 228 </tet>
    <tet desc=""> 207 228 203 228 332 228 157 228 </tet>
    <tet desc=""> 206 228 205 228 333 228 156 228 </tet>
    <tet desc=""> 209 228 211 228 346 228 109 228 </tet>
    <tet desc=""> 208 228 213 228 347 228 108 228 </tet>
    <tet desc=""> 211 228 214 228 354 228 113 228 </tet>
    <tet desc=""> 210 228 208 228 355 228 112 228 </tet>
    <tet desc=""> 213 228 215 228 294 228 115 228 </tet>
    <tet desc=""> 212 228 209 228 295 228 114 228 </tet>
    <tet desc=""> 215 228 210 228 184 228 111 228 </tet>
    <tet desc=""> 214 228 212 228 185 228 110 228 </tet>
    <tet desc=""> 217 228 220 228 240 228 412 228 </tet>
    <tet desc=""> 216 228 218 228 241 228 413 228 </tet>
    <tet desc=""> 219 228 217 228 284 228 415 228 </tet>
    <tet desc=""> 218 228 222 228 285 228 414 228 </tet>
    <tet desc=""> 221 228 216 228 228 228 409 228 </tet>
    <tet desc=""> 220 228 223 228 229 228 408 228 </tet>
    <tet desc=""> 223 228 219 228 280 228 411 228 </tet>
    <tet desc=""> 222 228 221 228 281 228 410 228 </tet>
    <tet desc=""> 225 228 226 228 450 228 127 228 </tet>
    <tet desc=""> 224 228 231 228 451 228 126 228 </tet>
    <tet desc=""> 227 228 224 228 8 228 128 228 </tet>
    <tet desc=""> 226 228 229 228 9 228 129 228 </tet>
    <tet desc=""> 229 228 230 228 220 228 130 228 </tet>
    <tet desc=""> 228 228 227 228 221 228 131 228 </tet>
    <tet desc=""> 231 228 228 228 248 228 124 228 </tet>
    <tet desc=""> 230 228 225 228 249 228 125 228 </tet>
    <tet desc=""> 233 228 238 228 188 228 136 228 </tet>
    <tet desc=""> 232 228 237 228 189 228 137 228 </tet>
    <tet desc=""> 235 228 236 228 434 228 139 228 </tet>
    <tet desc=""> 234 228 239 228 435 228 138 228 </tet>
    <tet desc=""> 237 228 234 228 336 228 133 228 </tet>
    <tet desc=""> 236 228 233 228 337 228 132 228 </tet>
    <tet desc=""> 239 228 232 228 46 228 134 228 </tet>
    <tet desc=""> 238 228 235 228 47 228 135 228 </tet>
    <tet desc=""> 241 228 248 228 216 228 807 228 </tet>
    <tet desc=""> 240 228 244 228 217 228 806 228 </tet>
    <tet desc=""> 243 228 247 228 462 228 813 228 </tet>
    <tet desc=""> 242 228 249 228 463 228 812 228 </tet>
    <tet desc=""> 245 228 241 228 286 228 808 228 </tet>
    <tet desc=""> 244 228 246 228 287 228 809 228 </tet>
    <tet desc=""> 247 228 245 228 254 228 804 228 </tet>
    <tet desc=""> 246 228 242 228 255 228 805 228 </tet>
    <tet desc=""> 249 228 240 228 230 228 811 228 </tet>
    <tet desc=""> 248 228 243 228 231 228 810 228 </tet>
    <tet desc=""> 251 228 258 228 260 228 93 228 </tet>
    <tet desc=""> 250 228 253 228 261 228 92 228 </tet>
    <tet desc=""> 253 228 255 228 464 228 91 228 </tet>
    <tet desc=""> 252 228 251 228 465 228 90 228 </tet>
    <tet desc=""> 255 228 256 228 246 228 94 228 </tet>
    <tet desc=""> 254 228 252 228 247 228 95 228 </tet>
    <tet desc=""> 257 228 254 228 288 228 97 228 </tet>
    <tet desc=""> 256 228 259 228 289 228 96 228 </tet>
    <tet desc=""> 259 228 250 228 446 228 98 228 </tet>
    <tet desc=""> 258 228 257 228 447 228 99 228 </tet>
    <tet desc=""> 261 228 262 228 250 228 634 228 </tet>
    <tet desc=""> 260 228 267 228 251 228 635 228 </tet>
    <tet desc=""> 263 228 260 228 444 228 636 228 </tet>
    <tet desc=""> 262 228 264 228 445 228 637 228 </tet>
    <tet desc=""> 265 228 263 228 604 228 640 228 </tet>
    <tet desc=""> 264 228 266 228 605 228 641 228 </tet>
    <tet desc=""> 267 228 265 228 470 228 639 228 </tet>
    <tet desc=""> 266 228 261 228 471 228 638 228 </tet>
    <tet desc=""> 269 228 274 228 124 228 833 228 </tet>
    <tet desc=""> 268 228 272 228 125 228 832 228 </tet>
    <tet desc=""> 271 228 275 228 292 228 829 228 </tet>
    <tet desc=""> 270 228 273 228 293 228 828 228 </tet>
    <tet desc=""> 273 228 269 228 366 228 827 228 </tet>
    <tet desc=""> 272 228 271 228 367 228 826 228 </tet>
    <tet desc=""> 275 228 268 228 278 228 830 228 </tet>
    <tet desc=""> 274 228 270 228 279 228 831 228 </tet>
    <tet desc=""> 277 228 278 228 130 228 387 228 </tet>
    <tet desc=""> 276 228 281 228 131 228 386 228 </tet>
    <tet desc=""> 279 228 276 228 274 228 392 228 </tet>
    <tet desc=""> 278 228 283 228 275 228 393 228 </tet>
    <tet desc=""> 281 228 282 228 222 228 388 228 </tet>
    <tet desc=""> 280 228 277 228 223 228 389 228 </tet>
    <tet desc=""> 283 228 280 228 290 228 390 228 </tet>
    <tet desc=""> 282 228 279 228 291 228 391 228 </tet>
    <tet desc=""> 285 228 286 228 218 228 567 228 </tet>
    <tet desc=""> 284 228 290 228 219 228 566 228 </tet>
    <tet desc=""> 287 228 284 228 244 228 560 228 </tet>
    <tet desc=""> 286 228 288 228 245 228 561 228 </tet>
    <tet desc=""> 289 228 287 228 256 228 562 228 </tet>
    <tet desc=""> 288 228 295 228 257 228 563 228 </tet>
    <tet desc=""> 291 228 285 228 282 228 568 228 </tet>
    <tet desc=""> 290 228 292 228 283 228 569 228 </tet>
    <tet desc=""> 293 228 291 228 270 228 571 228 </tet>
    <tet desc=""> 292 228 297 228 271 228 570 228 </tet>
    <tet desc=""> 295 228 296 228 212 228 572 228 </tet>
    <tet desc=""> 294 228 289 228 213 228 573 228 </tet>
    <tet desc=""> 297 228 294 228 180 228 565 228 </tet>
    <tet desc=""> 296 228 293 228 181 228 564 228 </tet>
    <tet desc=""> 299 228 302 228 488 228 141 228 </tet>
    <tet desc=""> 298 228 301 228 489 228 140 228 </tet>
    <tet desc=""> 301 228 304 228 310 228 145 228 </tet>
    <tet desc=""> 300 228 299 228 311 228 144 228 </tet>
    <tet desc=""> 303 228 298 228 584 228 147 228 </tet>
    <tet desc=""> 302 228 305 228 585 228 146 228 </tet>
    <tet desc=""> 305 228 300 228 204 228 143 228 </tet>
    <tet desc=""> 304 228 303 228 205 228 142 228 </tet>
    <tet desc=""> 307 228 310 228 200 228 653 228 </tet>
    <tet desc=""> 306 228 308 228 201 228 652 228 </tet>
    <tet desc=""> 309 228 307 228 466 228 649 228 </tet>
    <tet desc=""> 308 228 312 228 467 228 648 228 </tet>
    <tet desc=""> 311 228 306 228 300 228 650 228 </tet>
    <tet desc=""> 310 228 313 228 301 228 651 228 </tet>
    <tet desc=""> 313 228 309 228 612 228 654 228 </tet>
    <tet desc=""> 312 228 311 228 613 228 655 228 </tet>
    <tet desc=""> 315 228 320 228 92 228 691 228 </tet>
    <tet desc=""> 314 228 322 228 93 228 690 228 </tet>
    <tet desc=""> 317 228 318 228 414 228 694 228 </tet>
    <tet desc=""> 316 228 323 228 415 228 695 228 </tet>
    <tet desc=""> 319 228 316 228 168 228 698 228 </tet>
    <tet desc=""> 318 228 321 228 169 228 699 228 </tet>
    <tet desc=""> 321 228 314 228 540 228 692 228 </tet>
    <tet desc=""> 320 228 319 228 541 228 693 228 </tet>
    <tet desc=""> 323 228 315 228 404 228 696 228 </tet>
    <tet desc=""> 322 228 317 228 405 228 697 228 </tet>
    <tet desc=""> 325 228 336 228 432 228 581 228 </tet>
    <tet desc=""> 324 228 329 228 433 228 580 228 </tet>
    <tet desc=""> 327 228 330 228 402 228 586 228 </tet>
    <tet desc=""> 326 228 328 228 403 228 587 228 </tet>
    <tet desc=""> 329 228 327 228 420 228 583 228 </tet>
    <tet desc=""> 328 228 325 228 421 228 582 228 </tet>
    <tet desc=""> 331 228 326 228 112 228 578 228 </tet>
    <tet desc=""> 330 228 333 228 113 228 579 228 </tet>
    <tet desc=""> 333 228 334 228 206 228 584 228 </tet>
    <tet desc=""> 332 228 331 228 207 228 585 228 </tet>
    <tet desc=""> 335 228 332 228 192 228 575 228 </tet>
    <tet desc=""> 334 228 337 228 193 228 574 228 </tet>
    <tet desc=""> 337 228 324 228 236 228 576 228 </tet>
    <tet desc=""> 336 228 335 228 237 228 577 228 </tet>
    <tet desc=""> 339 228 343 228 400 228 701 228 </tet>
    <tet desc=""> 338 228 340 228 401 228 700 228 </tet>
    <tet desc=""> 341 228 339 228 422 228 702 228 </tet>
    <tet desc=""> 340 228 345 228 423 228 703 228 </tet>
    <tet desc=""> 343 228 344 228 390 228 704 228 </tet>
    <tet desc=""> 342 228 338 228 391 228 705 228 </tet>
    <tet desc=""> 345 228 342 228 28 228 706 228 </tet>
    <tet desc=""> 344 228 341 228 29 228 707 228 </tet>
    <tet desc=""> 347 228 349 228 208 228 121 228 </tet>
    <tet desc=""> 346 228 353 228 209 228 120 228 </tet>
    <tet desc=""> 349 228 350 228 356 228 118 228 </tet>
    <tet desc=""> 348 228 346 228 357 228 119 228 </tet>
    <tet desc=""> 351 228 348 228 496 228 116 228 </tet>
    <tet desc=""> 350 228 352 228 497 228 117 228 </tet>
    <tet desc=""> 353 228 351 228 572 228 123 228 </tet>
    <tet desc=""> 352 228 347 228 573 228 122 228 </tet>
    <tet desc=""> 355 228 358 228 210 228 37 228 </tet>
    <tet desc=""> 354 228 357 228 211 228 36 228 </tet>
    <tet desc=""> 357 228 360 228 348 228 33 228 </tet>
    <tet desc=""> 356 228 355 228 349 228 32 228 </tet>
    <tet desc=""> 359 228 354 228 596 228 39 228 </tet>
    <tet desc=""> 358 228 361 228 597 228 38 228 </tet>
    <tet desc=""> 361 228 356 228 498 228 34 228 </tet>
    <tet desc=""> 360 228 359 228 499 228 35 228 </tet>
    <tet desc=""> 363 228 366 228 370 228 724 228 </tet>
    <tet desc=""> 362 228 364 228 371 228 725 228 </tet>
    <tet desc=""> 365 228 363 228 378 228 719 228 </tet>
    <tet desc=""> 364 228 368 228 379 228 718 228 </tet>
    <tet desc=""> 367 228 362 228 272 228 723 228 </tet>
    <tet desc=""> 366 228 369 228 273 228 722 228 </tet>
    <tet desc=""> 369 228 365 228 186 228 721 228 </tet>
    <tet desc=""> 368 228 367 228 187 228 720 228 </tet>
    <tet desc=""> 371 228 374 228 362 228 72 228 </tet>
    <tet desc=""> 370 228 376 228 363 228 73 228 </tet>
    <tet desc=""> 373 228 375 228 22 228 74 228 </tet>
    <tet desc=""> 372 228 377 228 23 228 75 228 </tet>
    <tet desc=""> 375 228 370 228 126 228 79 228 </tet>
    <tet desc=""> 374 228 372 228 127 228 78 228 </tet>
    <tet desc=""> 377 228 371 228 384 228 77 228 </tet>
    <tet desc=""> 376 228 373 228 385 228 76 228 </tet>
    <tet desc=""> 379 228 384 228 364 228 432 228 </tet>
    <tet desc=""> 378 228 381 228 365 228 433 228 </tet>
    <tet desc=""> 381 228 382 228 182 228 438 228 </tet>
    <tet desc=""> 380 228 379 228 183 228 439 228 </tet>
    <tet desc=""> 383 228 380 228 134 228 436 228 </tet>
    <tet desc=""> 382 228 385 228 135 228 437 228 </tet>
    <tet desc=""> 385 228 378 228 376 228 434 228 </tet>
    <tet desc=""> 384 228 383 228 377 228 435 228 </tet>
    <tet desc=""> 387 228 389 228 408 228 277 228 </tet>
    <tet desc=""> 386 228 392 228 409 228 276 228 </tet>
    <tet desc=""> 389 228 390 228 26 228 280 228 </tet>
    <tet desc=""> 388 228 386 228 27 228 281 228 </tet>
    <tet desc=""> 391 228 388 228 342 228 282 228 </tet>
    <tet desc=""> 390 228 393 228 343 228 283 228 </tet>
    <tet desc=""> 393 228 387 228 394 228 278 228 </tet>
    <tet desc=""> 392 228 391 228 395 228 279 228 </tet>
    <tet desc=""> 395 228 406 228 392 228 840 228 </tet>
    <tet desc=""> 394 228 400 228 393 228 841 228 </tet>
    <tet desc=""> 397 228 404 228 98 228 837 228 </tet>
    <tet desc=""> 396 228 398 228 99 228 836 228 </tet>
    <tet desc=""> 399 228 397 228 108 228 846 228 </tet>
    <tet desc=""> 398 228 402 228 109 228 847 228 </tet>
    <tet desc=""> 401 228 395 228 338 228 839 228 </tet>
    <tet desc=""> 400 228 403 228 339 228 838 228 </tet>
    <tet desc=""> 403 228 399 228 326 228 845 228 </tet>
    <tet desc=""> 402 228 401 228 327 228 844 228 </tet>
    <tet desc=""> 405 228 396 228 322 228 835 228 </tet>
    <tet desc=""> 404 228 407 228 323 228 834 228 </tet>
    <tet desc=""> 407 228 394 228 412 228 843 228 </tet>
    <tet desc=""> 406 228 405 228 413 228 842 228 </tet>
    <tet desc=""> 409 228 410 228 386 228 221 228 </tet>
    <tet desc=""> 408 228 412 228 387 228 220 228 </tet>
    <tet desc=""> 411 228 408 228 170 228 223 228 </tet>
    <tet desc=""> 410 228 414 228 171 228 222 228 </tet>
    <tet desc=""> 413 228 409 228 406 228 216 228 </tet>
    <tet desc=""> 412 228 415 228 407 228 217 228 </tet>
    <tet desc=""> 415 228 411 228 316 228 219 228 </tet>
    <tet desc=""> 414 228 413 228 317 228 218 228 </tet>
    <tet desc=""> 417 228 418 228 424 228 741 228 </tet>
    <tet desc=""> 416 228 423 228 425 228 740 228 </tet>
    <tet desc=""> 419 228 416 228 438 228 744 228 </tet>
    <tet desc=""> 418 228 421 228 439 228 745 228 </tet>
    <tet desc=""> 421 228 422 228 328 228 742 228 </tet>
    <tet desc=""> 420 228 419 228 329 228 743 228 </tet>
    <tet desc=""> 423 228 420 228 340 228 738 228 </tet>
    <tet desc=""> 422 228 417 228 341 228 739 228 </tet>
    <tet desc=""> 425 228 430 228 416 228 45 228 </tet>
    <tet desc=""> 424 228 427 228 417 228 44 228 </tet>
    <tet desc=""> 427 228 428 228 24 228 41 228 </tet>
    <tet desc=""> 426 228 425 228 25 228 40 228 </tet>
    <tet desc=""> 429 228 426 228 60 228 42 228 </tet>
    <tet desc=""> 428 228 431 228 61 228 43 228 </tet>
    <tet desc=""> 431 228 424 228 436 228 46 228 </tet>
    <tet desc=""> 430 228 429 228 437 228 47 228 </tet>
    <tet desc=""> 433 228 434 228 324 228 378 228 </tet>
    <tet desc=""> 432 228 439 228 325 228 379 228 </tet>
    <tet desc=""> 435 228 432 228 234 228 384 228 </tet>
    <tet desc=""> 434 228 437 228 235 228 385 228 </tet>
    <tet desc=""> 437 228 438 228 430 228 382 228 </tet>
    <tet desc=""> 436 228 435 228 431 228 383 228 </tet>
    <tet desc=""> 439 228 436 228 418 228 380 228 </tet>
    <tet desc=""> 438 228 433 228 419 228 381 228 </tet>
    <tet desc=""> 441 228 445 228 474 228 100 228 </tet>
    <tet desc=""> 440 228 442 228 475 228 101 228 </tet>
    <tet desc=""> 443 228 441 228 562 228 105 228 </tet>
    <tet desc=""> 442 228 447 228 563 228 104 228 </tet>
    <tet desc=""> 445 228 446 228 262 228 103 228 </tet>
    <tet desc=""> 444 228 440 228 263 228 102 228 </tet>
    <tet desc=""> 447 228 444 228 258 228 107 228 </tet>
    <tet desc=""> 446 228 443 228 259 228 106 228 </tet>
    <tet desc=""> 449 228 452 228 198 228 534 228 </tet>
    <tet desc=""> 448 228 466 228 199 228 535 228 </tet>
    <tet desc=""> 451 228 456 228 224 228 542 228 </tet>
    <tet desc=""> 450 228 463 228 225 228 543 228 </tet>
    <tet desc=""> 453 228 448 228 190 228 540 228 </tet>
    <tet desc=""> 452 228 454 228 191 228 541 228 </tet>
    <tet desc=""> 455 228 453 228 40 228 539 228 </tet>
    <tet desc=""> 454 228 458 228 41 228 538 228 </tet>
    <tet desc=""> 457 228 450 228 14 228 530 228 </tet>
    <tet desc=""> 456 228 459 228 15 228 531 228 </tet>
    <tet desc=""> 459 228 455 228 48 228 528 228 </tet>
    <tet desc=""> 458 228 457 228 49 228 529 228 </tet>
    <tet desc=""> 461 228 468 228 790 228 550 228 </tet>
    <tet desc=""> 460 228 473 228 791 228 551 228 </tet>
    <tet desc=""> 463 228 464 228 242 228 544 228 </tet>
    <tet desc=""> 462 228 451 228 243 228 545 228 </tet>
    <tet desc=""> 465 228 462 228 252 228 532 228 </tet>
    <tet desc=""> 464 228 471 228 253 228 533 228 </tet>
    <tet desc=""> 467 228 449 228 308 228 537 228 </tet>
    <tet desc=""> 466 228 469 228 309 228 536 228 </tet>
    <tet desc=""> 469 228 460 228 610 228 547 228 </tet>
    <tet desc=""> 468 228 467 228 611 228 546 228 </tet>
    <tet desc=""> 471 228 472 228 266 228 549 228 </tet>
    <tet desc=""> 470 228 465 228 267 228 548 228 </tet>
    <tet desc=""> 473 228 470 228 606 228 526 228 </tet>
    <tet desc=""> 472 228 461 228 607 228 527 228 </tet>
    <tet desc=""> 475 228 479 228 440 228 552 228 </tet>
    <tet desc=""> 474 228 477 228 441 228 553 228 </tet>
    <tet desc=""> 477 228 481 228 560 228 554 228 </tet>
    <tet desc=""> 476 228 475 228 561 228 555 228 </tet>
    <tet desc=""> 479 228 480 228 636 228 557 228 </tet>
    <tet desc=""> 478 228 474 228 637 228 556 228 </tet>
    <tet desc=""> 481 228 478 228 696 228 559 228 </tet>
    <tet desc=""> 480 228 476 228 697 228 558 228 </tet>
    <tet desc=""> 483 228 486 228 710 228 513 228 </tet>
    <tet desc=""> 482 228 484 228 711 228 512 228 </tet>
    <tet desc=""> 485 228 483 228 574 228 516 228 </tet>
    <tet desc=""> 484 228 488 228 575 228 517 228 </tet>
    <tet desc=""> 487 228 482 228 650 228 511 228 </tet>
    <tet desc=""> 486 228 489 228 651 228 510 228 </tet>
    <tet desc=""> 489 228 485 228 298 228 515 228 </tet>
    <tet desc=""> 488 228 487 228 299 228 514 228 </tet>
    <tet desc=""> 491 228 493 228 594 228 494 228 </tet>
    <tet desc=""> 490 228 499 228 595 228 495 228 </tet>
    <tet desc=""> 493 228 494 228 734 228 493 228 </tet>
    <tet desc=""> 492 228 490 228 735 228 492 228 </tet>
    <tet desc=""> 495 228 492 228 564 228 490 228 </tet>
    <tet desc=""> 494 228 497 228 565 228 491 228 </tet>
    <tet desc=""> 497 228 498 228 350 228 498 228 </tet>
    <tet desc=""> 496 228 495 228 351 228 499 228 </tet>
    <tet desc=""> 499 228 496 228 360 228 496 228 </tet>
    <tet desc=""> 498 228 491 228 361 228 497 228 </tet>
    <tet desc=""> 501 228 508 228 32 228 507 228 </tet>
    <tet desc=""> 500 228 506 228 33 228 506 228 </tet>
    <tet desc=""> 503 228 504 228 818 228 503 228 </tet>
    <tet desc=""> 502 228 509 228 819 228 502 228 </tet>
    <tet desc=""> 505 228 502 228 844 228 509 228 </tet>
    <tet desc=""> 504 228 507 228 845 228 508 228 </tet>
    <tet desc=""> 507 228 501 228 118 228 501 228 </tet>
    <tet desc=""> 506 228 505 228 119 228 500 228 </tet>
    <tet desc=""> 509 228 500 228 586 228 505 228 </tet>
    <tet desc=""> 508 228 503 228 587 228 504 228 </tet>
    <tet desc=""> 511 228 514 228 144 228 487 228 </tet>
    <tet desc=""> 510 228 513 228 145 228 486 228 </tet>
    <tet desc=""> 513 228 516 228 588 228 483 228 </tet>
    <tet desc=""> 512 228 511 228 589 228 482 228 </tet>
    <tet desc=""> 515 228 510 228 668 228 489 228 </tet>
    <tet desc=""> 514 228 517 228 669 228 488 228 </tet>
    <tet desc=""> 517 228 512 228 752 228 484 228 </tet>
    <tet desc=""> 516 228 515 228 753 228 485 228 </tet>
    <tet desc=""> 519 228 521 228 536 228 676 228 </tet>
    <tet desc=""> 518 228 523 228 537 228 677 228 </tet>
    <tet desc=""> 521 228 524 228 628 228 682 228 </tet>
    <tet desc=""> 520 228 518 228 629 228 683 228 </tet>
    <tet desc=""> 523 228 525 228 94 228 678 228 </tet>
    <tet desc=""> 522 228 519 228 95 228 679 228 </tet>
    <tet desc=""> 525 228 520 228 100 228 680 228 </tet>
    <tet desc=""> 524 228 522 228 101 228 681 228 </tet>
    <tet desc=""> 527 228 549 228 618 228 472 228 </tet>
    <tet desc=""> 526 228 551 228 619 228 473 228 </tet>
    <tet desc=""> 529 228 538 228 160 228 458 228 </tet>
    <tet desc=""> 528 228 531 228 161 228 459 228 </tet>
    <tet desc=""> 531 228 542 228 0 228 456 228 </tet>
    <tet desc=""> 530 228 529 228 1 228 457 228 </tet>
    <tet desc=""> 533 228 544 228 152 228 464 228 </tet>
    <tet desc=""> 532 228 548 228 153 228 465 228 </tet>
    <tet desc=""> 535 228 540 228 90 228 448 228 </tet>
    <tet desc=""> 534 228 537 228 91 228 449 228 </tet>
    <tet desc=""> 537 228 546 228 518 228 467 228 </tet>
    <tet desc=""> 536 228 535 228 519 228 466 228 </tet>
    <tet desc=""> 539 228 528 228 166 228 455 228 </tet>
    <tet desc=""> 538 228 541 228 167 228 454 228 </tet>
    <tet desc=""> 541 228 534 228 320 228 452 228 </tet>
    <tet desc=""> 540 228 539 228 321 228 453 228 </tet>
    <tet desc=""> 543 228 530 228 78 228 450 228 </tet>
    <tet desc=""> 542 228 545 228 79 228 451 228 </tet>
    <tet desc=""> 545 228 532 228 80 228 462 228 </tet>
    <tet desc=""> 544 228 543 228 81 228 463 228 </tet>
    <tet desc=""> 547 228 536 228 630 228 469 228 </tet>
    <tet desc=""> 546 228 550 228 631 228 468 228 </tet>
    <tet desc=""> 549 228 533 228 66 228 471 228 </tet>
    <tet desc=""> 548 228 526 228 67 228 470 228 </tet>
    <tet desc=""> 551 228 547 228 786 228 460 228 </tet>
    <tet desc=""> 550 228 527 228 787 228 461 228 </tet>
    <tet desc=""> 553 228 556 228 680 228 474 228 </tet>
    <tet desc=""> 552 228 555 228 681 228 475 228 </tet>
    <tet desc=""> 555 228 558 228 808 228 476 228 </tet>
    <tet desc=""> 554 228 553 228 809 228 477 228 </tet>
    <tet desc=""> 557 228 552 228 102 228 479 228 </tet>
    <tet desc=""> 556 228 559 228 103 228 478 228 </tet>
    <tet desc=""> 559 228 554 228 834 228 481 228 </tet>
    <tet desc=""> 558 228 557 228 835 228 480 228 </tet>
    <tet desc=""> 561 228 567 228 476 228 286 228 </tet>
    <tet desc=""> 560 228 562 228 477 228 287 228 </tet>
    <tet desc=""> 563 228 561 228 442 228 288 228 </tet>
    <tet desc=""> 562 228 573 228 443 228 289 228 </tet>
    <tet desc=""> 565 228 570 228 494 228 297 228 </tet>
    <tet desc=""> 564 228 572 228 495 228 296 228 </tet>
    <tet desc=""> 567 228 568 228 694 228 285 228 </tet>
    <tet desc=""> 566 228 560 228 695 228 284 228 </tet>
    <tet desc=""> 569 228 566 228 704 228 290 228 </tet>
    <tet desc=""> 568 228 571 228 705 228 291 228 </tet>
    <tet desc=""> 571 228 564 228 732 228 293 228 </tet>
    <tet desc=""> 570 228 569 228 733 228 292 228 </tet>
    <tet desc=""> 573 228 565 228 352 228 294 228 </tet>
    <tet desc=""> 572 228 563 228 353 228 295 228 </tet>
    <tet desc=""> 575 228 577 228 484 228 335 228 </tet>
    <tet desc=""> 574 228 584 228 485 228 334 228 </tet>
    <tet desc=""> 577 228 581 228 708 228 336 228 </tet>
    <tet desc=""> 576 228 574 228 709 228 337 228 </tet>
    <tet desc=""> 579 228 586 228 36 228 330 228 </tet>
    <tet desc=""> 578 228 585 228 37 228 331 228 </tet>
    <tet desc=""> 581 228 582 228 718 228 325 228 </tet>
    <tet desc=""> 580 228 576 228 719 228 324 228 </tet>
    <tet desc=""> 583 228 580 228 816 228 329 228 </tet>
    <tet desc=""> 582 228 587 228 817 228 328 228 </tet>
    <tet desc=""> 585 228 575 228 302 228 332 228 </tet>
    <tet desc=""> 584 228 579 228 303 228 333 228 </tet>
    <tet desc=""> 587 228 578 228 508 228 326 228 </tet>
    <tet desc=""> 586 228 583 228 509 228 327 228 </tet>
    <tet desc=""> 589 228 598 228 512 228 176 228 </tet>
    <tet desc=""> 588 228 591 228 513 228 177 228 </tet>
    <tet desc=""> 591 228 596 228 142 228 178 228 </tet>
    <tet desc=""> 590 228 589 228 143 228 179 228 </tet>
    <tet desc=""> 593 228 599 228 744 228 182 228 </tet>
    <tet desc=""> 592 228 600 228 745 228 183 228 </tet>
    <tet desc=""> 595 228 601 228 490 228 181 228 </tet>
    <tet desc=""> 594 228 597 228 491 228 180 228 </tet>
    <tet desc=""> 597 228 590 228 358 228 184 228 </tet>
    <tet desc=""> 596 228 595 228 359 228 185 228 </tet>
    <tet desc=""> 599 228 588 228 754 228 175 228 </tet>
    <tet desc=""> 598 228 592 228 755 228 174 228 </tet>
    <tet desc=""> 601 228 593 228 736 228 186 228 </tet>
    <tet desc=""> 600 228 594 228 737 228 187 228 </tet>
    <tet desc=""> 603 228 604 228 644 228 628 228 </tet>
    <tet desc=""> 602 228 609 228 645 228 629 228 </tet>
    <tet desc=""> 605 228 602 228 264 228 626 228 </tet>
    <tet desc=""> 604 228 606 228 265 228 627 228 </tet>
    <tet desc=""> 607 228 605 228 472 228 632 228 </tet>
    <tet desc=""> 606 228 608 228 473 228 633 228 </tet>
    <tet desc=""> 609 228 607 228 782 228 631 228 </tet>
    <tet desc=""> 608 228 603 228 783 228 630 228 </tet>
    <tet desc=""> 611 228 616 228 468 228 621 228 </tet>
    <tet desc=""> 610 228 612 228 469 228 620 228 </tet>
    <tet desc=""> 613 228 611 228 312 228 623 228 </tet>
    <tet desc=""> 612 228 614 228 313 228 622 228 </tet>
    <tet desc=""> 615 228 613 228 658 228 624 228 </tet>
    <tet desc=""> 614 228 617 228 659 228 625 228 </tet>
    <tet desc=""> 617 228 610 228 792 228 619 228 </tet>
    <tet desc=""> 616 228 615 228 793 228 618 228 </tet>
    <tet desc=""> 619 228 625 228 526 228 617 228 </tet>
    <tet desc=""> 618 228 621 228 527 228 616 228 </tet>
    <tet desc=""> 621 228 623 228 772 228 611 228 </tet>
    <tet desc=""> 620 228 619 228 773 228 610 228 </tet>
    <tet desc=""> 623 228 624 228 674 228 613 228 </tet>
    <tet desc=""> 622 228 620 228 675 228 612 228 </tet>
    <tet desc=""> 625 228 622 228 70 228 614 228 </tet>
    <tet desc=""> 624 228 618 228 71 228 615 228 </tet>
    <tet desc=""> 627 228 628 228 684 228 604 228 </tet>
    <tet desc=""> 626 228 632 228 685 228 605 228 </tet>
    <tet desc=""> 629 228 626 228 520 228 602 228 </tet>
    <tet desc=""> 628 228 630 228 521 228 603 228 </tet>
    <tet desc=""> 631 228 629 228 546 228 609 228 </tet>
    <tet desc=""> 630 228 633 228 547 228 608 228 </tet>
    <tet desc=""> 633 228 627 228 764 228 606 228 </tet>
    <tet desc=""> 632 228 631 228 765 228 607 228 </tet>
    <tet desc=""> 635 228 636 228 690 228 260 228 </tet>
    <tet desc=""> 634 228 638 228 691 228 261 228 </tet>
    <tet desc=""> 637 228 634 228 478 228 262 228 </tet>
    <tet desc=""> 636 228 640 228 479 228 263 228 </tet>
    <tet desc=""> 639 228 635 228 758 228 267 228 </tet>
    <tet desc=""> 638 228 641 228 759 228 266 228 </tet>
    <tet desc=""> 641 228 637 228 646 228 264 228 </tet>
    <tet desc=""> 640 228 639 228 647 228 265 228 </tet>
    <tet desc=""> 643 228 647 228 784 228 688 228 </tet>
    <tet desc=""> 642 228 645 228 785 228 689 228 </tet>
    <tet desc=""> 645 228 646 228 602 228 686 228 </tet>
    <tet desc=""> 644 228 643 228 603 228 687 228 </tet>
    <tet desc=""> 647 228 644 228 640 228 684 228 </tet>
    <tet desc=""> 646 228 642 228 641 228 685 228 </tet>
    <tet desc=""> 649 228 654 228 760 228 309 228 </tet>
    <tet desc=""> 648 228 652 228 761 228 308 228 </tet>
    <tet desc=""> 651 228 653 228 486 228 310 228 </tet>
    <tet desc=""> 650 228 655 228 487 228 311 228 </tet>
    <tet desc=""> 653 228 649 228 712 228 307 228 </tet>
    <tet desc=""> 652 228 650 228 713 228 306 228 </tet>
    <tet desc=""> 655 228 648 228 660 228 312 228 </tet>
    <tet desc=""> 654 228 651 228 661 228 313 228 </tet>
    <tet desc=""> 657 228 660 228 794 228 670 228 </tet>
    <tet desc=""> 656 228 659 228 795 228 671 228 </tet>
    <tet desc=""> 659 228 661 228 614 228 672 228 </tet>
    <tet desc=""> 658 228 657 228 615 228 673 228 </tet>
    <tet desc=""> 661 228 656 228 654 228 675 228 </tet>
    <tet desc=""> 660 228 658 228 655 228 674 228 </tet>
    <tet desc=""> 663 228 669 228 748 228 69 228 </tet>
    <tet desc=""> 662 228 665 228 749 228 68 228 </tet>
    <tet desc=""> 665 228 667 228 788 228 67 228 </tet>
    <tet desc=""> 664 228 663 228 789 228 66 228 </tet>
    <tet desc=""> 667 228 668 228 672 228 70 228 </tet>
    <tet desc=""> 666 228 664 228 673 228 71 228 </tet>
    <tet desc=""> 669 228 666 228 514 228 64 228 </tet>
    <tet desc=""> 668 228 662 228 515 228 65 228 </tet>
    <tet desc=""> 671 228 675 228 762 228 656 228 </tet>
    <tet desc=""> 670 228 673 228 763 228 657 228 </tet>
    <tet desc=""> 673 228 674 228 666 228 658 228 </tet>
    <tet desc=""> 672 228 671 228 667 228 659 228 </tet>
    <tet desc=""> 675 228 672 228 622 228 661 228 </tet>
    <tet desc=""> 674 228 670 228 623 228 660 228 </tet>
    <tet desc=""> 677 228 683 228 776 228 518 228 </tet>
    <tet desc=""> 676 228 679 228 777 228 519 228 </tet>
    <tet desc=""> 679 228 681 228 804 228 522 228 </tet>
    <tet desc=""> 678 228 677 228 805 228 523 228 </tet>
    <tet desc=""> 681 228 682 228 552 228 524 228 </tet>
    <tet desc=""> 680 228 678 228 553 228 525 228 </tet>
    <tet desc=""> 683 228 680 228 686 228 520 228 </tet>
    <tet desc=""> 682 228 676 228 687 228 521 228 </tet>
    <tet desc=""> 685 228 686 228 626 228 646 228 </tet>
    <tet desc=""> 684 228 688 228 627 228 647 228 </tet>
    <tet desc=""> 687 228 684 228 682 228 644 228 </tet>
    <tet desc=""> 686 228 689 228 683 228 645 228 </tet>
    <tet desc=""> 689 228 685 228 774 228 642 228 </tet>
    <tet desc=""> 688 228 687 228 775 228 643 228 </tet>
    <tet desc=""> 691 228 696 228 634 228 315 228 </tet>
    <tet desc=""> 690 228 692 228 635 228 314 228 </tet>
    <tet desc=""> 693 228 691 228 778 228 320 228 </tet>
    <tet desc=""> 692 228 699 228 779 228 321 228 </tet>
    <tet desc=""> 695 228 698 228 566 228 316 228 </tet>
    <tet desc=""> 694 228 697 228 567 228 317 228 </tet>
    <tet desc=""> 697 228 690 228 480 228 322 228 </tet>
    <tet desc=""> 696 228 695 228 481 228 323 228 </tet>
    <tet desc=""> 699 228 694 228 706 228 318 228 </tet>
    <tet desc=""> 698 228 693 228 707 228 319 228 </tet>
    <tet desc=""> 701 228 702 228 728 228 339 228 </tet>
    <tet desc=""> 700 228 705 228 729 228 338 228 </tet>
    <tet desc=""> 703 228 700 228 780 228 340 228 </tet>
    <tet desc=""> 702 228 707 228 781 228 341 228 </tet>
    <tet desc=""> 705 228 706 228 568 228 342 228 </tet>
    <tet desc=""> 704 228 701 228 569 228 343 228 </tet>
    <tet desc=""> 707 228 704 228 698 228 344 228 </tet>
    <tet desc=""> 706 228 703 228 699 228 345 228 </tet>
    <tet desc=""> 709 228 717 228 576 228 87 228 </tet>
    <tet desc=""> 708 228 711 228 577 228 86 228 </tet>
    <tet desc=""> 711 228 713 228 482 228 83 228 </tet>
    <tet desc=""> 710 228 709 228 483 228 82 228 </tet>
    <tet desc=""> 713 228 715 228 652 228 88 228 </tet>
    <tet desc=""> 712 228 710 228 653 228 89 228 </tet>
    <tet desc=""> 715 228 716 228 796 228 81 228 </tet>
    <tet desc=""> 714 228 712 228 797 228 80 228 </tet>
    <tet desc=""> 717 228 714 228 724 228 84 228 </tet>
    <tet desc=""> 716 228 708 228 725 228 85 228 </tet>
    <tet desc=""> 719 228 721 228 580 228 365 228 </tet>
    <tet desc=""> 718 228 725 228 581 228 364 228 </tet>
    <tet desc=""> 721 228 722 228 824 228 369 228 </tet>
    <tet desc=""> 720 228 718 228 825 228 368 228 </tet>
    <tet desc=""> 723 228 720 228 798 228 367 228 </tet>
    <tet desc=""> 722 228 724 228 799 228 366 228 </tet>
    <tet desc=""> 725 228 723 228 716 228 362 228 </tet>
    <tet desc=""> 724 228 719 228 717 228 363 228 </tet>
    <tet desc=""> 727 228 730 228 800 228 819 228 </tet>
    <tet desc=""> 726 228 728 228 801 228 818 228 </tet>
    <tet desc=""> 729 228 727 228 700 228 822 228 </tet>
    <tet desc=""> 728 228 733 228 701 228 823 228 </tet>
    <tet desc=""> 731 228 726 228 742 228 817 228 </tet>
    <tet desc=""> 730 228 736 228 743 228 816 228 </tet>
    <tet desc=""> 733 228 734 228 570 228 820 228 </tet>
    <tet desc=""> 732 228 729 228 571 228 821 228 </tet>
    <tet desc=""> 735 228 732 228 492 228 815 228 </tet>
    <tet desc=""> 734 228 737 228 493 228 814 228 </tet>
    <tet desc=""> 737 228 731 228 600 228 825 228 </tet>
    <tet desc=""> 736 228 735 228 601 228 824 228 </tet>
    <tet desc=""> 739 228 742 228 802 228 422 228 </tet>
    <tet desc=""> 738 228 740 228 803 228 423 228 </tet>
    <tet desc=""> 741 228 739 228 746 228 417 228 </tet>
    <tet desc=""> 740 228 744 228 747 228 416 228 </tet>
    <tet desc=""> 743 228 738 228 730 228 420 228 </tet>
    <tet desc=""> 742 228 745 228 731 228 421 228 </tet>
    <tet desc=""> 745 228 741 228 592 228 418 228 </tet>
    <tet desc=""> 744 228 743 228 593 228 419 228 </tet>
    <tet desc=""> 747 228 750 228 740 228 194 228 </tet>
    <tet desc=""> 746 228 755 228 741 228 195 228 </tet>
    <tet desc=""> 749 228 753 228 662 228 197 228 </tet>
    <tet desc=""> 748 228 751 228 663 228 196 228 </tet>
    <tet desc=""> 751 228 746 228 770 228 191 228 </tet>
    <tet desc=""> 750 228 749 228 771 228 190 228 </tet>
    <tet desc=""> 753 228 754 228 516 228 193 228 </tet>
    <tet desc=""> 752 228 748 228 517 228 192 228 </tet>
    <tet desc=""> 755 228 752 228 598 228 189 228 </tet>
    <tet desc=""> 754 228 747 228 599 228 188 228 </tet>
    <tet desc=""> 757 228 798 228 814 228 757 228 </tet>
    <tet desc=""> 756 228 766 228 815 228 756 228 </tet>
    <tet desc=""> 759 228 778 228 638 228 789 228 </tet>
    <tet desc=""> 758 228 784 228 639 228 788 228 </tet>
    <tet desc=""> 761 228 794 228 648 228 776 228 </tet>
    <tet desc=""> 760 228 797 228 649 228 777 228 </tet>
    <tet desc=""> 763 228 772 228 670 228 785 228 </tet>
    <tet desc=""> 762 228 788 228 671 228 784 228 </tet>
    <tet desc=""> 765 228 774 228 632 228 793 228 </tet>
    <tet desc=""> 764 228 786 228 633 228 792 228 </tet>
    <tet desc=""> 767 228 757 228 826 228 798 228 </tet>
    <tet desc=""> 766 228 768 228 827 228 799 228 </tet>
    <tet desc=""> 769 228 767 228 812 228 796 228 </tet>
    <tet desc=""> 768 228 777 228 813 228 797 228 </tet>
    <tet desc=""> 771 228 803 228 750 228 779 228 </tet>
    <tet desc=""> 770 228 789 228 751 228 778 228 </tet>
    <tet desc=""> 773 228 762 228 620 228 783 228 </tet>
    <tet desc=""> 772 228 787 228 621 228 782 228 </tet>
    <tet desc=""> 775 228 764 228 688 228 795 228 </tet>
    <tet desc=""> 774 228 776 228 689 228 794 228 </tet>
    <tet desc=""> 777 228 775 228 676 228 760 228 </tet>
    <tet desc=""> 776 228 769 228 677 228 761 228 </tet>
    <tet desc=""> 779 228 758 228 692 228 771 228 </tet>
    <tet desc=""> 778 228 781 228 693 228 770 228 </tet>
    <tet desc=""> 781 228 801 228 702 228 802 228 </tet>
    <tet desc=""> 780 228 779 228 703 228 803 228 </tet>
    <tet desc=""> 783 228 791 228 608 228 773 228 </tet>
    <tet desc=""> 782 228 785 228 609 228 772 228 </tet>
    <tet desc=""> 785 228 759 228 642 228 763 228 </tet>
    <tet desc=""> 784 228 783 228 643 228 762 228 </tet>
    <tet desc=""> 787 228 765 228 550 228 790 228 </tet>
    <tet desc=""> 786 228 773 228 551 228 791 228 </tet>
    <tet desc=""> 789 228 763 228 664 228 759 228 </tet>
    <tet desc=""> 788 228 771 228 665 228 758 228 </tet>
    <tet desc=""> 791 228 792 228 460 228 786 228 </tet>
    <tet desc=""> 790 228 782 228 461 228 787 228 </tet>
    <tet desc=""> 793 228 790 228 616 228 765 228 </tet>
    <tet desc=""> 792 228 795 228 617 228 764 228 </tet>
    <tet desc=""> 795 228 760 228 656 228 775 228 </tet>
    <tet desc=""> 794 228 793 228 657 228 774 228 </tet>
    <tet desc=""> 797 228 799 228 714 228 768 228 </tet>
    <tet desc=""> 796 228 761 228 715 228 769 228 </tet>
    <tet desc=""> 799 228 756 228 722 228 766 228 </tet>
    <tet desc=""> 798 228 796 228 723 228 767 228 </tet>
    <tet desc=""> 801 228 802 228 726 228 801 228 </tet>
    <tet desc=""> 800 228 780 228 727 228 800 228 </tet>
    <tet desc=""> 803 228 800 228 738 228 780 228 </tet>
    <tet desc=""> 802 228 770 228 739 228 781 228 </tet>
    <tet desc=""> 805 228 809 228 678 228 246 228 </tet>
    <tet desc=""> 804 228 813 228 679 228 247 228 </tet>
    <tet desc=""> 807 228 808 228 842 228 241 228 </tet>
    <tet desc=""> 806 228 811 228 843 228 240 228 </tet>
    <tet desc=""> 809 228 806 228 554 228 244 228 </tet>
    <tet desc=""> 808 228 804 228 555 228 245 228 </tet>
    <tet desc=""> 811 228 812 228 832 228 249 228 </tet>
    <tet desc=""> 810 228 807 228 833 228 248 228 </tet>
    <tet desc=""> 813 228 810 228 768 228 243 228 </tet>
    <tet desc=""> 812 228 805 228 769 228 242 228 </tet>
    <tet desc=""> 815 228 824 228 756 228 735 228 </tet>
    <tet desc=""> 814 228 820 228 757 228 734 228 </tet>
    <tet desc=""> 817 228 825 228 582 228 731 228 </tet>
    <tet desc=""> 816 228 819 228 583 228 730 228 </tet>
    <tet desc=""> 819 228 822 228 502 228 727 228 </tet>
    <tet desc=""> 818 228 817 228 503 228 726 228 </tet>
    <tet desc=""> 821 228 815 228 828 228 732 228 </tet>
    <tet desc=""> 820 228 823 228 829 228 733 228 </tet>
    <tet desc=""> 823 228 818 228 838 228 728 228 </tet>
    <tet desc=""> 822 228 821 228 839 228 729 228 </tet>
    <tet desc=""> 825 228 814 228 720 228 737 228 </tet>
    <tet desc=""> 824 228 816 228 721 228 736 228 </tet>
    <tet desc=""> 827 228 828 228 766 228 273 228 </tet>
    <tet desc=""> 826 228 832 228 767 228 272 228 </tet>
    <tet desc=""> 829 228 826 228 820 228 271 228 </tet>
    <tet desc=""> 828 228 831 228 821 228 270 228 </tet>
    <tet desc=""> 831 228 833 228 840 228 274 228 </tet>
    <tet desc=""> 830 228 829 228 841 228 275 228 </tet>
    <tet desc=""> 833 228 827 228 810 228 269 228 </tet>
    <tet desc=""> 832 228 830 228 811 228 268 228 </tet>
    <tet desc=""> 835 228 842 228 558 228 405 228 </tet>
    <tet desc=""> 834 228 837 228 559 228 404 228 </tet>
    <tet desc=""> 837 228 846 228 106 228 397 228 </tet>
    <tet desc=""> 836 228 835 228 107 228 396 228 </tet>
    <tet desc=""> 839 228 844 228 822 228 401 228 </tet>
    <tet desc=""> 838 228 841 228 823 228 400 228 </tet>
    <tet desc=""> 841 228 843 228 830 228 394 228 </tet>
    <tet desc=""> 840 228 839 228 831 228 395 228 </tet>
    <tet desc=""> 843 228 834 228 806 228 407 228 </tet>
    <tet desc=""> 842 228 840 228 807 228 406 228 </tet>
    <tet desc=""> 845 228 838 228 504 228 403 228 </tet>
    <tet desc=""> 844 228 847 228 505 228 402 228 </tet>
    <tet desc=""> 847 228 836 228 120 228 398 228 </tet>
    <tet desc=""> 846 228 845 228 121 228 399 228 </tet>
  </tetrahedra>
</packet> <!-- Triangulation (3_Manifold Triangulation) -->
<packet label="D"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>71</text>
</packet> <!-- D (Text) -->
<packet label="Matrices"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 18), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, sqrtMinus71 + 11), (-1/2*sqrtMinus71 - 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 35/2), (-4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 - 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -18), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 35/2), (4, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 - 11/2), (3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 13/2), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -12), (6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, sqrtMinus71 - 11), (-1/2*sqrtMinus71 + 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 - 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 + 21/2), (1/2*sqrtMinus71 - 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 13/2), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 - 11/2), (3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1/2*sqrtMinus71 + 1/2), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 11/2), (-3, -1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 12), (-6, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -3/2*sqrtMinus71 - 21/2), (1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 - 21/2), (-1/2*sqrtMinus71 + 3/2, 1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 3/2, -1/2*sqrtMinus71 + 11/2), (-3, 1/2*sqrtMinus71 + 3/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 + 7), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 - 13/2), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -1/2*sqrtMinus71 + 7/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 8, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, 1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 6, -sqrtMinus71 + 11), (1/2*sqrtMinus71 - 13/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 6, -sqrtMinus71 - 11), (1/2*sqrtMinus71 + 13/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -1/2*sqrtMinus71 - 35/2), (-4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, -2*sqrtMinus71 - 7), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 - 7), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((7, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -5))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 15/2, 3/2*sqrtMinus71 + 21/2), (-1/2*sqrtMinus71 - 3/2, -1/2*sqrtMinus71 + 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 8, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 1/2*sqrtMinus71 + 35/2), (4, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 17/2, 2*sqrtMinus71 + 7), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 17/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -1/2*sqrtMinus71 - 13/2), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 9/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, -1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, -1/2*sqrtMinus71 + 17/2), (-8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, 1/2*sqrtMinus71 + 17/2), (-8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -10), (-7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 10), (7, -sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-sqrtMinus71 + 2, -1/2*sqrtMinus71 - 17/2), (8, -sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 15/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 11/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((1, 1), (0, 1))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71 + 2, 1/2*sqrtMinus71 - 17/2), (8, sqrtMinus71 + 2))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 + 1), (1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 + 1), (-1/2*sqrtMinus71 - 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, sqrtMinus71 - 1), (1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, -5), (1/2*sqrtMinus71 + 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, -5), (-1/2*sqrtMinus71 + 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 5/2, 5), (1/2*sqrtMinus71 - 5/2, 1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 5/2, 5), (-1/2*sqrtMinus71 - 5/2, -1/2*sqrtMinus71 + 5/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, sqrtMinus71 - 2), (1/2*sqrtMinus71 - 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 - 3), (sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 - 3), (sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 - 3), (sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 - 3), (sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 - 3), (sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 - 3), (sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, -sqrtMinus71 - 2), (-1/2*sqrtMinus71 - 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 - 3), (-sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 - 3), (-sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 - 3), (-sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 - 3), (-sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 - 3), (-sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 - 3), (-sqrtMinus71 - 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 11/2, sqrtMinus71 + 2), (1/2*sqrtMinus71 + 11/2, 1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 + 3), (sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 + 3), (sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 + 3), (sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 + 3), (sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 + 3), (sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, -sqrtMinus71 + 3), (sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 11/2, -sqrtMinus71 + 2), (-1/2*sqrtMinus71 + 11/2, -1/2*sqrtMinus71 - 15/2))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 + 3), (-sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 + 3), (-sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 + 3), (-sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 + 3), (-sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 + 3), (-sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((9, sqrtMinus71 + 3), (-sqrtMinus71 + 3, 9))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 - 19/2), (1/2*sqrtMinus71 + 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8), (1/2*sqrtMinus71 - 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 - 19/2), (-1/2*sqrtMinus71 + 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8), (-1/2*sqrtMinus71 - 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, 9), (-8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 9/2, -sqrtMinus71 - 8), (1/2*sqrtMinus71 + 9/2, -sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 7/2, -1/2*sqrtMinus71 + 19/2), (1/2*sqrtMinus71 - 7/2, sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((0, 1), (-1, 0))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((-1/2*sqrtMinus71 + 7/2, 1/2*sqrtMinus71 + 19/2), (-1/2*sqrtMinus71 - 7/2, -sqrtMinus71 + 6))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((sqrtMinus71, -9), (8, sqrtMinus71))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((1/2*sqrtMinus71 + 9/2, sqrtMinus71 - 8), (-1/2*sqrtMinus71 + 9/2, sqrtMinus71 + 8))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7))), PslMatrix(ImagQuadraticFieldUtil(71), ((5, -sqrtMinus71 - 1), (-1/2*sqrtMinus71 + 1/2, -7)))]</text>
</packet> <!-- Matrices (Text) -->
<packet label="Orders"
	type="Text" typeid="2"
	parent="TriangulationWithMatrices">
  <text>[[1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 1], [2, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [2, 1, 1], [2, 1, 1], [1, 1, 1], [1, 1, 1], [1, 2, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 1], [2, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 3], [1, 1, 3], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [2, 1, 1], [2, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1], [1, 1, 1]]</text>
</packet> <!-- Orders (Text) -->
</packet> <!-- TriangulationWithMatrices (Container) -->
</reginadata>


==> anc/src/bianchiOrbifold/data/__init__.py <==
# arXiv deletes if empty


==> anc/src/bianchiOrbifold/dirichletDomain.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

"""
Various helpers around Sage's Polyhedron type.

We assume here that the polyhedron is 3-dimension. The term "face" sometimes
refers to a cell of dimension 2 of a polyhedron and sometimes to a cell of
any dimension as it does in Sage's Polyhedron or Regina.
"""

from sage.all import Polyhedron

from .pslMatrix import *
from .polyhedronUtils import *
from .poincareBall import *

from collections import OrderedDict
  
__all__ = ['DirichletDomain']

def getPolyhedron(ieqs):
    """
    The Sage Polyhedron constructor does not perform well when there are
    millions of inequalities but most will not yield a face of the polyhedron.
    We can get much better performance by slicing all the inequalities into
    batches.
    """

    # Size of a batch to process
    stride = 1000

    # Inequalities of the polyhedron constructed so far
    filtered_ieqs = []

    # For each batch
    for i in range((len(ieqs) + stride - 1) / stride):
        if True:
            print "Processing plane %d/%d (candidate Dirichlet domain has %d faces)" % (
                i * stride, len(ieqs), len(filtered_ieqs))

        # Polyhedron that is intersection of previous polyhedron and new batch
        polyhedron = Polyhedron(
            ieqs = filtered_ieqs + ieqs[i * stride : (i + 1) * stride])
        # Inequalities of this new polyhedron
        filtered_ieqs = list(polyhedron.inequalities())

    return polyhedron

class DirichletDomain:
    """
    Recall that each face of a Dirichlet domain comes with a matrix and a
    mate face such that the inverse of the matrix is taking the face to its
    mate face (or in other words, the face is glued to the mate face of the
    polyhedron translated by the matrix).
    The matrix associate to the mate is the inverse matrix.
    For an (orientation-preserving) involution, a face can be its own mate,
    switching some of the vertices.

    Given a set of generators (which are PslMatrix'es) of a group, try to
    construct a Dirichlet domain.

    The resulting object has the following properties describing the Dirichlet
    domain and the face-pairings:
    * polyhedron which is a Sage Polyhedron representing the Dirichlet domain
      in the Klein model (with one of the axis scaled by sqrt(D)).
    * barycentricSimplices which are BarycentricSimplex'es from subdividing the
      polyhedron
    * vertices_in_poincare_ball which are the coordinates of the vertices of
      the polyhedron in the Poincare model (same order as they are in the
      polyhedron). The type is PoincareBallAlgebraicPoint.
    * vertex_in_poincare_ball_to_index which is a dictionary mapping a point
      to the index where it occurs in vertices_in_poincare_ball.
    * face_to_matrix which contains the face-pairing matrices, i.e., for a tuple
      of indices of vertices forming a face, it contains the PslMatrix pairing
      that face with another face.
    * matrix_to_face which is the inverse map.
    * face_to_opposite_face_and_vertex_to_opposite_vertex. This maps a face
      (again encoded by its vertex indices) to a pair consisting of the
      mate face as well as another map indicating how the vertices correspond
      to the vertices of the other face under the pairing (the map contains
      the index of a vertex).
    """

    @staticmethod
    def _compute_plane_eqn_to_matrix(generators):
        """
        Returns a dictionary containing for each non-identity PslMatrix in
        generators the equation for the plane (one entry being scaled
        by sqrt(D) so that it can have integral coefficients) that is bisecting
        the origin and the image of the origin by the given PslMatrix in the
        Klein model.
        """
        # Identity matrix
        identity = PslMatrix.identity(generators.imagQuadraticFieldUtil)

        # Origin in Poincare ball model
        origin = PoincareBallQuadraticFieldPoint.origin(
            generators.imagQuadraticFieldUtil)
        
        def plane_eqn(matrix):
            """
            Let matrix act on origin and compute bisecting plane.
            """
            try:
                return matrix.act(
                    origin).toScaledRationalBisectingPlaneEquationInKleinModel()
            except Exception as e:
                print "matrix: %r" % matrix
                raise e
        
        return OrderedDict([ 
                (plane_eqn(matrix), matrix)
                for matrix in generators.matrices
                if not matrix == identity])

    def _computePolyhedron(self, generators):
        """
        Compute the polyhedron forming the Dirichlet domain using the
        PslMatrix'es in generators.

        Also compute face_to_matrix.
        """

        # Remember the correspondence of planes (or more precisely their
        # defining equations) to PslMatrix'es.
        plane_eqn_to_matrix = DirichletDomain._compute_plane_eqn_to_matrix(
            generators)

        # Compute polyhedron as intersection of half spaces
        # self.polyhedron = Polyhedron(ieqs = plane_eqn_to_matrix.keys())
        self.polyhedron = getPolyhedron(ieqs = plane_eqn_to_matrix.keys())

        # Get all faces of Sage polyhedron and compute face_to_matrix
        self.face_to_matrix = {
            polyhedron_face_to_vertex_indices(polyhedron_face) :
                plane_eqn_to_matrix[
                    polyhedron_face_to_plane_eqn(polyhedron_face)]
            for polyhedron_face in self.polyhedron.faces(2) }

    def __init__(self, generators):
        self.imagQuadraticFieldUtil = generators.imagQuadraticFieldUtil

        # Compute polyhedron as intersection of half spaces
        self._computePolyhedron(generators)

        # Compute barycentric subdivision
        self.barycentricSimplices = polyhedron_to_barycentric_subdivision(
            self.polyhedron)

        self.matrix_to_face = {
            matrix : face for face, matrix in self.face_to_matrix.items() }
            
        self.vertices_in_poincare_ball = [
            PoincareBallAlgebraicPoint.fromScaledRationalPointInKleinModel(
                self.imagQuadraticFieldUtil, v.vector())
            for v in self.polyhedron.vertices() ]
            
        self.vertex_in_poincare_ball_to_index = {
            v : i for i, v in enumerate(self.vertices_in_poincare_ball) }

        def opposite_face_and_vertex_to_opposite_vertex(face, matrix):
            """
            Takes a face and the matrix pairing it with another face.
            Returns a pair of the mate face and a mapping of the indices
            of the vertices of the face to that of the mate face.
            """

            inv = matrix.inverse()

            def opposite_vertex(v):
                """
                Takes a vertex. Gives the correponding vertex under face-pairing.
                """

                try:
                    return self.vertex_in_poincare_ball_to_index[
                        inv.act(self.vertices_in_poincare_ball[v])] 
                except KeyError as e:
                    raise Exception(
                        "When computing Dirichlet domain, could not match vertex of face to mate face: %s" % e.args[0])

            try:
                return (
                    self.matrix_to_face[inv],
                    { v : opposite_vertex(v) for v in face } )
            except KeyError as e:
                raise Exception(
                    "When computing Dirichlet domain, could not find mate face corresponding to %s" % e.args[0])

        self.face_to_opposite_face_and_vertex_to_opposite_vertex = {
            face : opposite_face_and_vertex_to_opposite_vertex(face,matrix)
            for face, matrix in self.face_to_matrix.items() }
                    


==> anc/src/bianchiOrbifold/dirichletDomainTriangulator.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from .polyhedronUtils import BarycentricSimplex
from .pslMatrix import *

import regina

__all__ = ['DirichletDomainTriangulator']

class DirichletDomainTriangulator:
    """
    Given a DirichletDomain d, produces a Regina triangulation of the
    orbifold obtained by gluing paired faces and packages it into a Regina
    container together with various other pieces of information about the
    Dirichlet domain, also see OrbifoldData for further details.
    
    This container can be obtained by
    >>> c = DirichletDomainTriangulator(d).container

    Such a container can be unpackaged by OrbifoldData which provides access
    to the deserialized information about the orbifold.

    The container can be saved to disk with c.save("FILE.rga") and retrieved
    and unpacked later with OrbifoldData(regina.open("FILE.rga")).
    """

    def _compute_triangulation_and_matrices(self):
        # Corresponds to OrbifoldData.triangulation
        self.triangulation = regina.Triangulation3()
        self.triangulation.setLabel('Triangulation')
        
        # Corresponds to OrbifoldData.matrices
        self.matrices = []

        # We create a new regina simplex for each BarycentricSimplex
        # and store it here.
        simplexToReginaSimplex = {}

        face_and_edge_to_simplices = {}
        face_and_vertex_to_simplices = {}
        edge_and_vertex_to_simplices = {}

        for s in self.dirichletDomain.barycentricSimplices:
            # face, edge, and vertex of polyhedron this simplex is adjacent to
            face, edge, vertex = s
            face_and_edge_to_simplices.setdefault((face, edge),[]).append(s)
            face_and_vertex_to_simplices.setdefault((face, vertex),[]).append(s)
            edge_and_vertex_to_simplices.setdefault((edge, vertex),[]).append(s)
        
            simplexToReginaSimplex[s] = self.triangulation.newSimplex()
            self.matrices.append(self.dirichletDomain.face_to_matrix[face])

        # Two barycentric simplices adjacent to the same face and edge of
        # the polyhedron are glued along face 0
        for simp0, simp1 in face_and_edge_to_simplices.values():
            simplexToReginaSimplex[simp0].join(
                0, simplexToReginaSimplex[simp1], regina.NPerm4())
            
        # Similar for face and vertex and face 1 
        for simp0, simp1 in face_and_vertex_to_simplices.values():
            simplexToReginaSimplex[simp0].join(
                1, simplexToReginaSimplex[simp1], regina.NPerm4())

        # Similar for edge and vertex and face 2
        for simp0, simp1 in edge_and_vertex_to_simplices.values():
            simplexToReginaSimplex[simp0].join(
                2, simplexToReginaSimplex[simp1], regina.NPerm4())
        
        # It is left to glue face 3 of each barycentric simplex
            
        # Iterate through barycentric simplex and corresponding regina simplex
        # simultaneously
        for s, reginaSimp in simplexToReginaSimplex.items():
            # face, edge, and vertex of polyhedron this simplex is adjacent to
            face, edge, vertex = s

            # find the mate face and the correspondence between vertices of
            # the face and the mate face
            opposite_face, vertex_to_opposite_vertex = (
                self.dirichletDomain.face_to_opposite_face_and_vertex_to_opposite_vertex[face])

            # find the corresponding edge on the mate face
            opposite_edge = tuple(
                sorted([ vertex_to_opposite_vertex[v] for v in edge]))

            # find the corresponding vertex of this vertex
            opposite_vertex = vertex_to_opposite_vertex[vertex]

            # we can now see what barycentric simplex corresponds to this
            # barycentric simplex under the face-pairing
            opposite_simp = BarycentricSimplex((
                opposite_face, opposite_edge, opposite_vertex))

            # And glue them along face 3
            reginaSimp.join(3, simplexToReginaSimplex[opposite_simp], regina.NPerm4())

    def _compute_orders(self):
        identity = PslMatrix.identity(self.dirichletDomain.imagQuadraticFieldUtil)

        def compute_matrix_for_edge(startSimp, edge_index):
            """
            Computes the matrix when going around the specified edge of the
            specified simplex.
            """
            m = identity
            simp = startSimp

            while True:
                # Keep multiplying face-pairing matrices
                m = m * self.matrices[simp.index()]
                # Advance about the edge
                simp = simp.adjacentSimplex(3).adjacentSimplex(edge_index)
                
                if simp == startSimp:
                    return m

        def compute_order(reginaSimp, edge_index):
            """
            Computes the order of the matrix obtained by going around the specified
            edge of the specified simplex. This is the order of the edge as singular
            locus.
            """

            edge_matrix = compute_matrix_for_edge(reginaSimp, edge_index)
            
            order = 0

            m = identity
            while True:
                m = m * edge_matrix
                order += 1
                    
                if m == identity:
                    return order

        # Corresponds to OrbifoldData.orders
        self.orders = [
            [ compute_order(s, edge_index) for edge_index in range(3) ]
              for s in self.triangulation.simplices() ]

    def __init__(self, dirichletDomain):
        self.dirichletDomain = dirichletDomain
        
        self._compute_triangulation_and_matrices()
        self._compute_orders()

        # Corresponds to OrbifoldData.disc
        self.disc = regina.Text('%d' % self.dirichletDomain.imagQuadraticFieldUtil.D)
        self.disc.setLabel('D')

        # self.matrices serialized to Text packet
        self.reginaMatrices = regina.Text('%r' % self.matrices)
        self.reginaMatrices.setLabel('Matrices')

        # self.orders serialized to Text packet
        self.reginaOrders = regina.Text('%r' % self.orders)
        self.reginaOrders.setLabel('Orders')

        # Corresponds to OrbifoldData.container
        self.container = regina.Container('TriangulationWithMatrices')
        self.container.insertChildLast(self.triangulation)
        self.container.insertChildLast(self.disc)
        self.container.insertChildLast(self.reginaMatrices)
        self.container.insertChildLast(self.reginaOrders)


==> anc/src/bianchiOrbifold/ideal.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from .imagQuadraticFieldUtil import *

from sage.all import QQ, vector, Matrix, frac

__all__ = ['Ideal']

def _move_point_to_fundamental_domain(m, minv, p):
    """
    Reduces p with respect to the lattice described by the
    2x2 rational matrix m.
    """
    return (p * minv).apply_map(frac, QQ) * m

def _reduce_step(a,b,c):
    """
    Reduces c with respect to the lattice spanned by a and b.
    """
    m = Matrix([a,b])
    if m.det() == 0:
        # If a and b are linearly dependent, do nothing.
        return a, b, c
    new_c = _move_point_to_fundamental_domain(m, m.inverse(), c)
    return a, b, new_c

def _reduce_triple(a,b,c):
    """
    Keep reducing one vector by the other two vector until zero.
    Return the two non-zero vectors.
    """

    while True:
        if a == vector([0,0]):
            return b, c
        if b == vector([0,0]):
            return a, c
        if c == vector([0,0]):
            return a, b
        c, a, b = _reduce_step(a, b, c)

def _reduce_vectors(v):
    """
    Given a set of 2-vectors v, return two vectors spanning the same
    lattice.

    The first two vectors of v are assumed to be linearly independent.
    """

    v0, v1 = v[:2]
    for v2 in v[2:]:
        v0, v1 = _reduce_triple(v0, v1, v2)
    return v0, v1

class Ideal:
    """
    Represents an ideal I in the ring of integers O in Q(sqrt(-D)).

    The main purpose is the modulo method.
    """

    def __init__(self, imagQuadraticFieldUtil, gens):
        """
        Constructs an ideal given an instance imagQuadraticFieldUtil of
        ImagQuadraticFieldUtil and generators gens that are elements in
        imagQuadraticFieldUtil.CNF (Sage's QuadraticField(-D)).
        """

        # The generators
        self.gens = gens
        self._imagQuadraticFieldUtil = imagQuadraticFieldUtil
        self.D = imagQuadraticFieldUtil.D

        # Basis for the lattice formed by the ring of integers
        basis = [ self._imagQuadraticFieldUtil.CNF(1),
                  self._imagQuadraticFieldUtil.algInt ]

        # Vectors spanning the lattice formed by this ideal
        lattice_vecs = [
            vector(QQ, ImagQuadraticFieldUtil.getCoefficientsOfElement(gen * b))
            for gen in gens for b in basis ]

        # Construct a basis of two linearly independeny vectors for the lattice
        # formed by this ideal
        lattice_basis = _reduce_vectors(lattice_vecs)

        # Matrices to take that lattice to the lattice Z + Z
        self._matrix = Matrix(lattice_basis)
        self._inv_matrix = self._matrix.inverse()

        # Cache for acceleration
        self._modulo_cache = {}

    def _modulo(self, z):
        # Convert z to a vector
        pt = vector(QQ, ImagQuadraticFieldUtil.getCoefficientsOfElement(z))
        # Reduce vector using lattice
        pt = _move_point_to_fundamental_domain(
            self._matrix, self._inv_matrix, pt)
        # Convert back to an elment in QuadraticField(-D)
        return self._imagQuadraticFieldUtil.getAlgebraicInteger(*pt)
         
    def modulo(self, z):
        """
        Computes a canonical representative for an element in O/I given any
        representative in O.
        """
        if not self._modulo_cache.has_key(z):
            self._modulo_cache[z] = self._modulo(z)

        return self._modulo_cache[z]


==> anc/src/bianchiOrbifold/imagQuadraticFieldUtil.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from sage.all import RationalField, QuadraticField, AA, QQ, QuaternionAlgebra, sqrt, factor, prod, ceil

__all__ = ['ImagQuadraticFieldUtil']

class ImagQuadraticFieldUtil:
    """
    Provides various values and functions around Sage's QuadraticField(-D)
    where D is a square-free positive number.
    See __init__ for details.
    """

    def __init__(self, D):
        # D is assumed to be Square-free
        self.D = D

        try:
            squarefree = self.D.is_squarefree()
        except:
            raise Exception(
                "ImageQuadraticFieldUtil(%r): D must be a Sage Integer" % D)

        if not squarefree:
            raise Exception(
                "ImageQuadraticFieldUtil(%r): D must be square-free" % D)

        if not D > 0:
            raise Exception(
                "ImageQuadraticFieldUtil(%r): D must be positive" % D)
                
        #
        # Setup the Complex Number Field Q(sqrt(-D))

        # The name of the generator of Q(sqrt(-D))
        self.sqrtMinusDName = 'sqrtMinus%d' % D
        # The number field Q(sqrt(-D))
        self.CNF = QuadraticField(-D, self.sqrtMinusDName)
        # The generator sqrt(-D) in Q(sqrt(-D))
        self.sqrtMinusD = self.CNF.gen()
        
        # Generates the ring of integers of Q(sqrt(-D)) as a
        # lattice together with 1, i.e.,
        # the ring of integers is Z + Z * algInt.
        if -D % 4 == 1:
            self.algInt = (1 + self.sqrtMinusD) / 2
        else:
            self.algInt = self.sqrtMinusD
            
        # All units in the ring of integers
        if D == 1:
            self.units = [
                1, -1,
                self.sqrtMinusD, -self.sqrtMinusD ]
        elif D == 3:
            self.units = [
                1, -1, 
                ( 1+self.sqrtMinusD)/2, (-1-self.sqrtMinusD)/2,
                (-1+self.sqrtMinusD)/2, ( 1-self.sqrtMinusD)/2]
        else:
            self.units = [1, -1]
        
        # The corresponding real quadratic field Q(sqrt(D))
        # and sqrt(D) in Q(sqrt(D))
        if D == 1:
            # For D = 1, this is just the rationals.
            self.RNF = QQ
            self.sqrtD = 1
        else:
            self.RNF = QuadraticField(D)
            self.sqrtD = self.RNF.gen()
        
        # Quaternions a + b * i + c * j + d * k
        # where a, b, c, d are in Q(sqrt(D)).
        #
        # Q(sqrt(-D)) embeds into these quaternions via
        # to_quadratic_field_quaternion
        self.quadraticFieldQA = QuaternionAlgebra(self.RNF, -1, -1)
        
        # Quaternions a + b * i + c * j + d * k
        # where a, b, c, d can be any algebraic numbers in R.
        self.algebraicQA = QuaternionAlgebra(AA, -1, -1)
        # The sqrt(D) in the above quaternions.
        self.sqrtDinAA = AA(sqrt(D))

        # Is the ring of integers a PID/UFD?
        self.isPID = (self.D in [1, 2, 3, 7, 11, 19, 43, 67, 163])

        # Cache for factorization
        self._all_products_cache = {}

        # Cache for factorization in non-PIDs
        self._norm_cache_limit = 0
        self._norm_cache = {}

    def __repr__(self):
        return "ImagQuadraticFieldUtil(%d)" % self.D
       
    def _is_algebraic_integer_from_coefficients(self, a, b):
        """
        Returns true if a + b * sqrt(-D) is an algebraic integer.
        """

        if -self.D % 4 == 1:
            two_a = 2 * a
            two_b = 2 * b
            return (two_a.is_integer() and two_b.is_integer() and
                    two_a % 2 == two_b % 2)
        else:
            return a.is_integer() and b.is_integer()
 
    def _is_algebraic_integer(self, z):
        """
        Returns true if z in self.CNF is an algebraic integer.
        """

        return self._is_algebraic_integer_from_coefficients(
            *ImagQuadraticFieldUtil.getCoefficientsOfElement(z))

    def getAlgebraicInteger(self, a, b):
        """
        Given a and b, returns a + b * sqrt(-D) in Q(sqrt(-D)) and checks
        that it is an algebraic integer.
        a and b are assumed to be Sage Integer or Rational's.
        """

        if not self._is_algebraic_integer_from_coefficients(a, b):
            raise Exception(
                "Not an algebraic integer %r + %r * sqrt(%r)" % (
                    a, b, -self.D))

        return a + b * self.sqrtMinusD
        
    @staticmethod
    def _splittings_of_tuple(t):
        """
        Given (1,1,2), returns
        [((0,0,0), (1,1,2)),
         ((0,0,1), (1,1,1)),
         ((0,0,2), (1,1,0)),
         ((0,1,0), (1,0,2)),
         ...,
         ((1,1,1), (0,0,1)),
         ((1,1,2), (0,0,0))]
        i.e., all pairs of tuples that add to the given tuple element-wise.
        """
        
        if t:
            for e1 in range(t[0]+1):
                e2 = t[0] - e1
                for split1, split2 in ImagQuadraticFieldUtil._splittings_of_tuple(t[1:]):
                    yield ((e1,)+split1, (e2,)+split2)
        else:
            yield ((),())
            
    def _all_products_pid(self, z):
        """
        Handles the PID case of all_products.
        """

        # Factor z into primes
        fs = factor(z)
        terms = [f[0] for f in fs]
        degs  = [f[1] for f in fs]
        
        # Multiply powers of primes
        for degs1, degs2 in ImagQuadraticFieldUtil._splittings_of_tuple(degs):
            res = [ prod([term ** deg for term, deg in zip(terms, this_degs)]) 
                    for this_degs in [degs1, degs2]]
            for unit in self.units:
                yield (res[0] * fs.unit() * unit, res[1] / unit)
        
    def _all_algebraic_integers_with_norm(self, n):
        """
        Returns all algebraic integers with the given norm.
        """

        if n > self._norm_cache_limit:
            # Recreate the cache if we have not computed up to this norm yet
            self._norm_cache = {}
            for z in self.enumerate_alg_integers(ceil(sqrt(n)+1)):
                self._norm_cache.setdefault(z.norm(), []).append(z)
            self._norm_cache_limit = n

        return self._norm_cache.get(n, [])

    def _all_products_non_pid(self, z):
        """
        Handle non-PID case of all_products.
        This might return the same pair (u, v) with u * v = z multiple times.
        """

        n = z.norm()
        sqrt_n = ceil(sqrt(n))

        # Factor the norm |z|^2
        fs = factor(n)
        terms = [f[0] for f in fs]
        degs  = [f[1] for f in fs]
        for degs1, degs2 in ImagQuadraticFieldUtil._splittings_of_tuple(degs):
            res = prod([term ** deg for term, deg in zip(terms, degs1)])
            # For every factor of |z|^2 that is less than |z|
            # (since for one of u or v with u * v = z we must have |_| <= |z|)
            if res <= sqrt_n:
                # Get all algebraic integers of that norm
                for u in self._all_algebraic_integers_with_norm(res):
                    v = z / u
                    if self._is_algebraic_integer(v):
                        yield (u,v)
                        yield (v,u)

    def all_products(self, z):
        """
        Given an algebraic integer z in Q(sqrt(-D)), returns all pairs (u, v) of
        algebraic integers such that u * v = z.
        """

        if z == 0:
            raise Exception("Trying to factor 0")

        if not self._all_products_cache.has_key(z):
            # If not cached yet
            if self.isPID:
                self._all_products_cache[z] = sorted(
                    self._all_products_pid(z))
            else:
                self._all_products_cache[z] = sorted(
                    set(self._all_products_non_pid(z)))
        
        return self._all_products_cache[z]
            
    def enumerate_alg_integers(self, n):
        """
        Given n, it will list all algebraic integers
           -n   -  n    * u, 
           -n   - (n-1) * u,
           ...
           -n   + (n-1) * u,
          ...
          (n-1) -  n    * u,
          ...
          (n-1) + (n-1) * u
        where u is sqrt(-D) or (1+sqrt(-D))/2 (if D = 3, 7, 11, 15, 19, 23, ...)
        """
        return [ self.CNF(i + self.algInt * j)
                 for i in range(-n,n)
                 for j in range(-n,n) ]
                 
    def to_quadratic_field_quaternion(self, z):
        """
        Given z in self.CNF, returns the coresponding element in self.quadraticFieldQA
        under the embedding of Q(sqrt(-D)) into the quaternions with coefficients in
        Q(sqrt(D)).
        """

        if not z.parent() == self.CNF:
            raise Exception("%r needs to be in imaginary quadratic number field" % z)

        one, i, j, k = self.quadraticFieldQA.basis()
        re, im = ImagQuadraticFieldUtil.getCoefficientsOfElement(z)
        
        return one * re + i * self.sqrtD * im
        
    def to_algebraic_quaternion(self, z):
        """
        Given z in self.CNF, returns the corresponding element in self.algebraicQA
        under the embedding of Q(sqrt(-D)) into the quaternions with real algebraic
        coefficients.
        """
        if not z.parent() == self.CNF:
            raise Exception("Needs to be in imaginary quadratic number field %r" % z)

        one, i, j, k = self.algebraicQA.basis()
        re, im = ImagQuadraticFieldUtil.getCoefficientsOfElement(z)
        
        return one * re + i * self.sqrtDinAA * im

    @staticmethod
    def getCoefficientsOfElement(z):
        """
        Given an element a + b * sqrt(-D) in Q(sqrt(-D)), returns the
        pair (a,b) of Sage Integer/Rational's.
        """

        coefficients = z.lift().coefficients(sparse = False)
        padding = (2 - len(coefficients)) * [ QQ(0) ]
        return tuple(coefficients + padding)
    


==> anc/src/bianchiOrbifold/orbifoldData.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from sage.all import sage_eval, Integer

from .imagQuadraticFieldUtil import *
from .pslMatrix import *

__all__ = ['OrbifoldData']

class OrbifoldData:
    """
    Extract information about an orbifold from a regina container c that was
    created by DirichletDomainTriangulator.

    >>> data = OrbifoldData(c)

    This object has the following properties:
    * triangulation is a triangulation of the orbifold. When unglued face 3 of
      each tetrahedron, it becomes the barycentric subdivision of a fundamental
      polyhedron such that vertex 0 of the tetrahedron corresponds to a vertex
      of the polyhedron, 1 to an edge center, 2 to a face center, 3 to the
      center of the polyhedron.
      In particular, each vertex i goes to vertex i of a different simplex under
      any gluing.
    * num_tets is the number of tetrahedra in that triangulation
    * disc which is a sage Integer indicating we are working in Q(sqrt(-disc))
    * imagQuadraticFieldUtil a corresponding instance of ImagQuadraticFieldUtil
    * matrices is a list of PslMatrix'es, one for each barycentric simplex.
      Such a simplex s is glued to another simplex along face 3 by a
      face-pairing of the corresponding face of the polyhedron and its mate
      face. The list stores the matrix taking the mate face to face adjacent to
      s (or, in other words, the face adjacent to s is glued to the mate face of
      a translate of the fundamental polyhedron by the matrix).
    * orders is a list of of triples of integers, one triple for each
      barycentric simplex with the three integers corresponding to the three
      edges of face 3. Each integer gives the order of the edge as singular
      locus (which is a subset of those edges). The first number in a triple
      corresponds to the edge from vertex 1 to 2, then vertex 2 to 0, then
      0 to 1.
    """

    def __init__(self, container):
        self.container = container
        self.triangulation = container.findPacketLabel('Triangulation')
        self.disc = Integer(container.findPacketLabel('D').text())
        self.imagQuadraticFieldUtil = ImagQuadraticFieldUtil(self.disc)
        self.matrices = sage_eval(
            container.findPacketLabel('Matrices').text(),
            {
                self.imagQuadraticFieldUtil.sqrtMinusDName : self.imagQuadraticFieldUtil.sqrtMinusD,
                'ImagQuadraticFieldUtil' : ImagQuadraticFieldUtil,
                'PslMatrix' : PslMatrix
             })

        self.num_tets = self.triangulation.countTetrahedra()

        self.orders = eval(container.findPacketLabel('Orders').text())


==> anc/src/bianchiOrbifold/poincareBall.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from sage.all import AA, QQ, sqrt, lcm, gcd

from .polyhedronUtils import make_plane_equation_integral

__all__ = ['PoincareBallPoint',
           'PoincareBallQuadraticFieldPoint',
           'PoincareBallAlgebraicPoint']

class PoincareBallPoint(object):
    """
    Base class for a point in the Poincare ball which a PslMatrix can act on.
    It is essentially just a wrapper for quaternion, also holding on to an
    instance of ImagQuadraticFieldUtil.
    To address that the quaternions will have coefficients of different types
    at different stages of the computation, we have subclasses from this base
    class.
    These subclasses implement GetQuaternionAlgebra and
    GetEmbeddingIntoQuaternionAlgebra to indicate in what quaternion algebra
    the quaternion making up the point in the Poincare ball is supposed to be
    in, respectively, how convert an element in Q(sqrt(-D)) to that quaternion
    algebra.
    """
    def __init__(self, imagQuadraticFieldUtil, quaternion):
        self._imagQuadraticFieldUtil = imagQuadraticFieldUtil
        self._quaternion = quaternion

        if not quaternion.parent() == self.GetQuaternionAlgebra():
            raise Exception("Given quaternion of wrong type")

    def __hash__(self):
        return hash(self._quaternion)
    
    def __eq__(self, other):
        return self._quaternion == other._quaternion

    def __str__(self):
        return '%s in %s' % (self._quaternion, self.GetQuaternionAlgebra())

class PoincareBallQuadraticFieldPoint(PoincareBallPoint):
    """
    A point in the Poincare ball whose quaternion has coefficients in the
    number field Q(sqrt(-D)). More precisely, the quaternion is an element in
    ImagQuadraticFieldUtil's quadraticFieldQA.
    """

    def GetQuaternionAlgebra(self):
        return self._imagQuadraticFieldUtil.quadraticFieldQA

    def GetEmbeddingIntoQuaternionAlgebra(self):
        return self._imagQuadraticFieldUtil.to_quadratic_field_quaternion

    @staticmethod
    def origin(imagQuadraticFieldUtil):
        """
        Gives the origin of the Poincare Ball model. Needs an instance of
        ImagQuadraticFieldUtil.
        """

        return PoincareBallQuadraticFieldPoint(
            imagQuadraticFieldUtil,
            imagQuadraticFieldUtil.quadraticFieldQA(0))

    def toScaledRationalBisectingPlaneEquationInKleinModel(self):
        """
        This method assumes that the quaternion if of the form
        r + t * j + u * sqrt(D) * k where r, t, and u are rational.
        By a lemma of the paper this is the case for images of the origin
        under PSL(2, Q(sqrt(-D))).

        The method returns an equation for the plane that is bisecting the
        origin and this point when converted to the Klein model - scaled
        such that all coefficients are integers.
        """

        r, s, t, u = self._quaternion.coefficient_tuple()
        r = QQ(r)
        # Ignore s
        t = QQ(t)
        u = QQ(u / self._imagQuadraticFieldUtil.sqrtD) # Scaled to be rational
        
        length = r**2 + t ** 2 + self._imagQuadraticFieldUtil.D * u ** 2

        if length == 0:
            raise Exception(
                "Trying to find bisecting plane for origin %r" % self)

        # Turn equation with rational coefficients into equation with
        # integral coefficients so that it is suitable for
        # Sage's polyhedron.
        return make_plane_equation_integral([length, -r, -t, -u])

    def __repr__(self):
        return "PoincareBallQuadraticFieldPoint(%r, %r)" % (
            self._imagQuadraticFieldUtil, self._quaternion)

class PoincareBallAlgebraicPoint(PoincareBallPoint):
    """
    A point in the Poincare ball whose quaternion has arbitrary real algebraic
    coefficients. More precisely, the quaternion is an element in Sage's
    QuaternionAlgebra over AA, Sage's field of real algebraic numbers.
    """

    def GetQuaternionAlgebra(self):
        return self._imagQuadraticFieldUtil.algebraicQA

    def GetEmbeddingIntoQuaternionAlgebra(self):
        return self._imagQuadraticFieldUtil.to_algebraic_quaternion

    @staticmethod
    def fromScaledRationalPointInKleinModel(imagQuadraticFieldUtil, scaledRationalPt):
        """
        Constructs a point in the Poincare model from a point in the Klein model
        whose coordinates are assumes to be (r, t, u / sqrt(D)) where r, t, u are
        rational.

        This is the counter-part to
        toScaledRationalBisectingPlaneEquationInKleinModel
        in the sense that we need to call this method on the vertices of a
        polyhedron constructed using plane equations from
        toScaledRationalBisectingPlaneEquationInKleinModel.        
        """

        one, i, j, k = imagQuadraticFieldUtil.algebraicQA.basis()

        # Scale the given data so that we get coordinates in the Klein model
        # while converting everything to the base type of the quaternion
        # algebra.
        pt = [ AA(coord) for coord in scaledRationalPt ]
        pt[2] = pt[2] / imagQuadraticFieldUtil.sqrtDinAA
        
        # Compute the square of the (Euclidean distance) to the origin
        dist_sqr = sum([coord**2 for coord in pt])
        
        if dist_sqr > 1:
            raise Exception("Point outside Klein model: %r %r %r" % (
                scaledRationalPt, pt, dist_sqr))
        
        # Factor to go from Klein model to Poincare model
        f = AA(1 / (1 + sqrt(1 - dist_sqr)))
                
        return PoincareBallAlgebraicPoint(
            imagQuadraticFieldUtil,
            f * (pt[0] * one + pt[1] * j + pt[2] * k))


==> anc/src/bianchiOrbifold/polyhedronUtils.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

"""
Various helpers around Sage's Polyhedron type.

We assume here that the polyhedron is 3-dimension. The term "face" sometimes
refers to a cell of dimension 2 of a polyhedron and sometimes to a cell of
any dimension as it does in Sage's Polyhedron or Regina.
"""

from sage.all import lcm, gcd

__all__ = ['polyhedron_face_to_vertex_indices',
           'polyhedron_face_to_plane_eqn',
           'BarycentricSimplex',
           'polyhedron_to_barycentric_subdivision',
           'make_plane_equation_integral']

def polyhedron_face_to_vertex_indices(face):
    """
    Given a face of a Sage Polyhedron (of any dimension), return all the
    indices of the vertices forming that face.
    """
    
    return tuple([v.index() for v in face.vertices()])

def polyhedron_face_to_plane_eqn(face):
    """
    Given a 2-dimension of a 3-dimensional polyhedron, return the equation
    of the plane it lies in.
    """
    return tuple(face.ambient_Hrepresentation()[0].vector())

class BarycentricSimplex(tuple):
    """
    We capture the combinatorics of a Sage Polyhedron by barycentrically
    subdividing it.

    The simplices of the barycentric subdivision are parametrized by a
    tuple (face, edge, vertex) such that the simplex has a vertex at the
    center of the polyhedron, center of the face, center of the edge, and at
    the given vertex.
    The face in the tuple is actually just a tuple of the indices of vertices
    forming that face. Similar for edge. The last entry of (face, edge, vertex)
    is just the index of the vertex in the polyhedron.
    """
    pass

def _boundary_map(face):
    """
    Given a face of a Sage Polyhedron of dimension k, return all the adjacent
    faces of dimension k - 1.
    """

    # The adjacency relation is actually encoded as face lattice poset.
    return face.polyhedron().face_lattice().lower_covers(face)

def polyhedron_to_barycentric_subdivision(polyhedron):
    """
    Give the barycentric subdivision of a Sage Polyhedron as a list of
    BarycentricSimplex'es.
    """

    return [
        BarycentricSimplex(
            (polyhedron_face_to_vertex_indices(face),
             polyhedron_face_to_vertex_indices(edge),
             polyhedron_face_to_vertex_indices(vert)[0]))
        for face in polyhedron.faces(2)
        for edge in _boundary_map(face)
        for vert in _boundary_map(edge) ]

def _eliminate_denominators(v):
    common_denominator = lcm([x.denom() for x in v])
    return [ x * common_denominator for x in v]

def _eliminate_common_divisor(v):
    g = gcd(v)
    return [ x / g for x in v]

def make_plane_equation_integral(v):
    """
    Given a vector of Sage Rational's, multiply by a number such all entries
    become integral without a common divisior.
    """
    return tuple(
        _eliminate_common_divisor(
            _eliminate_denominators(v)))


==> anc/src/bianchiOrbifold/pslMatrix.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from .imagQuadraticFieldUtil import *
from .poincareBall import *

from sage.all import QQ

__all__ = ['PslMatrix']

class PslMatrix:
    """
    Represents an element m in PSL(2, Q(sqrt(-D))) or PSL(2, O) where
    O is the ring of integers of Q(sqrt(-D)).

    It has a method modZSignature() which can be used to detect whether two
    matrices in PSL(2, O) are the same in SL(2, O/<z>)/{+1/-1}.
    More precisely, the method returns a hash-able python object representing
    the image of m in SL(2, O/<z>)/{+1/-1} when m in PSL(2, O).

    An object can be constructed with
    PslMatrix(ImagQuadraticFieldUtil(D), [[a, b], [c, d]]) where
    a, b, c, d are in Q(sqrt(-D)).
    More precisely, D is supposed to be a Sage Integer and
    a, b, c, and d Sage Integer/Rational's or elements in
    ImagQuadraticFieldUtil(D).CNF.

    PslMatrix(ImagQuadraticFieldUtil(D), [[-a, -b], [-c, -d]]) will result in
    an object that equally compares (==) to and gives the same hash as the above
    one.

    Through the act method, this matrix can also act on the Poincare
    ball model. To avoid having non-identity matrices fixing the origin of these
    models, the action is actually conjugated by perturbation_matrix().

    There is some consideration in which number fields the coordinates of points
    in the Poincare model can be, see the paper and poincareBall.py
    for details.
    """

    # _raw indicates that it is performing matrix operations where the matrix
    # is represented as [[a,b],[c,d]]
    @staticmethod
    def _raw_inverse(data):
        return (( data[1][1],-data[0][1]),
                (-data[1][0], data[0][0]))

    @staticmethod
    def _raw_mult(data1, data2):
        def entry(i, j):
            return data1[i][0] * data2[0][j] + data1[i][1]*data2[1][j]
        return ((entry(0,0), entry(0,1)),
                (entry(1,0), entry(1,1)))                 

    @staticmethod
    def _raw_mult3(data1, data2, data3):
        """
        Multiply three matrices.
        """
        return PslMatrix._raw_mult(data1, PslMatrix._raw_mult(data2, data3))

    @staticmethod
    def _raw_conjugate(data1, data2):
        """
        Compute data2 * data1 * data2^-1.
        """
        return PslMatrix._raw_mult3(
            data2, data1, PslMatrix._raw_inverse(data2))

    @staticmethod
    def _raw_apply(data, f):
        """
        Applies f to each entry in the matrix.
        """

        return ((f(data[0][0]), f(data[0][1])),
                (f(data[1][0]), f(data[1][1])))

    @staticmethod
    def _raw_act(data, pt):
        """
        A matrix [[a,b],[c,d]] acts on a point z by
        (a * z + b) * (c * z + d)^-1.

        Note that since z can be a quaternion, the order of the
        multiplication matters.
        """

        num   = data[0][0] * pt + data[0][1]
        denom = data[1][0] * pt + data[1][1]
        
        return num * (denom ** -1)
    
    @staticmethod
    def _raw_upper_half_space_to_poincare_ball_matrix(
        quaternionAlgebra):
        """
        Gives the matrix whose action on quaternions takes the
        upper half space to the unit ball, coefficients will be in the
        given quaternion algebra.
        """
        
        one, i, j, k = quaternionAlgebra.basis()
        return ((one, -j), (one, j))

    @staticmethod
    def _raw_poincare_ball_to_upper_half_space_matrix(
        quaternionAlgebra):
        """
        Gives the matrix whose action on quaternions takes the
        unit ball to the upper half space, coefficients will be in the
        given quaternion algebra.
        """
        
        one, i, j, k = quaternionAlgebra.basis()
        return ((one, one), (j, -j))        
    
    def _raw_perturbation_matrix(self):
        """
        We conjugate the action on the Poincare model by this matrix - which
        depends on the discriminant D.
        The result is [[a,b],[c,d]] with a, b, c, d in Q(sqrt(-D)), i.e.,
        in ImagQuadraticField(D).CNF.
        """

        if self._imagQuadraticFieldUtil.D in (1, 3):
            # For the Gaussian and Eisenstein integers,
            # the Bianchi group PSL(2, O) has rotations about the vertical axis
            # containing the origin. We need to translate a bit horizontally.
            return PslMatrix._raw_apply(
                ((1, self._imagQuadraticFieldUtil.sqrtMinusD / 5), (0, 1)),
                self._imagQuadraticFieldUtil.CNF)

        # No other Bianchi group has such rotations, but it does have rotations
        # about non-vertical axis containing the origin (in the Poincare ball
        # model, it is the point above 0 of height 1 in upper half space model).
        # We need to move it down a tiny amount.
        amount = QQ(10) / QQ(11)

        # The matrix does not have determinant 1, but since we only care about
        # the result of the action on a point, that's ok.
        return PslMatrix._raw_apply(
            ((amount, 0), (0, 1)),
            self._imagQuadraticFieldUtil.CNF)

    def _raw_act_poincare_ball_quaternion(self,
                                          quaternion,
                                          quaternionAlgebra,
                                          embeddingIntoQuaternionAlgebra):
        """
        Let the matrix
            u_to_ball * pert * self * pert^-1 * ball_to_u
        act on the given quaternion where
         * u_to_ball and ball_to_u are the matrices converting
         * pert is the perturbation matrix
         * and self is this PSL(2,Q(sqrt(-D))) matrix itself.

        quaternion is assumed to be in the given quaternionAlgebra with
        embeddingIntoQuaternionAlgebra a function converting an element in
        Q(sqrt(-D)) to that quaternionAlgebra.
        quaternionAlgebra and embeddingIntoQuaternion are used to make the
        above matrix have coefficients in the quaternionAlgebra so that it can
        act on the quaterion.
        """

        # Compute pert * self * pert^-1 with coefficients in Q(sqrt(-D))
        # (such a matrix can act on Q(sqrt(-D)) which embeds into the boundary
        # of the upper half space model.)
        perturbed_action_on_boundary_of_upper_half_space = (
            PslMatrix._raw_conjugate(
                self._data,
                self._raw_perturbation_matrix()))

        # Convert that matrix to have coefficients in the desired quaternion
        # algebra.
        perturbed_action_on_upper_half_space = PslMatrix._raw_apply(
            perturbed_action_on_boundary_of_upper_half_space,
            embeddingIntoQuaternionAlgebra)
        
        # Compute u_to_ball with coefficients in the quaternion algebra
        upper_half_space_to_poincare_ball_matrix = (
            PslMatrix._raw_upper_half_space_to_poincare_ball_matrix(
                quaternionAlgebra))

        # Compute ball_to_u
        poincare_ball_to_upper_half_space_matrix = (
            PslMatrix._raw_poincare_ball_to_upper_half_space_matrix(
                quaternionAlgebra))

        # Compute produce of all these matrices
        action_on_poincare_ball = PslMatrix._raw_mult3(
            upper_half_space_to_poincare_ball_matrix,
            perturbed_action_on_upper_half_space,
            poincare_ball_to_upper_half_space_matrix)

        # And let act on quaternion
        return PslMatrix._raw_act(action_on_poincare_ball, quaternion)

    def act(self, pt):
        """
        Let this matrix act on a PoincareBallQuadraticFieldPoint or
        PoincareBallAlgebraicPoint.
        """

        if not isinstance(pt, PoincareBallPoint):
            raise Exception("PslMatrix cannot act on %r" % pt)
            
        # This will be PoincareBallQuadraticFieldPoint or
        # PoincareBallAlgebraicPoint depending on the input.
        PoincareBallPointType = type(pt)

        # Act on quaternion and construct a PoincareBallQuadraticFieldPoint or
        # PoincareBallAlgebraicPoint from it.
        return PoincareBallPointType(
            self._imagQuadraticFieldUtil,
            self._raw_act_poincare_ball_quaternion(
                pt._quaternion,
                pt.GetQuaternionAlgebra(),
                pt.GetEmbeddingIntoQuaternionAlgebra()))

    @staticmethod
    def _raw_first_sign(data):
        """
        There are two matrices for an element in PSL differing by changing
        signs.
        Multiply a matrix by the sign returned by this function to get the
        canonical representative of the element in PSL.

        More precisely, given
            [[a0 + a1 * sqrt(-D), a2 + a3 * sqrt(-D)], [..., ...]],
        this function returns the sign (i.e., +1 or -1) of the first non-zero
        a0, a1, a2, or a3.
        """
        for entry in data[0]:
            for c in ImagQuadraticFieldUtil.getCoefficientsOfElement(entry):
                if c > 0:
                    return +1
                if c < 0:
                    return -1

        raise Exception("All entries of first row are zero %r.", data)

    def __init__(self, imagQuadraticFieldUtil, data):
        self._imagQuadraticFieldUtil = imagQuadraticFieldUtil

        # Make sure every entry is in the same Sage number field.
        cnf_data = PslMatrix._raw_apply(data, imagQuadraticFieldUtil.CNF)

        # Multiply given matrix by sign to make it the canonical representative
        # of the element in PSL
        first_sign = PslMatrix._raw_first_sign(cnf_data)
        self._data = (
            (first_sign * cnf_data[0][0], first_sign * cnf_data[0][1]),
            (first_sign * cnf_data[1][0], first_sign * cnf_data[1][1]))

    @staticmethod
    def identity(imagQuadraticFieldUtil):
        """
        Gives the identity matrix in PSL(2, Q(sqrt(-D))).
        D is determined from the given instance of ImagQuadraticFieldUtil.
        """

        return PslMatrix(imagQuadraticFieldUtil,
                         ((1,0),(0,1)))

    def __mul__(self, other):
        return PslMatrix(
            self._imagQuadraticFieldUtil,
            PslMatrix._raw_mult(self._data, other._data))

    def __eq__(self, other):
        return self._data == other._data

    def __hash__(self):
        return hash(self._data)

    def inverse(self):
        """
        Inverts the matrix. Assuming the user has given a matrix with
        determinant 1.
        """

        return PslMatrix(
            self._imagQuadraticFieldUtil,
            PslMatrix._raw_inverse(self._data))
            
    def __repr__(self):
        return "PslMatrix(%r, %r)" % (
            self._imagQuadraticFieldUtil, self._data)

    def modIdealSignature(self, ideal):
        """
        Let O be the ring of integers of Q(sqrt(-D)) and I be an ideal in O
        (given as instance ideal of the class Ideal).
        
        This method returns a hash-able object such that two results compare equal
        if and only if the image of this matrix is the same under
            PSL(2, O) -> SL(2, O/I) / {-1/+1}
        (this method assumes this matrix is in PSL(2,O)).

        The result is actually a nested tuple of elements in O.
        """

        signs = [ self._imagQuadraticFieldUtil.CNF(s) for s in [-1, +1]]

        signatures = [
            ((ideal.modulo(s * self._data[0][0]),ideal.modulo(s * self._data[0][1])),
             (ideal.modulo(s * self._data[1][0]),ideal.modulo(s * self._data[1][1])))
            for s in signs ]

        return min(*signatures)

    def isUpperTriangular(self):
        """
        True if upper triangular matrix.
        """
        return self._data[1][0] == 0


==> anc/src/collapseEdgesReginaTrig.py <==
import regina

from trigUtils import *
from trigUtils.edgeCollapsing import *

import os, sys

usage = """Usage: python collapseEdgesReginaTrig.py TRIANGULATION.rga
   or: sage -python collapseEdgesReginaTrig.py TRIANGULATION.rga

Collapse edges for as long as it does not change the topology.
"""

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print usage
        sys.exit(1)

    sys.setrecursionlimit(100000)


    name, ext = os.path.splitext(sys.argv[1])

    with TimingMeasurement("total"):

        with TimingMeasurement("opening regina triangulation"):
            T = regina.open(sys.argv[1])
            
        with TimingMeasurement("collapsing edges"):
            numTets = T.countTetrahedra()
            T = EdgeCollapsingEngine.reginaTrigCollapsedEdges(T)

        outfile = name
        if not '__' in outfile:
            outfile += '_'
        outfile += '_collapsedEdges.rga'

        with TimingMeasurement("saving regina triangulation"):
            T.save(outfile)

    print "Saved result as:", outfile
    print "Number of tetrahedra: %d -> %d" % (numTets, T.countTetrahedra())



==> anc/src/generateAllClassNumberOnePrincipalCongruenceManifoldWithinSix.bash <==
#!/bin/bash

# This is a shell script generating each principal congruence manifold
# of class number 1 and level <x> with |x| < 6.

# It assumes that sage is in your path.

sage -python generatePrincipalCongruenceManifold.py 1 2 0
sage -python generatePrincipalCongruenceManifold.py 1 2 1
sage -python generatePrincipalCongruenceManifold.py 1 2 2
sage -python generatePrincipalCongruenceManifold.py 1 3 0
sage -python generatePrincipalCongruenceManifold.py 1 3 1
sage -python generatePrincipalCongruenceManifold.py 1 3 2
sage -python generatePrincipalCongruenceManifold.py 1 3 3
sage -python generatePrincipalCongruenceManifold.py 1 4 0
sage -python generatePrincipalCongruenceManifold.py 1 4 1
sage -python generatePrincipalCongruenceManifold.py 1 4 2
sage -python generatePrincipalCongruenceManifold.py 1 4 3
sage -python generatePrincipalCongruenceManifold.py 1 4 4
sage -python generatePrincipalCongruenceManifold.py 1 5 0
sage -python generatePrincipalCongruenceManifold.py 1 5 1
sage -python generatePrincipalCongruenceManifold.py 1 5 2
sage -python generatePrincipalCongruenceManifold.py 1 5 3

sage -python generatePrincipalCongruenceManifold.py 2 0 2
sage -python generatePrincipalCongruenceManifold.py 2 0 3
sage -python generatePrincipalCongruenceManifold.py 2 0 4
sage -python generatePrincipalCongruenceManifold.py 2 1 1
sage -python generatePrincipalCongruenceManifold.py 2 1 2
sage -python generatePrincipalCongruenceManifold.py 2 1 3
sage -python generatePrincipalCongruenceManifold.py 2 1 4
sage -python generatePrincipalCongruenceManifold.py 2 2 0
sage -python generatePrincipalCongruenceManifold.py 2 2 1
sage -python generatePrincipalCongruenceManifold.py 2 2 2
sage -python generatePrincipalCongruenceManifold.py 2 2 3
sage -python generatePrincipalCongruenceManifold.py 2 3 0
sage -python generatePrincipalCongruenceManifold.py 2 3 1
sage -python generatePrincipalCongruenceManifold.py 2 3 2
sage -python generatePrincipalCongruenceManifold.py 2 3 3
sage -python generatePrincipalCongruenceManifold.py 2 4 0
sage -python generatePrincipalCongruenceManifold.py 2 4 1
sage -python generatePrincipalCongruenceManifold.py 2 4 2
sage -python generatePrincipalCongruenceManifold.py 2 4 3
sage -python generatePrincipalCongruenceManifold.py 2 5 0
sage -python generatePrincipalCongruenceManifold.py 2 5 1
sage -python generatePrincipalCongruenceManifold.py 2 5 2

sage -python generatePrincipalCongruenceManifold.py 3 2 0
sage -python generatePrincipalCongruenceManifold.py 3 5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 3 3 0
sage -python generatePrincipalCongruenceManifold.py 3 3 1
sage -python generatePrincipalCongruenceManifold.py 3 7/2 1/2
sage -python generatePrincipalCongruenceManifold.py 3 4 0
sage -python generatePrincipalCongruenceManifold.py 3 4 1
sage -python generatePrincipalCongruenceManifold.py 3 9/2 1/2
sage -python generatePrincipalCongruenceManifold.py 3 9/2 3/2
sage -python generatePrincipalCongruenceManifold.py 3 5 0
sage -python generatePrincipalCongruenceManifold.py 3 5 1
sage -python generatePrincipalCongruenceManifold.py 3 11/2 1/2

sage -python generatePrincipalCongruenceManifold.py 7 0 1
sage -python generatePrincipalCongruenceManifold.py 7 0 2
sage -python generatePrincipalCongruenceManifold.py 7 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 7 1/2 3/2
sage -python generatePrincipalCongruenceManifold.py 7 1 1
sage -python generatePrincipalCongruenceManifold.py 7 1 2
sage -python generatePrincipalCongruenceManifold.py 7 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 7 3/2 3/2
sage -python generatePrincipalCongruenceManifold.py 7 2 0
sage -python generatePrincipalCongruenceManifold.py 7 2 1
sage -python generatePrincipalCongruenceManifold.py 7 2 2
sage -python generatePrincipalCongruenceManifold.py 7 5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 7 5/2 3/2
sage -python generatePrincipalCongruenceManifold.py 7 3 0
sage -python generatePrincipalCongruenceManifold.py 7 3 1
sage -python generatePrincipalCongruenceManifold.py 7 7/2 1/2
sage -python generatePrincipalCongruenceManifold.py 7 7/2 3/2
sage -python generatePrincipalCongruenceManifold.py 7 4 0
sage -python generatePrincipalCongruenceManifold.py 7 4 1
sage -python generatePrincipalCongruenceManifold.py 7 9/2 1/2
sage -python generatePrincipalCongruenceManifold.py 7 5 0
sage -python generatePrincipalCongruenceManifold.py 7 5 1
sage -python generatePrincipalCongruenceManifold.py 7 11/2 1/2

sage -python generatePrincipalCongruenceManifold.py 11 0 1
sage -python generatePrincipalCongruenceManifold.py 11 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 11 1/2 3/2
sage -python generatePrincipalCongruenceManifold.py 11 1 1
sage -python generatePrincipalCongruenceManifold.py 11 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 11 3/2 3/2
sage -python generatePrincipalCongruenceManifold.py 11 2 0
sage -python generatePrincipalCongruenceManifold.py 11 2 1
sage -python generatePrincipalCongruenceManifold.py 11 5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 11 5/2 3/2
sage -python generatePrincipalCongruenceManifold.py 11 3 0
sage -python generatePrincipalCongruenceManifold.py 11 3 1
sage -python generatePrincipalCongruenceManifold.py 11 7/2 1/2
sage -python generatePrincipalCongruenceManifold.py 11 4 0
sage -python generatePrincipalCongruenceManifold.py 11 4 1
sage -python generatePrincipalCongruenceManifold.py 11 9/2 1/2
sage -python generatePrincipalCongruenceManifold.py 11 5 0
sage -python generatePrincipalCongruenceManifold.py 11 11/2 1/2

sage -python generatePrincipalCongruenceManifold.py 19 0 1
sage -python generatePrincipalCongruenceManifold.py 19 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 19 1 1
sage -python generatePrincipalCongruenceManifold.py 19 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 19 2 0
sage -python generatePrincipalCongruenceManifold.py 19 2 1
sage -python generatePrincipalCongruenceManifold.py 19 5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 19 3 0
sage -python generatePrincipalCongruenceManifold.py 19 3 1
sage -python generatePrincipalCongruenceManifold.py 19 7/2 1/2
sage -python generatePrincipalCongruenceManifold.py 19 4 0
sage -python generatePrincipalCongruenceManifold.py 19 4 1
sage -python generatePrincipalCongruenceManifold.py 19 9/2 1/2
sage -python generatePrincipalCongruenceManifold.py 19 5 0
sage -python generatePrincipalCongruenceManifold.py 19 11/2 1/2



==> anc/src/generateAllHigherClassNumberPrincipalCongruenceLinkComplements.bash <==
#!/bin/bash

# This is a shell script generating all principal congruence link complements
# of class number > 1.

# It assumes that sage is in your path.

sage -python generatePrincipalCongruenceManifold.py  5 3 0  1   1

sage -python generatePrincipalCongruenceManifold.py 15 2 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 3 0  3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 4 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 5 0  5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 6 0 -3/2 1/2

sage -python generatePrincipalCongruenceManifold.py 23 2 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 3 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 4 0 -3/2 1/2

sage -python generatePrincipalCongruenceManifold.py 31 2 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 31 4 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 31 5 0  3/2 1/2

sage -python generatePrincipalCongruenceManifold.py 47 2 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 47 3 0  1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 47 4 0  1/2 1/2

sage -python generatePrincipalCongruenceManifold.py 71 2 0  1/2 1/2



==> anc/src/generateAllNecessaryHigherClassNumberPrincipalCongruenceManifolds.bash <==
#!/bin/bash

# This is a shell script generating each principal congruence manifold
# of class number > 1 necessary to classify all principal congruence
# link complements when using some results about covering spaces.

sage -python generatePrincipalCongruenceManifold.py 5 1 0
sage -python generatePrincipalCongruenceManifold.py 5 2 0
sage -python generatePrincipalCongruenceManifold.py 5 2 0 1 1
sage -python generatePrincipalCongruenceManifold.py 5 3 0
sage -python generatePrincipalCongruenceManifold.py 5 0 1
sage -python generatePrincipalCongruenceManifold.py 5 1 1
sage -python generatePrincipalCongruenceManifold.py 5 1 1 3 0
sage -python generatePrincipalCongruenceManifold.py 5 2 1
sage -python generatePrincipalCongruenceManifold.py 5 3 1
sage -python generatePrincipalCongruenceManifold.py 5 3 1 1 -2
sage -python generatePrincipalCongruenceManifold.py 5 4 1
sage -python generatePrincipalCongruenceManifold.py 5 1 2
sage -python generatePrincipalCongruenceManifold.py 5 3 2
sage -python generatePrincipalCongruenceManifold.py 5 4 2 3 -3

sage -python generatePrincipalCongruenceManifold.py 6 1 0
sage -python generatePrincipalCongruenceManifold.py 6 2 0
sage -python generatePrincipalCongruenceManifold.py 6 2 0 0 1
sage -python generatePrincipalCongruenceManifold.py 6 5 0
sage -python generatePrincipalCongruenceManifold.py 6 0 1 3 0
sage -python generatePrincipalCongruenceManifold.py 6 1 1
sage -python generatePrincipalCongruenceManifold.py 6 2 1
sage -python generatePrincipalCongruenceManifold.py 6 2 1 3 -1
sage -python generatePrincipalCongruenceManifold.py 6 4 1 3 -2
sage -python generatePrincipalCongruenceManifold.py 6 5 1
sage -python generatePrincipalCongruenceManifold.py 6 1 2

sage -python generatePrincipalCongruenceManifold.py 15 1 0
sage -python generatePrincipalCongruenceManifold.py 15 2 0
sage -python generatePrincipalCongruenceManifold.py 15 3 0
sage -python generatePrincipalCongruenceManifold.py 15 5 0
sage -python generatePrincipalCongruenceManifold.py 15 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 1/2 1/2 2 0
sage -python generatePrincipalCongruenceManifold.py 15 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 3/2 1/2 3/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 15 5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 5/2 1/2 5/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 15 7/2 1/2
sage -python generatePrincipalCongruenceManifold.py 15 0 1
sage -python generatePrincipalCongruenceManifold.py 15 1 1 7/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 15 2 1
sage -python generatePrincipalCongruenceManifold.py 15 3 1 9/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 15 4 1
sage -python generatePrincipalCongruenceManifold.py 15 1/2 3/2 11/2 -1/2

sage -python generatePrincipalCongruenceManifold.py 23 1 0
sage -python generatePrincipalCongruenceManifold.py 23 2 0
sage -python generatePrincipalCongruenceManifold.py 23 2 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 3 0
sage -python generatePrincipalCongruenceManifold.py 23 5 0
sage -python generatePrincipalCongruenceManifold.py 23 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 1/2 1/2 3 0
sage -python generatePrincipalCongruenceManifold.py 23 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 3/2 1/2 5/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 23 5/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 5/2 1/2 7/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 23 7/2 1/2
sage -python generatePrincipalCongruenceManifold.py 23 7/2 1/2 2 -1
sage -python generatePrincipalCongruenceManifold.py 23 9/2 1/2 4 -1
sage -python generatePrincipalCongruenceManifold.py 23 0 1
sage -python generatePrincipalCongruenceManifold.py 23 3 1 13/2 -1/2

sage -python generatePrincipalCongruenceManifold.py 31 1 0
sage -python generatePrincipalCongruenceManifold.py 31 2 0
sage -python generatePrincipalCongruenceManifold.py 31 2 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 31 3 0
sage -python generatePrincipalCongruenceManifold.py 31 5 0
sage -python generatePrincipalCongruenceManifold.py 31 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 31 1/2 1/2 4 0
sage -python generatePrincipalCongruenceManifold.py 31 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 31 3/2 1/2 7/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 31 5/2 1/2 9/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 31 7/2 1/2 3 -1
sage -python generatePrincipalCongruenceManifold.py 31 11/2 1/2 5/2 -3/2
sage -python generatePrincipalCongruenceManifold.py 31 0 1

sage -python generatePrincipalCongruenceManifold.py 39 1 0
sage -python generatePrincipalCongruenceManifold.py 39 2 0
sage -python generatePrincipalCongruenceManifold.py 39 2 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 39 3 0
sage -python generatePrincipalCongruenceManifold.py 39 3 0 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 39 1/2 1/2 5 0
sage -python generatePrincipalCongruenceManifold.py 39 3/2 1/2 4 0
sage -python generatePrincipalCongruenceManifold.py 39 3/2 1/2 9/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 39 5/2 1/2 11/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 39 7/2 1/2 4 -1

sage -python generatePrincipalCongruenceManifold.py 47 1 0
sage -python generatePrincipalCongruenceManifold.py 47 2 0
sage -python generatePrincipalCongruenceManifold.py 47 2 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 47 3 0
sage -python generatePrincipalCongruenceManifold.py 47 3 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 47 5 0
sage -python generatePrincipalCongruenceManifold.py 47 1/2 1/2 4 0
sage -python generatePrincipalCongruenceManifold.py 47 1/2 1/2 6 0
sage -python generatePrincipalCongruenceManifold.py 47 3/2 1/2 11/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 47 5/2 1/2 7/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 47 5/2 1/2 13/2 -1/2
sage -python generatePrincipalCongruenceManifold.py 47 7/2 1/2 9/2 -1/2

sage -python generatePrincipalCongruenceManifold.py 71 1 0
sage -python generatePrincipalCongruenceManifold.py 71 2 0
sage -python generatePrincipalCongruenceManifold.py 71 2 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 71 3 0
sage -python generatePrincipalCongruenceManifold.py 71 3 0 1/2 1/2
sage -python generatePrincipalCongruenceManifold.py 71 4 0 3/2 1/2
sage -python generatePrincipalCongruenceManifold.py 71 4 0 1 1
sage -python generatePrincipalCongruenceManifold.py 71 1/2 1/2 6 0
sage -python generatePrincipalCongruenceManifold.py 71 1/2 1/2 9 0
sage -python generatePrincipalCongruenceManifold.py 71 3/2 1/2 5 0
sage -python generatePrincipalCongruenceManifold.py 71 9/2 1/2 10 -1








==> anc/src/generateBianchiOrbifold.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from bianchiOrbifold import *

from sage.all import Integer

import sys

usage = """Usage: sage -python generateBianchiOrbifold D range_a range_d

Creates the orbifold associated to the Bianchi group PSL(2, O) where O is the
ring of integers in Q(sqrt(-D)), saving the result into a regina file, see
OrbifoldData for more details.

D has to be square-free. range_a and range_d determine how many matrices are
used when trying to find a candidate Dirichlet domain.

For example, to generate the Bianchi orbifold for Q(sqrt(-1)), run

    sage -python generateBianchiOrbifold.py  1  2  2

More example:
    sage -python generateBianchiOrbifold.py  2  2  2
    sage -python generateBianchiOrbifold.py  3  2  2
    sage -python generateBianchiOrbifold.py  5  7  7
    sage -python generateBianchiOrbifold.py  6  9  9
    sage -python generateBianchiOrbifold.py  7  2  2
    sage -python generateBianchiOrbifold.py 11  2  2
    sage -python generateBianchiOrbifold.py 15  7  7
    sage -python generateBianchiOrbifold.py 19  2  2
    sage -python generateBianchiOrbifold.py 23  4  6
    sage -python generateBianchiOrbifold.py 31  6  6
    sage -python generateBianchiOrbifold.py 39 10 10
    sage -python generateBianchiOrbifold.py 47  9  9
    sage -python generateBianchiOrbifold.py 71 17 17
 
"""

if __name__ == '__main__':
    if len(sys.argv) != 4:
        print usage
        sys.exit(1)
    
    D = Integer(sys.argv[1])
    range_a = Integer(sys.argv[2])
    range_b = Integer(sys.argv[3])

    B = generateBianchiOrbifold(D, range_a, range_b)

    name = filenameForBianchiOrbifold(D)
    compressed = False
    B.save(name, compressed)
    
    print "Saved as: ", name
    


==> anc/src/generateGamma1Manifold.py <==
# Copyright 2018 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from bianchiOrbifold import *
from principalCongruenceManifold import *

from trigUtils.formatting import formatReginaStatistics

from sage.all import Integer, QQ

import sys

usage = """Usage: sage -python generateGamma1Manifold.py D a b [c d] [e f] ...

Creates the manifold obtained as quotient by the congruence group
           (PSL(2, O) -> SL(2, O/I) / {+1/-1})^-1 (P)
where O is the ring of integers of Q(sqrt(-D)), P are the unit upper triangular
matrices in SL(2, O/I) / {+1/-1} and I the ideal generated by
a + b * sqrt(-D) and (if supplied) c + d * sqrt(-D), e + f * sqrt(-D), ...
D is assumed to be square-free.

The complement of the congruence link 8^4_2 (of level 2 + 2i) can, for example,
be created with:
    sage -python generateGamma1Manifold.py 1 2 2

If a and b are small such that the principal congruence group has torsion, the
topological manifold underlying the orbifold will be created (as there is
currently no nice way to mark the singular locus of the orbifold).
"""

if __name__ == '__main__':
    
    if len(sys.argv) < 4 or len(sys.argv) % 2 == 1:
        print usage
        sys.exit(1)

    D = Integer(sys.argv[1])
    imagQuadraticFieldUtil = ImagQuadraticFieldUtil(D)

    gens = [
        imagQuadraticFieldUtil.getAlgebraicInteger(QQ(a), QQ(b))
        for a, b in zip(sys.argv[2::2], sys.argv[3::2]) ]

    ideal = Ideal(imagQuadraticFieldUtil, gens)

    g = generatePrincipalCongruenceManifold(ideal, is_gamma1 = True)

    g.triangulation.save(g.baseName + '.rga')
    print "Saved as:", g.baseName + '.rga'

    # Write some additional, helpful information to disk
    open(g.baseName + '.stats','w').write(
        formatReginaStatistics(g.triangulation))


==> anc/src/generatePrincipalCongruenceManifold.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from bianchiOrbifold import *
from principalCongruenceManifold import *

from trigUtils.formatting import formatReginaStatistics

from sage.all import Integer, QQ

import sys

usage = """Usage: sage -python generatePrincipalCongruenceManifold.py D a b [c d] [e f] ...

Creates the manifold obtained as quotient by the principal congruence group
              ker(PSL(2, O) -> SL(2, O/I) / {+1/-1})
where O is the ring of integers of Q(sqrt(-D)) and I the ideal generated by
a + b * sqrt(-D) and (if supplied) c + d * sqrt(-D), e + f * sqrt(-D), ...
D is assumed to be square-free.

The complement of the Thurston congruence link (of level 5/2 + 1/2 * sqrt(-3))
can, for example, be created with:
    sage -python generatePrincipalCongruenceManifold.py 3 5/2 1/2

If a and b are small such that the principal congruence group has torsion, the
topological manifold underlying the orbifold will be created (as there is
currently no nice way to mark the singular locus of the orbifold).
"""

if __name__ == '__main__':
    
    if len(sys.argv) < 4 or len(sys.argv) % 2 == 1:
        print usage
        sys.exit(1)

    D = Integer(sys.argv[1])
    imagQuadraticFieldUtil = ImagQuadraticFieldUtil(D)

    gens = [
        imagQuadraticFieldUtil.getAlgebraicInteger(QQ(a), QQ(b))
        for a, b in zip(sys.argv[2::2], sys.argv[3::2]) ]

    ideal = Ideal(imagQuadraticFieldUtil, gens)

    g = generatePrincipalCongruenceManifold(ideal)

    g.triangulation.save(g.baseName + '.rga')
    print "Saved as:", g.baseName + '.rga'

    # Write some additional, helpful information to disk
    open(g.baseName + '.stats','w').write(
        formatReginaStatistics(g.triangulation))


==> anc/src/generateSupplementalGamma1Manifolds.bash <==
#!/bin/bash

# This is a shell script generating several manifolds H^3/Gamma_1 that
# were used to finish the classification of all principal congruence
# link complements.

sage -python generateGamma1Manifold.py 31 0 1
sage -python generateGamma1Manifold.py 47 5 0
sage -python generateGamma1Manifold.py 71 9/2 1/2 10 -1



==> anc/src/geometrizeSnapPyTriangulation.py <==
from snappy import Manifold

import sys, os

from trigUtils import *

usage = """Usage: python geometrizeSnapPyTriangulation.py TRIANGULATION.tri
   or: sage -python geometrizeSnapPyTriangulation.py TRIANGULATION.tri

Open SnapPy triangulation, tries to find a geometric solution and saves it
under the same file name.
"""

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print usage
        sys.exit(1)

    with TimingMeasurement("total"):
        with TimingMeasurement("reading SnapPy triangulation"):
            T = Manifold(sys.argv[1])
            
        with TimingMeasurement("finding geometric solution"):
            while not 'posi' in T.solution_type():
                print "Randomizing"
                T.randomize()
                
        with TimingMeasurement("saving SnapPy triangulation"):
            T.save(sys.argv[1])


==> anc/src/homologySnapPyTriangulation.py <==
from snappy import Triangulation

import sys, os

from trigUtils import *
from trigUtils.formatting import *

usage = """Usage: python homologySnapPyTriangulation.py TRIANGULATION.tri
   or: sage -python homologySnapPyTriangulation.py TRIANGULATION.tri

Uses SnapPy to compute the homology of the given triangulation.
"""

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print usage
        sys.exit(1)

    name, ext = os.path.splitext(sys.argv[1])

    with TimingMeasurement("total"):
        with TimingMeasurement("reading SnapPy triangulation"):
            T = Triangulation(sys.argv[1])

        with TimingMeasurement("computing homology"):
            H = T.homology()

    outfile = name.split('__')[0] + '.homology'

    result = formatHomology(H) + formatSnapPyStatistics(T)
    open(outfile, 'w').write(result)

    print "Saved result as:", outfile
    


==> anc/src/principalCongruenceManifold/__init__.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

"""
A library to create principal congruence manifolds.
"""

from bianchiOrbifold import loadBianchiOrbifold

from .principalCongruenceManifoldGenerator import *

def generatePrincipalCongruenceManifold(ideal, is_gamma1 = False):
    """
    Returns a regina triangulation for the (principal) congruence manifold
    using the Bianchi orbifold stored in the data directory.

    D has to be a square-free positive Sage Integer. a and b have to be
    Sage Integer/Rational's.

    See PrincipalCongruenceManifoldGenerator for details.
    """

    r = loadBianchiOrbifold(ideal.D)
    return PrincipalCongruenceManifoldGenerator(r, ideal, is_gamma1 = is_gamma1)



==> anc/src/principalCongruenceManifold/principalCongruenceManifoldGenerator.py <==
# Copyright 2018 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

from bianchiOrbifold import ImagQuadraticFieldUtil, PslMatrix

from sage.all import sqrt

import regina

__all__ = ['PrincipalCongruenceManifoldGenerator']

def _formatGenerator(D, z):
    a, b = ImagQuadraticFieldUtil.getCoefficientsOfElement(z)
    return '%r_plus_%r_sqrt_minus_%d' % (
        a if a.is_integer() else float(a),
        b if b.is_integer() else float(b),
        D)
    
def _formatIdeal(ideal):
    return '_and_'.join(
        [ _formatGenerator(ideal.D, gen) for gen in ideal.gens ])

_edgeNumber = [ regina.Edge3.edgeNumber[(j+1)%3][(j+2)%3] for j in range(3) ]

class PrincipalCongruenceManifoldGenerator:
    """
    Creates the manifold obtained as quotient by the principal congruence group
              ker(PSL(2, O) -> SL(2, O/I) / {+1/-1})
    where O is the ring of integers of Q(sqrt(-D)) and I an ideal of type
    bianchiOrbifold.Ideal.

    The constructor takes a bianchiOrbifold.OrbifoldDescription for the
    respective Bianchi orbifold and two Sage Integer/Rational's a and b.

    The resulting object has the following properties:
     * triangulation is a Regina triangulation of the principal congruence
       manifold. It is a cover of the triangulation given for the Bianchi
       orbifold. If the principal congruence group has torsion, it will be
       a triangulation of the topological manifold underlying the quotient
       orbifold.
     * baseName is a suggested name for files related to this (principal)
       congruence group.

    The triangulation is a cover of the Bianchi orbifold, namely it is obtained
    by gluing together copies of the fundamental polyhedron, one for each
    element in Im(PSL(2, O) -> SL(2, O/I) / {+1/-1}).

    If makeNanotube = True is supplied, you get a only the cusp neighborhood
    of one cusp of the principal congruence manifold. More precisely, it is
    considering only those copies of the fundamental polyhedron that correspond
    to upper unit triangular matrices in
    Im(PSL(2, O) -> SL(2, O/I) / {+1/-1}).

    If is_gamma1 = True is supplied, the congruence manifold
                 (PSL(2, O) -> SL(2, O/I) / {+1/-1})^-1 (P)
    where P are the unit upper triangular matrices in SL(2, O/I) / {+1/-1} is
    generated instead.

    """

    # Assume the fundamental polyhedron of the Bianchi orbifold is build from
    # k (barycentric) simplicies.
    #
    # The i-th copy of the fundamental polyhedron in the triangulation of the
    # consists of simplicies i * k + j with j = 0, ..., k - 1 such that simplex
    # i * k + j corresponds to simplex j in the Bianchi orbifold.
    #
    # We store the PslMatrix taking the base copy 0 to the i-th copy in
    # self.matrices[i]. self.matrix_to_fund_index is the inverse mapping.
    #
    # The triangulation, self.matrices, and self.matrix_to_fund_index will be
    # build up progressively.

    def _find_or_add(self, pslMatrix):
        """
        Compute the image of pslMatrix under PSL(2, O) -> SL(2, O/<z>)/{+1/-1}.
        If a fundamental polyhedron for this image exists, return it, otherwise,
        create a new one and update self.matrices and self.matrix_to_fund_index.
        """

        # Image under PSL(2, O) -> SL(2, O/I)/{+1/-1}
        if self.is_gamma1:
            mSig = pslMatrix.modIdealSignature(self.ideal)[0]
        else:
            mSig = pslMatrix.modIdealSignature(self.ideal)

        # Determine whether fundamental polyhedron for it already exists
        i = self.matrix_to_fund_index.get(mSig)
        if not i is None:
            # It exists and it is the i-th copy
            return i

        # Create a new copy with index i
        i = self.triangulation.countTetrahedra() / self.k

        # Book-keeping
        self.matrices.append(pslMatrix)
        self.matrix_to_fund_index[mSig] = i

        # Create k new simplicies
        new_simplices = [ self.triangulation.newSimplex() for j in range(self.k) ]

        # Perform the internal gluing for the new copy of the fundamental
        # polyhedron using the orbifold as guide
        #
        # For each new simplex and the corresponding simplex in the orbifold
        for orbSimp, newSimp in zip(
               self.orbifoldData.triangulation.simplices(), new_simplices):
            # For each internal face
            for f in range(3):
                # Find the neighboring simplex in the orbifold
                neighborOrbSimp = orbSimp.adjacentSimplex(f)
                # Find the corresponding new simplex
                neighborNewSimp = new_simplices[neighborOrbSimp.index()]
                # Glue the two new simplices
                newSimp.join(f, neighborNewSimp, regina.NPerm4())

        # Return index of new polyhedron
        return i

    def __init__(self, orbifoldData, ideal, makeNanotube = False, is_gamma1 = False):

        self.orbifoldData = orbifoldData
        self.ideal = ideal

        self.is_gamma1 = is_gamma1

        self.k = self.orbifoldData.num_tets

        self.triangulation = regina.Triangulation3()
        
        self.matrices = [ ]
        self.matrix_to_fund_index = { }

        # Create the base copy for the identity matrix
        identity = PslMatrix.identity(self.orbifoldData.imagQuadraticFieldUtil)
        self._find_or_add(identity)

        # The index of the simplex we will process next
        n = 0
        
        # While there are unprocessed simplices
        while n < self.triangulation.countTetrahedra():
            # j as above
            j = n % self.k
            pairing_matrix = self.orbifoldData.matrices[j]

            if not makeNanotube or pairing_matrix.isUpperTriangular():
                # i as above
                i = n / self.k
                
                # matrix of this fundamental polyhedron
                m = self.matrices[i]

                # matrix for "other" fundamental polyhedron - the one
                # glued along the face corresponding to simplex n
                mOther = m * pairing_matrix
                # index of other fundamental polyhedron
                iOther = self._find_or_add(mOther)

                # simplex in orbifold corresponding to this simplex
                orbSimplex = self.orbifoldData.triangulation.simplex(j)
                jOther = orbSimplex.adjacentTetrahedron(3).index()
                nOther = iOther * self.k + jOther

                simp = self.triangulation.simplex(n)
                otherSimp = self.triangulation.simplex(nOther)

                # Glue this simplex to the appropriate simplex in
                # other fundamental polyhedron
                simp.join(3, otherSimp, regina.NPerm4())

            # Advance to next simplex
            n += 1

        if self.is_gamma1:
            self.baseName = 'gamma1_' + _formatIdeal(ideal)
        else:
            self.baseName = 'pSL_' + _formatIdeal(ideal)
        self.isOrbifold = self._is_orbifold()
        if self.isOrbifold:
            self.baseName += '_orbifold'

        self.triangulation.setLabel(self.baseName)

    def _is_orbifold(self):
        if self.is_gamma1:
            n = self.triangulation.size()
        else:
            n = self.orbifoldData.triangulation.size()

        for i in range(n):
            iOrb = i % self.orbifoldData.triangulation.size()

            for j in range(3):
                e = _edgeNumber[j]
                order = self.orbifoldData.orders[iOrb][j]

                orb_edge_degree = (
                    self.orbifoldData.triangulation.simplex(iOrb)
                    .edge(e).degree())
                edge_degree = (
                    self.triangulation.simplex(i)
                    .edge(e).degree())

                if edge_degree < order * orb_edge_degree:
                    return True

                if edge_degree > order * orb_edge_degree:
                    raise Exception("Something is wrong")

        return False

            


==> anc/src/principalCongruenceManifold/testBaselines/__init__.py <==
# arXiv deletes if empty


==> anc/src/principalCongruenceManifold/testBaselines/pSL_0.5_plus_0.5_sqrt_minus_19.isoSig <==
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

==> anc/src/principalCongruenceManifold/testBaselines/pSL_2_plus_0_sqrt_minus_2.isoSig <==
-cayvvvLPvLzvLLPLvvwPLwLzzwLzzzQvzwMLLLzvzLwAMvzALLMPzwvzLwwMvQLLvALzzwwwMvwAMzwLMLPMLzQvMLzvzwPwwALAwMPQLvAzzwPwwwzLMLPMLzQvLPzPQPzAwvAPzwLPvMwMvMPQQPzwvMvQLLwPMLzQAvzAwQAAMMvzwMvPQALMwwwwMvwAMzwLzzMMAMzzALPLzLzQQAAvMLzvQQwPPwLvAPzwMMvAMAzLwwwzLMLPzzMAvzAzALPAMvzwMPPwLvAPzwMMvAMAMLzzzzwzAMPwzAQLLvAwMPQvLPzPMMPzvMLzzLwPzAMPwvMwMwLzzzzwzAMPvMMAPzzwPwMvAPzzMPAQLAvMQQPvzwMvPQvAQvzLwQzzwPzvLPAzQwLzzwwPLvMvQLzLwAwMzQPwQLLwMvQzzQwMMLQPPQPPvzLwAMLzwPzAMLzzzzMAMwzAQvzwMLwPwLvAPMLzLMvwwMvQzzQwMMLQPPQPvwALPQMzwLQAQAvMLLLzLPzMvMMAPzzwPMzLzQMAPwLvAPAwMvAwMLzzzzMAMwzAQvwALPQMzwLQAQALzzAAMMPPwwzwPwMvwAwMzQPwQLLMzLAzQzQAAvMLLLPPAMvMMAPzzwPMzLzQMAPwzwMMMPzAQwLPLPzAMAzzzwPMLPALMLAAQAAzzzQMMQLvMvQMzLPPMAPwwAMvQLPMPQPvzAzAMMPMzzwAPzAMwzPvMQAwwLQMQwwMAzPzwPwMQPPQPLLLPAAQwLzzPzAMwAPzwMAwLMPvMLPPLLMQLLzwwMQMAQAzzQLLzwMwvAMwwMvMMzAQwAwLwLPLPLLAMLzAMPQLLLvwzAMzQLMvPwMvwAwMzQwMMQLMvLzzPLLMAwPzQzwwMvwAwMzQLPPAPzMLPALMPAAMzPwMMAzzMLPvLLAQvPMAwLPwPzQPzMLAzAQQzzzQQAwPPwQzLvMMzMAzwLAQLMMLvQQMvAQLQMLAwQQMMLLzMzQzMAzMMQzPzPQAQMAQMLMPMMzQAQPQMMQjahakapaqawaraBayazaHaMaJaKaNaQaRaSaWaLa1aXaOa6aZa4a8a9a+acbdbgbdbibmbrbobpbsbqbvbtbAbybDbEbhbFbHbybjbJbNbSbPbQbRbXbUbZbWb2b3b5bLb8b9b+bccdcgcdcicmcnchcocqcjcsc1bvcwc3b4bTbAcBcxcEcCcFc6bGcHcIcMcRcNcVcPcTcXcYcScUc0cWcXcZc4c6c7c2c3c4cHcad9c+c-cfdcdhdedkdldndjdrdsdldmdbdwdxdtdAdydBdodEd3cGdHdId5cScZcTcLd6cGdNdJd7cTdQdRdUdSdXdVd2d0d5d6d0d8d4d6d-dbece9d+d-d+d-daebedePdfekegeoeiemeqerelenetepeqesexezeAevewexeDeweFeGeHeyelesemeKezeFeMeIeAePeQeReVeZeXe6dYeae9dbe2eXeZede5e6e9e6e-edfef+effhfafjfmfnfofrfsfoftfsftf4evfgf7ezfxfCfDfxfFfBfDfIfKfLfGfHfIfHfIfJfKfMfOfPfQfUfYfWfDfXfJfGfKf1fWfYfMfNf4f9f6f7f+f8fbg-fegpffgcghgigsffgtfmgoglgrgsgugqgygzgsgtgDgEgAgHgFgIgvgLgNgOgNgRgPgUgDgVgngEgpgXg0g1g2g5g6g2g7g6g7g9gch-gahdhbhghehjh3gkhhhmhnh6gkh7g8g9gqhuhvhyhvhAhEhFhzhBhHhPglhrhJhzhLhIhMhNhPhQhShOhPhRhWhYhZhUhVhWh2hVh4h5h6hXhRh9hYh4h-h7hZhcidieiiikinikiOhpiqi8hQhriui9hviThyiAiBiAiEiCiFiJiKiNiKiPiTiUiOiQiWiCiGiYiOi0iXi1i2i4iGiHi3i8i5i+i7ibjcjdjhiajgjhjcjijmjnjejYi6i4i9i9ipjejpjsjujvjrjsjrjsjtjujwjyjzjAjEjIjGjHjtjujLjGjIjwjxjOjTjQjRjUjSjWjVjZjXj1j2j7jrj9jHj+j9jbk-jMjvjdkekfkjklkoklkqkpkukrkwktkzkAkBkikykEkFkAkGkKkLkCkskqkvkvkNkCkNkQkSkskUkVkRkWkTkUk0k2kYkZk0kWjZk4k5k6k1kYj4k9k7k2k8kQkVkXkSkXkalalclhlelflilgllljlolplmlrlslplalblclvlzlAlDlAlFlHlElGlIlqlwlKlElMlJlNlOlQlRlSlWlplYl1lYlPl3l8l5l6l9l7l-l+lcmamemfmjmlmnmomkmpmmmnmtmvmrmsmtm-lsmxmymzmumbmxmCmAmvmBmjmomqmlmqmHmJmGmLmNmKmLmKmLmMmOmClQmUmSmTmMmIlSmUmOmVmJmNmWm0m1m4m1m6m+m-m5m7mbnXmdn5mfncngnhnjnXmYminnnknpnmnrnsntnsnxnundnlnjnononznunznCnHnEnFnIn8mGnKnJnNnLnPnQnBnCnTnXnYn1nYn3n5n2n4n6nOnUn8n2n+n7n-naodofocohojogohogohoioko0nmoqooopoio6nooqokorofojotouovoyovozozomnBovnwnDowoEoEozoGoFoKoHoMoJoPoQoRoOoUoVoQoWo0o1oSoIoGoLoLo3oSo3o6o8oIo9o+o7o-o9ocpepbpcpdpepfp6o+oap8oapipmpnpqpnpspVouprpZotpvpjpxprpzpwpApBpDpjpkpCpHpEpJpGpLpMpNpMpRpOpxpFpDpIpIpTpOpTpWpXpYp1pYp2p2pGp4pPpQp6pZp7p7p2pVp9p-paq-pdqbq5ofqbpfphqgpbqjqlqnqoqkqpqmqnqtqvqrqsqtqsqxqyqzquqxqCqAqvqBqjqoqqqlqqqGqIqJqLqJqJqKqMqKqMqNqIqLqPqOqTqQqVqSqwqXqYqZqYqCq3q0qRqPqUqUq5q0q5q8q+qRq-qar9qbr-qergrdrerfrgrhr8qarcr+qcrlrnrornrrrpr7qtrdrhrvrirprkrlrwrArCrqrErCrFqGrHqGqIrNqLrNrKrPrRrOrPrOrPrQrSrUrYrWrXrQrWrYrSrZrNrRr1r3r4r4r4r6r8rTr9r+r7r-r9rcsesbsUrcsVrdsesfs6r+ras8rasjslsmsosmsmsnspsnspsqslsosrsvsxszsxsisBsksjsDsqsFssstsGsEsJsHsMsKsyszsRs2r1rTs3rVsWsXs0sXs1s1s3s5sYs6s6s1sUs8s+s2satctdtft3sdtdtetgt4set5sgthtctftjtltmtmtmtotptntstqtvtttAtktjtCtltEtptGtKtLtFtHtNtFtwtOtxtPtIt7sQtRtWt+sYt0t1t0t4t2t6t8t2tXtYt3tau5tcu7t6teufufu8tfubuhujulunurusumuouuumuvuwupuguxuyuDujukuFuGuHuEuKuLuGuMuQuRuIuIuwuLu9tTu-tUuVuPu+tWuXu0u4u6u8u6u+uav1u2ubv7u8ufv-u+uhvavevfvgvlvnvovpvmvsvtvovuvyvzvqvqvtvivBvkvCvDvxvjvEvFvmvnvJvLvrvIvJvIvNvOvwvPvKvNvRvQvLvMvUvVvcvVvRvbvYvdvZv0v2v3v1v6v4v9v7vcwew3v+v-vfwbwjwewgwhwkwiwjwowqwnwownwswtwuwpwswwwvwqwrwzwAwlwAwwwkwDwmwEwFwnwowpwGwIwuwLwKwKwxwLwGw1vHwMwJwOwIwNwNwRwfwRwTwVwZw0wUwWw2wUw3w4wXw5w6w-w4w7w+wax8waxbxcxdxexgxjxixixjxex5wfxkxhxmxgxlxlxpxdxpxexYwrxtxjxTwux0wsxvxWwrxuxwxtxwxyxzxBxCxyxDxGxHxAxAxCxIxJxKxFxLxMxNxKxOxPxPxBxQxSxIxTxJxRxUxLxQxTxVxSxVxDxExXxzxyxYxHxXxYxZx0x1x0x3x2xZx4x4x3x5x6x7x7x0x1x8x5x4x9x6x8x9x2xZx+x+x-x-x+x-xaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa

==> anc/src/reginaToSnapPy.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

import snappy
import regina

import sys, os

from trigUtils import *

usage = """Usage: python reginaToSnapPy.py FILE.rga
   or: sage -python reginaToSnapPy.py FILE.rga

Converts a regina triangulation to a SnapPy Manifold and saves it to disk.
"""

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print usage
        sys.exit(1)

    name, ext = os.path.splitext(sys.argv[1])

    with TimingMeasurement("total"):

        with TimingMeasurement("opening regina triangulation"):
            T = regina.open(sys.argv[1])

        with TimingMeasurement("converting to SnapPy"):
            M = snappy.Triangulation(T)

        outfile = name + '.tri'

        with TimingMeasurement("saving SnapPy triangulation"):
            M.save(outfile)

    print "Saved as:", outfile
    print "Number of tetrahedra:", M.num_tetrahedra()



==> anc/src/sizeOfPrincipalCongruenceManifold.py <==
from bianchiOrbifold import *
from sage.all import QQ, Integer, prod

import sys

def compute_size_of_psl(ideal):
    one = Integer(1)
    two = Integer(2)

    s = ideal.norm() ** 3 * prod(
        [ one - one / f[0].norm() ** 2 for f in ideal.factor()])

    if two in ideal:
        return s
    else:
        return s / two

usage = """Usage: sage -python sizeOfPrincipalCongruenceManifold.py D a b [c d] [e f] ...

Computes the size of of PSL(2,O/I) = SL(2,O/I)/ { +1/-1} and |PSL(2,O/I)|/|I|
where O is the ring of integers of Q(sqrt(-D)) and I the ideal generated by
a + b * sqrt(-D) and (if supplied) c + d * sqrt(-D), e + f * sqrt(-D), ...
D is assumed to be square-free.

The above two sizes also are the degrees of the prinicipal congruence manifold,
respectively, the manifold H^3/Gamma_1 as covers of the Bianchi orbifold.
"""

if __name__ == '__main__':
    
    if len(sys.argv) < 4 or len(sys.argv) % 2 == 1:
        print usage
        sys.exit(1)

    D = Integer(sys.argv[1])
    imagQuadraticFieldUtil = ImagQuadraticFieldUtil(D)

    gens = [
        imagQuadraticFieldUtil.getAlgebraicInteger(QQ(a), QQ(b))
        for a, b in zip(sys.argv[2::2], sys.argv[3::2]) ]

    ideal = imagQuadraticFieldUtil.CNF.ideal(gens)

    sizeOfPsl = compute_size_of_psl(ideal)

    print "|PSL(2, O_d/I)|       =", sizeOfPsl
    print "|PSL(2, O_d/I)| / |I| =", sizeOfPsl / ideal.norm()


==> anc/src/test.py <==
# Copyright 2017 by Matthias Goerner, enischte@gmail.com.
#
# This code is released under the `GNU General Public License, version 2
# <http://www.gnu.org/licenses/gpl-2.0.txt>`_ or (at your option) any
# later version as published by the Free Software Foundation.

"""
Run tests for the bianchiOrbifold and principalCongruenceManifold module.
"""

from bianchiOrbifold import *

from sage.all import Integer, Rational

from principalCongruenceManifold import * 

from principalCongruenceManifold.testBaselines import __path__ as baselinePaths

import sys
import os

def getBaseline(name):
    return open(os.path.join(baselinePaths[0], name)).read().strip()

def checkIsoSig(D, a, b, expectedIsoSig):
    # Generate orbifold
    reginaContainer = generateBianchiOrbifold(D, 2, 2)
    # Unpack the data
    orb = OrbifoldData(reginaContainer)
    
    imagQuadraticFieldUtil = ImagQuadraticFieldUtil(D)
    ideal = Ideal(imagQuadraticFieldUtil,
                  [imagQuadraticFieldUtil.getAlgebraicInteger(a, b)])

    # Make principal congruence manifold
    pm = PrincipalCongruenceManifoldGenerator(orb, ideal)
    
    # Check against given triangulation isomorphism signature
    isoSig = pm.triangulation.isoSig()
    if not isoSig == expectedIsoSig:
        raise Exception("Unexpected isoSig %s..." % isoSig[:200])

# A quick test
print "Checking the case 2 + 0 * sqrt(-2):   ",
sys.stdout.flush()
checkIsoSig(Integer(2), Integer(2), Integer(0),
            getBaseline('pSL_2_plus_0_sqrt_minus_2.isoSig'))
print "Passed"

# For D=2 and small levels z, we get the same results when we switch up
# matrix multiplication.
# To really test things, use D = 19, because things really fail if we use
# the wrong order to multiply two matrices (the resulting principal congruence
# manifold has unglued faces and ideal vertices with non-toroidal link).
print "Checking the case (1 + sqrt(-19)) / 2:",
sys.stdout.flush()
half = Integer(1) / Integer(2)
checkIsoSig(Integer(19), half, half,
            getBaseline('pSL_0.5_plus_0.5_sqrt_minus_19.isoSig'))
print "Passed"


==> anc/src/trigUtils/__init__.py <==
import time

__all__ = ['TimingMeasurement']

class TimingMeasurement:
    """
    An object measuring CPU time and printing it out with a user supplied
    message::

    >>> with TimingMeasurement("Long operation"):
    ...    foo()
    
    It can be nested::
    
    >>> with TimingMeasurement("total"):
    ...     with TimingMeasurement("Operation 1"):
    ...         foo()
    ...     with TimingMeasurement("Operation 2"):
    ...         bar()

    """

    def __init__(self, msg):
        self.msg = msg
    
    def __enter__(self):
        self.start = time.clock()
        return self

    def __exit__(self, type, value, traceback):
        print 'Time for %s: %s' % (
            self.msg, formatTime(time.clock() - self.start))

def formatHumanReadableTime(t):
    if t < 60:
        return '%.3f s' % t

    s = int(t)
    if s < 3600:
        return '%d min %d s' % (
            s / 60, s % 60)
    if s < 86400:
        return '%d h %d min' % (
            s / 3600, (s / 60) % 60)
    if s < 7 * 86400:
        return '%d d %d h %d min' % (
            s / 86400, (s / 3600) % 24, (s / 60) % 60)
    return '%d d %d h' % (
        s / 86400, (s / 3600) % 60)

def formatTime(t):
    return '%s      [ %.3f s ]' % (formatHumanReadableTime(t), t)



==> anc/src/trigUtils/barycentricCoarsening.py <==
import regina

__all__ = ['barycentricCoarsening']

def barycentricCoarsening(T):
    """
    T is assumed to be a regina Triangulation coming from the
    barycentric subdivision of a polyhedral cell complex where the
    vertices of the simplices in the subdivision are labeled such that
    0 corresponds to a vertex of a polyhedron, 1 to the center of an
    edge of a polyhedron, 2 to the center of a face of polyhedron, and
    3 to the center of a polyhedron.

    This function produces a new regina triangulation with a fourth
    of the number of simplices.

    Namely, a new simplex will have its vertex 0 and 1 at the ends
    of an edge of a polyhedron and vertex 2 and 3 at the centers of
    two adjacent polyhedra.

    In other words, a new simplex is the union of four old simplices
    glued together along faces 0 and 3.
    """

    pId = regina.Perm4()
    p01 = regina.Perm4(1,0,2,3)
    p23 = regina.Perm4(0,1,3,2)

    result = regina.Triangulation3()

    # A list with an entry per old tetrahedra. Each entry is a pair
    # (new Tetrahedron, perm) where perm describes how the vertices of
    # the new tetrahedron correspond to the one of the old
    # tetrahedron.
    # Note that for each new Tetrahedron, there will be four
    # tuples (new Tetrahedron, perm) in total.
    oldToNew = T.size() * [ None ]

    for i in range(T.size()):
        # Only process an old tetrahderon once
        if oldToNew[i]:
            continue

        newTet = result.newSimplex()
        tet = T.simplex(i)
        # The new simplex corresponds to the four old simplices
        # obtained by going across face 0 and 3
        for p0, tet0 in [(pId, tet), (p01, tet.adjacentSimplex(0))]:
            for p3, tet3 in [(pId, tet0), (p23, tet0.adjacentSimplex(3))]:
                oldToNew[tet3.index()] = (newTet, p0 * p3)

    # Construct new triangulation using dict, looking at the old
    # tetrahedra to glue the new ones.
    for i in range(T.size()):
        tet = T.simplex(i)
        newTet, p = oldToNew[i]

        # Faces 0 and 3 of the old tetrahedron are "internal" to the
        # new tetrahedron.
        # But when two old tetrahedra are glued along face 1 or 2, we
        # need to glue together the corresponding new tetrahedra
        # using the right permutation.

        for n in [1, 2]:
            otherTet = tet.adjacentSimplex(n).index()
            otherNewTet, otherP = oldToNew[otherTet]

            # Luckily, we do not need to think in what order the
            # permutations or their inverses should be multiplied,
            # since all permutations in oldToNew are involutions and
            # commute.
            newTet.join(p[n], otherNewTet, p * otherP)

    return result


==> anc/src/trigUtils/edgeCollapsing.py <==
import regina
from regina import Triangulation3, Perm4
from collections import deque

__all__ = ['EdgeCollapsingEngine']

class EdgeCollapsingEngine:
    """
    Given a regina triangulation, this class will collapse edges
    (preferring the ones with higher degrees) whenever collapsing the
    edge does not change the topology.

    The method of checking whether collapsing an edge does not change
    the topology is similar to Regina's collapseEdge. However, Regina's
    implementation is invalidating and recomputing the entire skeleton
    of the triangulation when collapsing a single edge, so it does
    not scale to larger triangulations.

    Here, we instead only invalidate the edge classes near the collapsed
    edge and merge the two vertices where the collapsed edge ended.

    There is a high-level static method
    EdgeCollapsingEngine.reginaTrigCollapsedEdges to collapse all
    edges of a regina triangulation.
    """

    @staticmethod
    def reginaTrigCollapsedEdges(reginaTrig):
        """
        Takes a regina triangulation and returns a new regina triangulation
        where all possible edges have been collapsed.
        """

        e = EdgeCollapsingEngine(reginaTrig)
        e.collapseEdges()
        return e.getReginaTrig()

    def __init__(self, reginaTrig):
        
        # Don't actually store the regina triangulation.
        # Instead, just store the adjacent tetrahedra and gluings.

        # For each tetrahedron and face, store index of adjacent tet.
        self.adjacentTets = [
            [ t.adjacentTetrahedron(i).index() for i in range(4) ]
            for t in reginaTrig.tetrahedra() ]
        # For each tetrahedron and face, store gluing permutation
        # (it is a regina.Perm4).
        self.adjacentGluings = [
            [ t.adjacentGluing(i) for i in range(4) ]
            for t in reginaTrig.tetrahedra() ]

        # For each tetrahedron and each of the six edges, store
        # the edge class.
        # This is initialized with None here.
        # But eventually for edges of tetrahedra that become identified in the
        # triangulation, the corresponding array entries will be references
        # to the same python object.
        # The edges are indexed according to regina.Edge3.edgeNumber.
        self.edges = [ [ None for i in range(6) ]
                       for t in reginaTrig.tetrahedra() ]
        # For each tetrahedron and each of the four vertices, store the
        # vertex class.
        # Similar notes apply.
        self.vertices = [ [ None for i in range(4) ]
                          for t in reginaTrig.tetrahedra() ]
        # An array with the i-th entry being a double-ended queue (deque) of
        # all unprocessed edge classes of order i. It is a deque so that we can
        # remove an edge class we are about to process from the front and
        # append the new edge classes at the back.
        # It really acts as priority queue with the priority being the degree
        # of an edge class. But since the number of distinct priorities is
        # fairly low (something like a dozen), we use an array of deques.
        #
        # Note that python lists are 0-indexed but an edge class has degree
        # at least 1, so we substract 1 from the degree to get the index.
        #
        # During the loop to collapse edges, an edge will be removed
        # from this list and then checked whether it can be collapsed
        # without changing the topology.
        #
        # Note that an edge class will be invalidated when a nearby
        # edge was collapsed and new edge classes for the nearby edges
        # will be created.
        #
        # Edge classes that get invalidated won't be removed from this
        # list (only the while-loop to find collapsable edges is removing
        # them). Instead, edge classes have a flag indicating whether they
        # have been removed.
        #
        # This means that if an edge e was not collapsable, but collapsing a
        # nearby edge makes it collapsable, the old edge class for e gets
        # invalidated and a new edge class for e will be added so that it
        # can be picked up by the while-loop. The degree of the edge e might
        # have increased, so the old edge class and new edge class will be
        # stored in different places in the edgesByDegree array.
        self.edgesByDegree = []

        # Initialize the above structures.
        self._initEdgesAndVertices()

    def collapseEdges(self):
        """
        While there is an unprocessed edge class, pick one with highest degree
        and collapse it if this does not change the topology and the edge class
        has not been invalidated.
        """
        while self.collapseNextEdge():
            pass

    def collapseNextEdge(self):
        """
        Get an unprocessed edge class of highest degree (returning False
        if none exists, otherwise True) and remove from list of unprocessed
        edges. If it has not been invalidated and collapsing it does not
        change the topology, collapse it.
        """

        edge = self.getNextEdge()
        if not edge:
            return False
        self.collapseEdge(edge)
        return True

    def _initEdgesAndVertices(self):
        """
        Init edge and vertex classes.
        """

        # Go through each edge of each tetrahedron
        for tet in range(len(self.adjacentTets)):
            for i in range(6):
                # If it has not been assigned an edge class yet.
                if not self.edges[tet][i]:
                    # Create edge class,
                    # find all edges of tets around this triangulation edge,
                    # assign to the edges of the tetrahedra,
                    # put edge class into edgesByDegree list.
                    self.addEdge(Edge.addToEngine(self, tet, i))

        # Go through each vertex of each tetrahedron
        for tet in range(len(self.adjacentTets)):
            for i in range(4):
                # If it has not been assigned a vertex class yet.
                if not self.vertices[tet][i]:
                    # Create vertex class,
                    # recurse to find all vertices and tets belonging
                    # to this vertex class,
                    # assign to vertices of tetrahedra.
                    Vertex.addToEngine(self, tet, i)

    def addEdge(self, edge):
        """
        Add edge class to edgesByDegree list.
        """
        degree = len(edge.embeddings)
        # If necessary, length edgesByDegre list.
        for i in range(degree - len(self.edgesByDegree)):
            self.edgesByDegree.append(deque())

        # Append to respective degree.
        self.edgesByDegree[degree - 1].append(edge)

    def getNextEdge(self):
        """
        Gets an unprocessed edge class of highest degree. None if no
        unprocessed edge class.
        """

        if not self.edgesByDegree:
            return None
        # Get edge class
        edge = self.edgesByDegree[-1].popleft()
        # Shorten edgesByDegree if necessary so that the highest entry
        # isn't an empty deque and we can call this method again.
        for i in xrange(len(self.edgesByDegree) -1, -1, -1):
            if self.edgesByDegree[i]:
                break
            del self.edgesByDegree[i]
        return edge

    def collapseEdge(self, edge):
        """
        Collapse the edge in the triangulation corresponding to the given edge
        class - if this does not change the topology and the edge class was not
        invalidated.

        This is a reimplementation of regina's collapseEdge. It might be helpful
        to read through some of the comments in the regina source code to follow
        along.

        However, unlike regina, this method carefully only invalidates the edge
        classes of nearby edges and merges the vertices.
        """

        if edge.isDead():
            # Do nothing if edge was already invalidated.
            return

        # Get the embeddings of the edge class. Similar to regina, this is a
        # list of pairs (tetrahedron index, permutation).
        # The edge between vertex perm[0] and perm[1] of the tetrahedron
        # belongs to the edge class.
        # perm[2] and perm[3] are chosen consistently with the orientation.
        embeddings = edge.embeddings

        # Determine whether there is a cycle of bigons. This is documented in
        # detail in the corresponding regina source code.
        # The bigons come from collapsing the triangles touching the edge in
        # the triangulation. In term of the (tetrahedron index, permutation)
        # pair, the two edges are the ones from vertex perm[0] to perm[2] and
        # from vertex perm[1] to perm[2].
        # Each bigon gives a pair of edge classes. We get a list of pairs
        # of edge classes.
        # This forms a graph where a node is an edge class and an "edge" is
        # a bigon. Check whether the graph has a cycle.
        if hasCycle(
            [ 
                [ self.edges[tet][regina.Edge3.edgeNumber[perm[i]][perm[2]]]
                  for i in range(2) ]
                for tet, perm in embeddings ]):
            return

        # Collapsing the tetrahedra gives triangles and we need to determine
        # whether there is a cycle of those. Again, this is documented in
        # detail in the corresponding regina source code.

        # Imagine the edge is vertical. Each tetrahedron about the edge
        # has a top and a bottom face.
        #
        # We again get a graph where the nodes are face classes and we have
        # an "edge" between the top and bottom face of each tetrahedron.
        trianglePairs = []

        for tet, perm in embeddings:
            # Get face classes of bottom and top face of tetrahedron.
            #
            # A face class has exactly two faces which are pairs
            # (tet index, face).
            # Pick as canonical representative of the face class the
            # lexicographically smallest pair.
            #
            tet0 = self.adjacentTets[tet][perm[0]]
            tet1 = self.adjacentTets[tet][perm[1]]
            perm0 = self.adjacentGluings[tet][perm[0]]
            perm1 = self.adjacentGluings[tet][perm[1]]
            
            face0 = perm0[perm[0]]
            face1 = perm1[perm[1]]

            trianglePairs.append(
                [ min((tet, perm[0]), (tet0, face0)),
                  min((tet, perm[1]), (tet1, face1)) ])

        if hasCycle(trianglePairs):
            return

        # Pick one embedding to get the two vertex classes of the edge.
        tet, perm = embeddings[0]

        v0 = self.vertices[tet][perm[0]]
        v1 = self.vertices[tet][perm[1]]

        # The two vertex clases must be distinct
        if AreVerticesIdentified(v0, v1):
            return

        # Get the Euler characteristics
        eulerChar0 = v0.getEulerChar()
        eulerChar1 = v1.getEulerChar()

        # We cannot collapse an edge between two ideal vertices.
        if eulerChar0 == 0 and eulerChar1 == 0:
            return

        # Remember all tests touching the edge we are collapsing
        # as well as their neighbors.
        # We will invalidate and recompute all those edge classes.
        all_tets = set()

        # Go around the edge
        for tet, perm in embeddings:
            # Look at the tetrahedron glued to the bottom and to the top
            # face
            tet0 = self.adjacentTets[tet][perm[0]]
            tet1 = self.adjacentTets[tet][perm[1]]
            perm0 = self.adjacentGluings[tet][perm[0]]
            perm1 = self.adjacentGluings[tet][perm[1]]
            
            face0 = perm0[perm[0]]
            face1 = perm1[perm[1]]
            
            # Determine the permutations that we need to apply to
            # glue the tetrahedron glued to our bottom face directly
            # to the tetrahedron glued to our top face.
            perm1To0 = (perm1 *
                        perm *
                        Perm4(1,0,2,3) *
                        perm.inverse() *
                        perm0.inverse())

            perm0To1 = perm1To0.inverse()

            # Glue the above two tetrhaedron tgoether
            self.adjacentTets[tet0][face0] = tet1
            self.adjacentTets[tet1][face1] = tet0
            
            # Using the appropriate permutations
            self.adjacentGluings[tet0][face0] = perm1To0
            self.adjacentGluings[tet1][face1] = perm0To1

            all_tets.add(tet)
            all_tets.add(tet0)
            all_tets.add(tet1)

        # Mark the tetrahedra about the collapsed edge as dead.
        # Thus, we will skip them when recomputing the edge classes
        # - and later when generating the regina triangulation.
        for tet, perm in embeddings:
            for i in range(4):
                self.adjacentTets[tet][i] = -1

        # Make code deterministic
        all_tets = sorted(all_tets)

        # Invalidate all edge classes of all the tetrahedra we touched
        for tet in all_tets:
            for i in range(6):
                self.edges[tet][i].markDead()
                self.edges[tet][i] = None
        
        # Recompute the edge classes for the non-dead tetrahedra.
        for tet in all_tets:
            if self.adjacentTets[tet][0] != -1:
                for i in range(6):
                    if not self.edges[tet][i]:
                        self.addEdge(Edge.addToEngine(self, tet, i))

        # Merge the vertices.
        IdentifyVertices(v0, v1)

    def getReginaTrig(self):
        """
        Generate regina triangulation from internal representation.
        """

        T = Triangulation3()

        # Make a regina simplex for each non-dead simplex.
        # Fill in None for dead-simplices.
        tets = [ T.newSimplex() if adjacentTets[0] != -1 else None
                 for adjacentTets in self.adjacentTets ]

        # For each simplex, dead or alive
        for tet, adjacentTets, adjacentGluings in zip(
            tets, self.adjacentTets, self.adjacentGluings):

            # For the four faces of each simplex
            for f, (adjacentTet, adjacentGluing) in enumerate(zip(
                adjacentTets, adjacentGluings)):

                # Skip dead simplices
                if adjacentTet != -1:
                    if not tets[adjacentTet]:
                        print "BAD"

                    # Transfer adjacency information to regina.
                    tet.join(f, tets[adjacentTet], adjacentGluing)

        return T

# A list of 6 even permutations for the 6 edges of a tetrahedron to start
# finding the embeddings of an edge class.
#
# The i-th permutation is such that the i-th edge of a tetrahedron
# goes from perm[0] to perm[1].
# 
_EdgePerm = [
    [ p for p in Perm4.orderedS4
      if p[0] == regina.Edge3.edgeVertex[i][0] and
      p[1] == regina.Edge3.edgeVertex[i][1] and
      p.sign() > 0 ][0]
    for i in range(6) ]

# A list of 4 even permutations for the 4 vertices of a tetrahedron to start
# finding the embeddings of a vertex class.
#
# Recall that an embedding of a vertex class is a pair (tet index, perm)
# such that vertex perm[0] of the tet belongs to the vertex class.
#
_VertexPerm = [
    [ p for p in Perm4.orderedS4
      if p[0] == i and p.sign() > 0][0]
    for i in range(4) ]

# Like regina, we use union-find to test whether a graph has a cycle,
# again see unionFindInsert in the regina source code.
#

def getRoot(d, a):
    if a in d:
        return getRoot(d, d[a])
    return a

def hasCycle(listOfPairs):
    """
    listOfPairs is interpreted as a graph, i.e., each element is
    assumed to be a pair of two vertices forming an edge.
    The vertex objects can be any kind of objects that are ordered.

    Returns true if this graph has cycles.
    """
    
    d = {}

    for a, b in listOfPairs:
        if a < b:
            e, f = a, b
        else:
            e, f = b, a

        r1 = getRoot(d, e)
        r2 = getRoot(d, f)

        if r1 == r2:
            return True

        d[r1] = r2

    return False

class Edge:
    """
    An Edge class for the triangulation encoded in an EdgeCollapseEngine.
    """
    @staticmethod
    def getEmbeddings(edgeCollapseEngine, tet, perm):
        """
        Consider the edge of the tetrahedron (given by its index tet) between
        vertex perm[0] and and perm[1]. Find all other embeddings of the edge
        in the triangulation.
        """

        this_tet, this_perm = tet, perm

        result = []

        while True:
            result.append((this_tet, this_perm))
            face = this_perm[2]

            this_tet, this_perm = (
                edgeCollapseEngine.adjacentTets[this_tet][face],
                edgeCollapseEngine.adjacentGluings[this_tet][face] * this_perm * Perm4(0,1,3,2))
            
            if this_tet == tet and this_perm == perm:
                return result
            
    def __init__(self, embeddings):
        # All embeddings of this edge class.
        # Similar to regina, this is a
        # list of pairs (tetrahedron index, permutation).
        # The edge between vertex perm[0] and perm[1] of the tetrahedron
        # belongs to the edge class.
        # perm[2] and perm[3] are chosen consistently with the orientation.
        self.embeddings = embeddings

    @staticmethod
    def addToEngine(edgeCollapseEngine, tet, i):
        """
        For edge i of the tetrahedron with index tet, compute edge class.
        Assign this new edge class to all the edges of all the tetrahedra that
        belong to the new edge class.
        """

        embeddings = Edge.getEmbeddings(edgeCollapseEngine, tet, _EdgePerm[i])

        edge = Edge(embeddings)

        for this_tet, this_perm in embeddings:
            j = regina.Edge3.edgeNumber[this_perm[0]][this_perm[1]]
            edgeCollapseEngine.edges[this_tet][j] = edge

        return edge

    def markDead(self):
        """
        Invalidate edge.
        """
        self.embeddings = []
        
    def isDead(self):
        """
        Was edge invalidated.
        """
        return not self.embeddings

def IdentifyVertices(v0, v1):
    """
    Identify two vertex classes. The arguments need to be
    instances of Vertex.
    """

    v0 = v0.getCanonicalRepresentative()
    v1 = v1.getCanonicalRepresentative()

    eulerChar0 = v0.getEulerChar()
    eulerChar1 = v1.getEulerChar()

    # Identify v0 with v1
    v0._canonicalRepresentative = v1

    # Merging to finite vertices gives a finite vertex.
    if eulerChar0 == 0 or eulerChar1 == 0:
        v1.eulerChar = 0
    else:
        # We only ever merge an ideal vertex with a finite
        # vertex, so new eulerChar is 2.
        v1.eulerChar = 2

def AreVerticesIdentified(v0, v1):
    """
    Returns true if vertex class v0 is identified with vertex class v1.
    The arguments need to be instances of Vertex.
    """

    return v0.getCanonicalRepresentative() is v1.getCanonicalRepresentative()

class Vertex:
    """
    A vertex class. It will store the Euler characteristic and it carries
    data so that we can check with AreVerticesIdentified whether two vertex
    classes were "merged" (with IdentifyVertices).
    """

    def __init__(self, eulerChar):
        self.eulerChar = eulerChar

        # If _canonicalRepresentative is set, it means that this Vertex
        # was identified with another Vertex. If we want to lookup data such
        # as eulerChar, we should ignore what is stored on this vertex and
        # instead consult the data from _canonicalrepresentative. This
        # works recursively.
        self._canonicalRepresentative = None

    def getEulerChar(self):
        return self.getCanonicalRepresentative().eulerChar

    def getCanonicalRepresentative(self):
        if self._canonicalRepresentative:
            # Update canonical representative such that future lookups will be faster
            self._canonicalRepresentative = self._canonicalRepresentative.getCanonicalRepresentative()
            return self._canonicalRepresentative

        return self

    @staticmethod
    def addToEngine(edgeCollapseEngine, tet, i):
        """
        For vertex i of the tetrahedron with index tet, compute vertex class.
        Assign this new vertex class to all the vertex of all the tetrahedra that
        belong to the new vertex class.
        """

        # We really enumerate all oriented flags in the triangulation where the
        # vertex of the flag belongs to the vertex class.
        embeddings = set()

        # Start with one such flag
        pending_embeddings = [ (tet, _VertexPerm[i]) ]

        # Keep track of the number of edges to compute the euler characterisic
        num_edges = 0

        # Breath-first search to find all flags
        while pending_embeddings:
            this_tet, this_perm = pending_embeddings.pop()
            # If we haven't processed this flag before
            if not (this_tet, this_perm.permCode()) in embeddings:
                
                num_edges += 1

                # Get all flags about this edge
                for ntet, nperm in Edge.getEmbeddings(edgeCollapseEngine, this_tet, this_perm):
                    
                    embeddings.add((ntet, nperm.permCode()))

                    # Add the other two flags of the meeting this tetrahedron
                    # at the vertex for future processing.
                    pending_embeddings.append(
                        (ntet, nperm * Perm4(0, 2, 3, 1)))
                    pending_embeddings.append(
                        (ntet, nperm * Perm4(0, 3, 1, 2)))

        # Create vertex class. Euler characteristic can be computed from
        # number of adjacent edges and number of flags
        vertex = Vertex(
            eulerChar = num_edges - len(embeddings) / 6)

        for this_tet, this_perm in embeddings:
            j = Perm4.fromPermCode(this_perm)[0]
            edgeCollapseEngine.vertices[this_tet][j] = vertex



==> anc/src/trigUtils/formatting.py <==


_formatReginaStatisticsStr = """eulerCharTri:            %d
eulerCharManifold:       %d
countBoundaryComponents: %d
countVertices:           %d
countTetrahedra:         %d
"""

def formatReginaStatistics(T):
    """
    Gives a string containing some information about the
    regina triangulation.
    """

    return _formatReginaStatisticsStr % (
        T.eulerCharTri(),
        T.eulerCharManifold(),
        T.countBoundaryComponents(),
        T.countVertices(),
        T.countTetrahedra())

_formatSnapPyStatisticsStr = """countBoundaryComponents: %s
countTetrahedra:         %d
"""

def formatSnapPyStatistics(T):
    return _formatSnapPyStatisticsStr % (
        T.num_cusps(),
        T.num_tetrahedra())
    
_formatHomologyStr = """betti: %d
torsion %r

"""

def formatHomology(H):
    """
    Takes the result from snappy.Triangulation.homology() and
    turns it into a string showing the rank of the free part and the
    torsion part.
    """

    return _formatHomologyStr % (
        H.betti_number(),
        [ c for c in H.coefficients if c ])


